Certified Arbitrary-Precision Evaluation of a Family of Generalized Multiple Zeta Functions

We describe a certified arbitrary-precision framework for evaluating a family of generalized multiple zeta functions. The family includes strict and weak-star chain sums, ordinary and colored multiple zeta values, affine-base and polynomial-base variants, and composite levels containing several affine or polynomial letters with complex coefficients. The numerical strategy combines finite-prefix recurrences with two complementary analytic-tail mechanisms: recursive Euler-Maclaurin expansion of one-variable tails and direct absolute tail majorants. The Euler-Maclaurin branch is fast when the relevant suffix expansions are regular, while the direct-tail branch gives robust certificates for multi-letter, weak-star, complex-coefficient, and branch-sensitive inputs. A computation is called certified only when its reported radius is obtained from a proved analytic bound for the omitted infinite tail. Strict-disk colored sums and boundary-color cases with summable absolute majorants are therefore within the certified scope; conditionally convergent colored cases whose convergence relies only on non-one unit-modulus oscillation are kept separate and reported as explicitly non-certified diagnostic outputs unless an independent analytic remainder bound is available.

==> anc/ArbitraryPrecisionZetaFunctions.wl <==
(*!1N!*)mcm
j<hTJue'P+lKh]7t>X^CZs#ZBR[chQB-/,`!_m2`=/E.&djwu#=?\.:P$0277t>X,WSja]
PQ_4"0SL9bF'Kj@"]bjM+yZGj<5Am^c0q@c}<1!UnEt&6gM h|@4A4dl2w$=27o`fl.He>
%)PeO(EKJQ1B7D8}Q35ZSk'o\&sXVpVi^"Rzj#6iM h|(\j,jK`[e(%s.d6_AF2y=c;b/F
o:o5.LfO16Ev;2Gct,$+<-GmQ!9uj.&k)xUCS BkOn,Z&&eNaE6ShY'he8,Bu1M0^v>+c{
-YND9uj.&k)x0^D_aJ\U1.olf]!V+SSl^&-X3q4P/jAtRWpH7Da%5NMy'R0~NQ+XGN72?W
q9l&iESa.Rb8ES+PeFp#n``LZk5YceA:D>%F^40Ijpj(&jfq6>THfXb75ik9WD]2FP?R'6
e%A1ZmpGflcmE2`AnSfl>X#r/N&o^JN\k]?A5;C1PfT6DB$.^O--VI-%L.BC<qJlq_D`Ss
qr>%k&d#@zQeZuu0t}h19Odc:v]gv#D~]XZcVi^"RzPISvW<X0T36X/[c{-YNDkctj^+-X
3q[70YU9D~]XZcVi^"RzPISvW<X0T36X/[c{-YNDkctj^+-X3qPLS )2pkjSDzm(.(KuG2
u.VN6ODN[50YmQTVM9T6$,_-MLM(Z|d'2?QL`PbHHX]giv^DN\k]?A5;C1PfT6DB$.^O--
VI-%L.pKl#VDoGFVe8,BPLS )2pkjSDzm(.(KuG2u.VN6ODN[50YmQTVM9T6$,_-MLM(Z|
uXH jC,6@8A44<i~Dz?27>En/`*]1X8C:+21M2?7Qa;4&Ra2s@F!;2Gc*b/j>q!RA`B=b|
Ig]giv^DN\k]?A5;C1PfT6DB$.^O--VI-%L.pKl#VDoG`PbH-]Y1]XTA3o8}N~Sa32>2NV
tA.#b(L(dwA1N!E&kB_/l<avi(Sa[q#bn|Dz-(:Q&7VrmX$k'TA3J]N[0Qkb15h|A%iy2o
/kH\;8\JRktx.#6|:;]ZivhL;D?!dXc?e&;]g3:)+<'mA}&l72EquPj0&k)xE/i?L^[z1.
AN'Fgciv:0U#,N7Od{)X/)bFu;'!A$a/BK[cb+]]E`?Wq9l&DSd{7Dtv.#6|:;]ZivhL;D
?!dXc?e&;]g3:)+<'mA}&l72EquPj0&k)xcAdZ=9a%i(Sa[q#b]g5b_lty,B[EuV._bl1Q
@X>T,W>5W2MTAG` %+Vl0[kBg4b`e&ssf~M:Vs%,c`)k,Z@E-W.$oESeNQ9/D@3lF1%F*8
7CA8FTlkId2O6oSke[N/T;.Lk4G d)KCNAVD>b[+g(,ccd;7.zNwbl/afP'h33s^XciwAP
Aaih50^!O,SvqRWhHKCY%Fh6<yVhBM@^^cFh0@7Uk9MiZ<^0R*D]=T]Z0GQL6@:+15"n'Z
''Hzm^c0F5Afhvb{q(RGbV2O,f]i-Mdj6iNs9^B<e[`&[+D~Cmf $^?BL#sA7t.H:3/}%F
@=JxDB?9P=)gOIsT%?7CA8J@6g6)[y&Z+o@jQ,jSGf]XQ^XC#+fTqvMP#i[d`IbHSCEp(Z
DN0Rp()G'u_I-[i@9EuW'!l/]lt]MOL2A]H1]giv^DN\k]?A5;C1PfT6DB$.^O--VI-%L.
pKl#VDoGFVe8,BPLS )2pk]lt]MOL2A]H1]giv^DN\k]?A5;C1PfT6DB$.^O--VI-%L.pK
l#VDoG5E?U]c#%hf(<Jl:1(#1Xlo9<<3D{2MG`Q{'g1.FE\D&vrM<'My!zSZbC%kj-`NH)
bCMX[z1.'>py]DX#o\`WX3O,SvqRWhY4]XTA3o8}N~Sa32>2NVtA.#b(L(dwA1N!E&kB_/
l<6ke>>dq#X/%]sX2O@-fBP\.}:W]ZivhL;D?!dXc?e&;]g3:)+<'mA}&l72EquPj0&k)x
E/i?L^[z1.AN'FHD\wF5194|G=GN]XQ^XC#+fTqvMP#i[d`IbHSCEp(ZDN0Rp()G'u_Isa
ilFkP{JjN[;<k;g4b`e&ssf~gdiv:0U#,N7Od{)X/)bFu;'!A$a/BK[cb+]]E`?Wq9l&DS
d{7Dtvp!CUtWk`j!J>6g6)[yYm2M``jSt*^-!!5JHo2@e%t$sf9lJxDB?9P=)gOIsT%?7C
A8J@6g6)[y&Z+o@j&!ukD~v)#s;!VUYaeIbAB!tf@3m`ISn"BR`lJa.N'Ap#)T$>PBTy(H
#TP+<luk8SD/5JHo2@e%#Ca7 Wred;@zQeZu!dkfKFtMD/m"_%.LSsbC?EjYWDQF(CG11.
CVR%s;,q3&$s.MAGQ18SD/m"QWLSh3oE$PWNBq-'fKO,,uUC`#dnKCNr^,&x@0(?[+o4bN
D~oA-a/PB<ljBR-nndX/%]\A9"thQS_Hs{_'F!tkHnS;^w,N,Z Mp2Za(PEhDj`j6E2On6
N~[$3X@\Ik2?dYP|i5&.ek\=dA;2`8 QR[G\K69I7G.bAGI '7Nk^wXeo[c#o/p8m(T:8e
_w6X@\,.5P-k.no:^4:8WhbUh\iESa.Rb8ES+Pp1(=o1a78<QG3_,8nS]xD+nFg-\>'`!t
aT'A5g`VmfJ"p>kBj+)@D-ZGj<hTJue'P+lKh]7t.He>WD]2FP^q0}WR^b0_b;G =U(YPS
>*2]s>8b/`\OD\,befg)q|_+Q==r_!'>!R]hLUM(Z|eHA dl\W1.olf]!VA)3DG)8=[)i~
!?fQSH'R0~NQ+Xh?D~s.`[R8-&fKO,a*<;be0"5io'Dzpk\{du-spA9duV({RXVEFFg-\R
LZE:]XRq@;d7Q]n@b`k_Y8AB(!*tNuB[&1J@MyGS]X]zuqOc2>N7@.#OUs0JJ !b1C]PGZ
Bfi:9E]?$3Z+iwuKf$uB<VT:7+0'!g:y(5`+ pSlipQVbNhzJ?MyGS]XsPE4XUAn8nG0A@
pzgf[k$ PUSfU+,!qx_+Q==r_!PFPqh=ivkA215jT:7+0'!g:y(5`+ pYZ]X`MgF fD]&8
`=&~5Q@ut #EBfDjo6=e]Zta^K215jT:7+0'!g:y(5`+ p>72>QLp 6YY]]X`Ms8DkPT-&
fKO,a*<;be0"5iBPH"P&/+T:8es++<gyivkA^]@5#V\@9"th;}v&MAm>-XTd\U1.=&N:if
M4=%D{Jen-J`7qSS;hjLSJtv1x.z6UlmX$Boc`4M/jAtRWZrA^AiG\m(klL~dwA1cVn^QF
?]S|Nn^,"b&-?AMKqBkAV<QI,RQ+T6p8G\m(T:8e_w6X@\,.5P-k.no:^4:8WhD?]Zi(Sa
.Rb8ES+Pp1(==?BJA;i?\>;{_7+6IJM2iA/ctg^DCVi:NzL%@i#`Xas.i@SOO~oxJfuT&~
de4U,3&~BJ>4Ba><tN<";v\jEZkB@/Ba?)Oy^v,YUzNY^{p<m(V7Z].~e^Y|=E:FnGV`)k
fT$!b-EyZIs.F!;2@z5]G^,T,"G2%}UMo6prti FnBmnH(\$MU8cS4NPN[^{7c?!(YZH'b
;b`2q.7Da%6k[`72,D;'&:3*13O%1?.z6UBc$*G<bZLUM($v cZT.1?P2O/Rf':>8IAq@b
0B;C?($@dG;2^v&(T:3pt@5[H[-,8`H'@XRe,<@ i~(4`+ p"{&R+eun&e``]/N|-pk4sa
+ak]VPhzfSmnFVBR` k9%))jLz2>o0SiU+TIG.MXA+\S)-T:1A4!2]n=$z cjdEPZ>QFc^
@zQeZuZ=]XutY.2>N7@.#Ov4`LgF0vWR^b0_sX<;D{/N`WR8-&fKO,a*Ut]zuqOc2>N7@.
#Ov4E9Jen-J`.;:-V`(#K~5TpkjI:tc^Q]n@b`k_:y]ZsP:)PU-&fKO,a*UtsPiX*r:-V`
(#K~5Ti~kAtf<'Ab8nG0A@pzC"/N5L+xdt-spA9duVgfivv%hD:)PU-&fKO,a*UtsPE4XU
!Ni;,PJD-~v.>QD{7=FU+ eTDtqNC""AK*]gfS.!(X7Ru|'VSpS5?PD86Itv>=Bv2l56BS
3{Vnn0v2jS7Mm\:)eV%O!#FRnDD]dsWMK=1.213Xv!n}/E1K4'J !b?1pF+aQ27JBQR-O3
`N7=T;$o1"rM#-27/,1KC 6ciD*Z;fNPn@'"@0r&C"UF^G^{T3Tvdy_e6@:+GN'bSp&h?p
QH7dT:.LbCTz^xN{9wD]o60 D]&8`=&~v2Vo<#io3l9UT:7+0'!gD]Ys&j,G7_aU.d:`]Z
I.B(Vl9@6@:+BfUF>wZ7j#`bceVoqx3iq|K!ok[F5nn|/E1K\A')#(\A[$;-&R>7Bv%OjL
:)+<BLR%s;W|uu'VSpLN-5p#)u,j:-V`(#K~5TG\'bSpTF]JkoA0r#C"UF^GB[&1$ZN8EB
&+37r=d02?QL5EP!@ L9A+FMnDR+D_,b!bVfr9`Wv$n}/E1K2WD_6?d'Nt6\&750b(7JX'
B^/BhqXvttSpuq,t:-V`(#9lIU tsQfR.!i@9Ejl,65}$,csVo<#\JRk_C8M7'%U@C<.D{
UF^GB[&1=;5yD]Ys&j,G7_aU.dek4VFYe8,BZVKs0trM#-27PYXip dn>QD{UF*c/jSVBG
Dw6Itv>=BvcAdZ$XN8EB&+37r=uaH ,E[fGk5W*;kE^}5Tr=uaH ,E[fGkNM!OD#(Geg4V
5H?Uci.x?PW2prXOiw4V5H?UM3qOea4Vqd7E_S.y96]w0mQL jhfnBcoVoqxRYL`,N2lkP
nEX22Nv0^qN{e#i(Sa.Rb8]k#%%O!#FRnDu.p!8jA7oXhLK7_"c9)x:\]ZI.Jp_+Q==r_!
LBV[0[-Z/*$>8}t`%]n}/E1KA`B=*DGf_G'l9l8@'USp[z1.=&N:ifR2:RO?Lt=JjvO!,u
,0GN'bSp[z1.=&N:JgN[2@)`B$nd&;DN>8BvcAdZ>",]tj.#iCFbQyX190[c^G?Klg${Bs
UF*c/jAtRW:RO?Lt=Jd0g3,Wh|d8K%CFR?B^`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuT
trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi_~8S,Wi@7DA3%Sr(P iuDz]XivDz]X
ivDz]XivDz]Xivp&flcms trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsP_:\m7mX'BB'su2u<a]Yo(bDx8Bv&*^uk)#SpS5?PD86I
tvu<g#Lr[?YVFTGbH:Q!G%nD' OGVsv)uAf[.!(X7R2I,1K##}ZuR|[fa$hfnHrKaNVef?
[I!it.N]Hg'u?Uh=TASt$ouftG&Y(Ra< QVuPHc*Gu*[Gm5HA~Vl${VUTklIO6i&:vSZnC
avn=JOi!olbd@:,WSj6u3z%W@CB4jWdl/g$^qPPl&v72ZH]X^K3uTVO7Aj@o,b!VR~u.3V
<7D{m(@]739eIM\=X}@Dd{DVJ|Bjn}Dzit=AnZ[+b+7/2xM*dJ;F$uk:WD2'1KDCG1L"(8
&Ff `EGy7G.bu;>=p ^L:hTg*aDQYPi~k1Y%.JC+faeTEYi!]W'q_+m@oYpxq]0>rdh?em
[7fO#\A#9Y5=[RYVE;Je`;H(t<SB#=7!?N2;t79<NV)khfnBuAu<0`X8iwDz*#0ZfGD~]X
ivWy<fHo(/]LNj# geivDz'b<b^sNj# 9w%#U;D~]XivpTlL]Viv2L'@3^YuiwDzGSb}@:
W"\C0mQL jdZhdnBuAu<a]Yo7Qm\:)eV%O!#6BA YL?IbP!O@;,WSj.WO)3!<u;+BE[F1L
/Rf'Ue19uySu[ 7?T[)N>J8IZH]Xp]_&FT+ MAhAj`^qivBX:Q'5gKi9YMG"o5!W7"A8Gm
1.k~ 2WLhmn<QSZ#]XIVoE=A67S@5"<7ZQQ^[fauG~e"R*am6Tm@_D2ah:<&-A#ZM_q+`E
Gy7G.bu;>=p ^L:hTg*aDQYPi~kA0&*"ugX;FT+ p$$L0cX8iwDz*#0ZfGD~]XivhJj`_r
@WU0uRgcivDz'bU\>;'f_+p#Y2]Xiv:0%#U;ivDzn{Dzb}]gZ']<'!d!L!VRIoijCx]Z]z
$!M[v*Y1V)r:RL1=FZ+ MA(A<,D{]X%!SHC3]ZivDzH:fVgF]5s@U%uRgcivDz-("Qu8OV
ex[Yp#Y2]Xiv:0%#t:(w<c*G\RX>iwDz2M4-H`Dz]XDq?2Wh`#]giv=#D{uA'<hCux$Mqp
CN=d^bg)UthmS!s>cwtmbsYo^xq~R_ZdLN* l!_|O6DqGR]>Sn*&4@ZeP(=}DC]Bc8<;`#
p ]'iwj(" 6mK%g_;$I-96(^*d6A&pq.X/Bj5Rl!_|O62si~Dzp;N^Mv9_YNq_0>9w%#U;
9^YN^L3u46ZeP(eepTlLib^D9;Ipgx)6JuuBsY(wt#\q.q?An_f%^2=Y$~N$bPv*_+ZD]X
%!SHC3]ZivpTVvXWr#' Bn_RO2GN]XQ^LCufbuDy:OGh?5)zU6D~]XjsbcDw]XD1m(.xq.
^sAN[8k@uulUBg?)H >SD{E$L++F5Rnz-Q_a,Z$?TaX'!!n|DzRmVQ&H$FYLT~*&4@_RO2
#jYL?IbP!ORa[fa$cva<\T:0bP$vA@i~h.>]4W^QdG;2cco4.\*|1rd`' !R/X<) hZuo9
p&p'EpW>O.^qa7EY6vN#8<KC^qivmCXfLdo7Dz]X&S]TUR^qivDz]XDq?2Wh`#Cq]ZivDz
j<KwrDMZ.]#%)wN8ZwK61A.z6U&GQR-}N~0S_"H0jYDz]Xivk%cq.t1k?pum`dV6U8KT+q
KwK6achtp2T2H`=xD{]XivuKj@T3BLR%s;W|uuu~&e``uncB!dK+;HVj$ a\Nr[$5fE{=T
]ZivDzX3/O@x`l'^,uGm>W%l>]qZMMHCCF]ZivDzX:jTuH@2nD' OGVsv)MA:S]ZivDz]X
$c2uG\]Xiv8n\JMLM($v cZT.1j[#xEuO5@%@h@b0BEj+|AGnEec+E?M#$i~Dz]XTAGt:r
(\B< 67x793ot@5[,7K6o?8BD\<2&*^BE<]XivDzERAx'JT!/wF2BF'sB_=uM+RTG\5xfK
Gl+^*|JCQ(E;]XivF,iGuH@2nD' OGVsT?&(5Q@uuK@22HrJK8$L:-3hXIiwDz]XTAUV^x
ivDzm(@]Y5]XivDzhCcy=rl&GR]XANi~h.>]4WJ]2HU)s`,]V;N6:8sT3X:y/ldPK"H:fV
<;4-c[Yo^xD1)0m5_e$L6kSDXZSn<+JJP!U%e>nu0Nuk)#Spi{ti.#>8D]Ys&j72'BEwT=
&(Rjv%pTVvXWH:Q!=JG\-(net)sfobW.iP:p^stZBg#`@I[8f[.!?V@7ViREX190[cr;dV
DIsLq`0>K%Hr(/H!^sNj# `V9/\J3r_aAr.2_+FhDj&8`=AyBd"CEt9qfQ1\eH(4nXo?;K
QJ?]-(A8MV$S#Q[Q"k^}2ah:emV*r:RL1=i;=Q-VND57jHDIsLq`0>K%Hr(/H!>SD{eCl>
U<<Wo$2L'@3^oKDp?2Wh`#,z%mGdi.-Ylj0iuk)#Sp<)0BuO'!Da3Ad(g3,Wh|(l3Bl?]?
tpHo(/5R_TO2_+ZD2M:3fUD~]X0Y<?T1^qiv7MX'Z9C0)0A_9";CJ, sO-uc`3qt[ED~o2
ZIj<p\kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuT
trsPpkkB`O)@Yb2V`S[)&x1."u#z?dT[b!3#2EN7@.0|izDz]XivDz]XivDz]X7t.He>Jh
uTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi
uTIgQ(h>utY.2>N7@.#OUs%Cp GQH:[k]<sQ:)\A9"th;}v&j^Di8B>^uSr=#ObnfT:/#$
UsAW0+BA"`$>e[gFBp"O7"A8K%?Uh=ivixkb8FsR?AN6KH^qivH~/`b6<*^E: +c/k*p*_
GyZ&Gf]XQ^rMu/t}r{fa4GMQ0!]WSrh7D:0+t[O*VDGkqx9d+j)6t@5[?s#w[`AD=]]Zrc
h?utY.2>N7@.#OUs_5:.#$dPK"UFKTi"^c.$a%gFDRYPi~kA0&*"ugIXhRS9$bC3Gn/uM'
hzn{hL#7LWb]W7(E<,D{]XemV*r:RL1=i;=Q-VNDE/D>-K-K4GMQ0!5?rV?AN6i&1Mba0$
j|AGGSb}@:Juhg1%WR^b0_sXI8mF]?grDy.`G==UDCm"IOuTtrsPpkkB`OJiuTtrsPpkkB
`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrjg>F^C!ZVf`#g-\Rsajt
p#n``LZk5YNpSl8nG0A@N@E 9ME=]XivDz]Xiv+yR?B^`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi_~8SD/BvBL>9IpBKR%s;W|
uuu~eE"`H 3h4-i!>]4W1$e`l&0{WR^b0_sXCr=uM+cEDi8BSkir3l9K'"`rJ oNDzhCS9
$bXhAB(!*t<(Zo0=)F;;]PGZDHmLg^iv/E1K05_"hPLrsWCr=uM+"dJe0)r=#ObnfT:/#$
Us\vZ7@c0+WviwDzi{QfLCgXCC&1@ut #EBfDjo6hpib'HZkrJDcYPi~kA0&*"ug1PI^BP
PcnzTnG ogZnSl1JiE`wjSDzA|a26z]hivDzIT>ID{]Xivp&_&3d]PGZQu$no2jYDz]Xiv
ek\=U`(bRXVE66m6[khfivDz]X1>GN7=FU+ n==loNDz]Xiv#9^*S7Xh<5D{]XivDzs.gc
ivDz]XivDzm(34al^R3uAcGN]XivDz]Xp]X?iwDz]XivDz-(:-,M7XGq]givDz]XivTnD~
]XivDz]X)6n|DtqNrQZ!Gf]XivDz]Xivk1-yYGGQTANj)nGeHneM0Jiv=AnZ0 h.^}ivDz
]XivDzEX&|<c3h4-H`T:WGJ9uAi~Dz]XivDz]XXGk9uuu>gWati5D]&(ukD~]XivDz]XTA
\Kk?<e:O%#U;)~ZvY4]XivDz]XivDzJ%Wj:YYN^L3u464GBfS@=C8$o_q]Td@u]WZcf~@!
Z&iwDz]XivDzb}n|Dz]XivDz/jGN]XivDz]XivHneM0Jiv=AnZ0 ^tivDz]Xo\E9]XivDz
@;eS"<`3%FCX>9aHgGivDzb}@:D{]XTA*&Z&]X)6jU[qhfnHR+H!$zQP-&fKO,a*<;be0"
5iCQ6IeGiUh6?0X2!QmC@;D{]Xa7EY6v(5`+ pT5GQL9k4Mm\vZ7@c0+WviwDzUFKTi"^c
.$a%<;be0"5is+JUVo<#11O%Dr8Bv&X,Bo# Zuo9/E1K\AZ7`#\@9"th;}dt_e6@:+Ac.2
_+QS0JJ !b1C]PGZY}]<I/B(U+avAx8nG0A@pzrQdVDIYPit=AnZ[+hfnHR+H!$zQP-&fK
O,5~T:.LbC#)%w[PNkCl=uM+cEDi8BSkir3l9K'"`rJ oNDzhCS9$bXhAB(!*t<(Zo0=)F
;;]PGZDHmLg^iv/E1K05_"hPLrsWCr=uM+"dJe0)r=#ObnfT:/#$Us\vZ7@c<wjWuKJ@p1
rBUtH{SASp6CkME9]X5B3f+JS<d#dVI_:/#$qe+PTf3PCV>9aH@:D{2M$sU(c}CX'IH) Q
$MdG;2@`[8]XTA6CY+?2- %q'uPSRpp%dTUpq])Y`&Jr<b*Gh.^}iv7MX'77h\AvQ$X190
[c\eiwDz2M:3e4bAB!*)d!FIskZ<]XivDzmh)x?4"giv[ZDyn%FR?rFZ+ Dxb!<bURt'CD
Zue6D+IdDPmLE9]XivDzv1Bi)gIOT:!QjRDz]XZ'iwDzGSb}@:W"<#io3l9UT:7+0'!gD]
Ys&j,G7_aU.dnTRwhs<j]TZcf~@![8<qTFuRtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP+yR?B^LNRz@w_K]z-VWM\uZ7`#g--s
pA9dF,[KM`Ao]XivDz]XivDzE@Z>j<p\kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O)@D-m"QWQ,n> f?*i*C.Nh/-`!QGoQ_!1?
<)s{]?csnBe1UPirO$#!j<t+1l1]gh1>_,fTa$!t2z3Xq|Bx=uM+<~'Okk@H\M/haA\=Vo
;4b60IJ !bRD!u0XE9Vi2%IXn_!v2z3Xq|BxH"E;Af%FUCJ=23BE?RLLCV>9\#\n-M9_eV
_Ytq+yZGUFS\nCQJ;-&RDeH ^sv5K+hfemdxr<8d-VNDX(It sO-`N*\;fNPcUYo7QX'=)
Bv9"[cLU[aZC2MW:8e5H5Fm&'*Pmq[MP0N7Ts.j]io>-usNr9wZ3emR$A1"uiV_:,yiF]|
s"/+@A[8UFS\nCQJ;-&R_`p GQ!@[8f[H{U H} {+cop8BWo#P2{CVI.\s+4DEYPi~kA0&
*"ug>;Y+G"#i9`ureE lGN]XD19H]hivDz?2*9_eEI/8F"Hn%`faLz:~eoZ,uTBuh1SjId
(7AD[8]Xive;,_U`SmGN]XivuKUB\u4VGG]XAN[8]XTA)N]gZ']<I/EK\QEKcB`9T4LM.d
ko2D,1e!';?\X2!Q?Uh=ivixkb8FsRcopDSl)NGM!@18TUD~]X_tZ?]Xiv:04bSBQOWnE{
SkO+,45H5F^w&(Y!9@ukf$,_k6p<4qO;`UiwDz2MRaJ6BlgeivDzs.I g-r<gGivOe`Uiw
DzE{jR[qhfnHR+NgQ{QuX190[cLU\v/x9K'"`rYo^xtataj,nOmlZn[x"%/#*|1rg4lwq]
0> RGN]XdQ;8#4h9ivDzs.-hKUucT'dKh}*{>9bP!On}Dz]Xta&s5ju|e.]0FSRWsa3uit
=AnZ[+^qivDze <epEkZq]0>geivDz-("Qeh2V2/&eQpZ3]X)6jU[qhfnH' 6z@7A4Qy-&
fKO,a*<;be0"5iCQ6IhjpbVu<#11O%Dr8Bv&MAm>-X[KYVE;Vq<#+[oI\&c\g3,Wh|>BD{
]Xemdx<F,@dx_e6@:+\`iwDz]XutY.2>N7@.#OUsI/EK\QEK +,7MAm>-XTdp%DPBAtm/"
1K\A4V;fNP+XDxn^ ;(yRXVEaAo'Dzb}]gZ']<I/!gfGhe(<B$8nG0A@pzrQdVDIYPit=A
nZ[+hfnH' 6zSZBoq.SX;hjLSJtv1x.z6Ulm2D,1e!p$)uWp#P@I`+Gf]XD19\"AgO[k$ 
%JY/hRS9$bXhir3l]?qp'RSpS5?PD86Itv1x.z6ULM`MS/I.!gAGnEX2!Q:yiVh6[LYVE;
Vq<#+[oI\&c\g3,Wh|>BD{]Xemdx<F,@dx_e6@:+\`iwDz2MV_<#io3l9UT:7+0'!g:y4W
]p>8]pK0&+akqi&keMH"\RemZVh6p,32(#1=;+]PGZBf4!ilQ HvQpD~]XivDzUFS\nCQJ
;-&RDe9\"AgO[k$ %J=#D{2M^tAN[8f[.!Mu0~e`l&0{WR^b0_sXI8mF]?grDy.`G==UDC
m"IOuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB
`OJiuTtrjg>F^Cu.I^WLRz70?Wq9l&iESas!nI jF*Dj&8`=Ay]_ivDz]XivDz]X7t.He>
JhuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTIgQ(h>ut)2D]&8`=&~5Q@ut #ERv.$koX$Boc`Di8B>^uSi~Dz)4t@5[MAm>-X[K<e
2IrJK8:"e`& uK@2]givnD' OGVsT?&(5Q@ut #EDHmL/&1K05_"hPLrsWCrH"P&p u,^p
ivcyhUjs7Xg1\RlzDp<[o$om[RYVE;Jehg1%WR^b0_sXCr=uM+"dJuuBUrQ'-&fKO,a*<;
be0"5iCQ6IeGiUh6?0X2!QmC@;D{]Xa7EY6v(5`+ pT5GQL9k4Mm\vZ7@c0+WviwDzUFKT
i"^c.$a%<;be0"5is+JUVo<#11O%Dr8Bv&X,Bo# Zuo9/E1K\AZ7`#\@9"th;}v&MAm>-X
Td\uZ7@c[8`UgF0vWR^b0_sXI8mF]?grDy.`G==UDCR?B^`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi_~8S,WSj++e?_y;edX+W
/kH\F#%CA$USS BkU4T=7+0'SYD|]XivDz]Xiv+yR?B^`OJiuTtrsPpkkB`OJiuTtrsPpk
kB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJi_~8So:v%<VSS;hjLSJtv1x
.z6Ulm2D,1/?utI.!gAGnEX2!Q:y(5`+ pijCx]ZI.!gfGhe(<B$8nG0A@pzgf[k$ %Juk
tN`['-BJR%s;W|uu/x?6H ^s:0bP$vo.ZIuT2EcEQ]n@b`k_Y8AB(!*t\s+4BcDjo6/W<)
 hql[8]X>k@[2lVVO5@%KS:*^sa7EY6viVh6[LS0;zD{]Xem`to[?A'"k]Y8AB(!*tt``E
fR.!(X7R2I,1K#g1\RLZ`MS/D~]XE.:Q%#;a]PGZBftaYMs=`Lp ]'iwtrX/cEQ]n@b`k_
Y8AB(!*tuArgK"7qSS;hjLSJtv1x.z6Ulm2D,1e!p$)uWp#P@I`+Gf]XD19\"AgO[k$ %J
Y/hRS9$bXhir3l]?qpnyDz'bSpS5?PD86Itv1x.z6ULM`MS/I.!gAGnEX2!Q:yiVh6[LYV
E;Vq<#%UA~U+avAx8nG0A@pzgf[k$ PUSfU+,!uArgK"7qSS;hjLSJtv_fFbijo$2L'@3^
Yu]<FP_rJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtr
sPpkkB`OJiuTECZ>j<FRe8,B73?Wq9l&*fb(4p/jeX422EN7@.0|izDz]XivDz]Xivp&fl
cms trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`O
JiuTtrsP_:\m7mX'B^/Bs\=pu1u<a]Yo^xD16Itvu<p u,]/Wx!0t8T5GQs-JUm&oEpT+k
n+fR.!(X7Ru|tMD/BvE/i?L^L9A+>u!Rn7'n?Uh=>kM[9c\diwDzj<KwrDMZdo>dEw7!?!
tPbHeWcsJ>@!YtVNf?\A\$lk qJBQ(E;]XfS.!i@9EuW'Ku|5>XDiwDz]X5T::jWDz,Gi@
ap6SMV A'de8,B3o&:U0QRt]`"8N^4Lzdh_%[S(6aJ$&hCivDzA<i?L^'z)TJCj=R#EY$+
CYoU4Vn=v,qP H=]=~#L&~DNoYB<]givDzACZ1&[[,%Ca'*g&uRRG\)T8aH'.&#%`>8S]h
iv2H,1K#%?Je0))4t@5[*^t*T|uK@2^D3p4-8P3Rr=d02?QL5EbSK$<2D{]XivX?E;]Xq^
0>geivDzhCcy=rl&GRb}@:W"<#\JRktxG0sW)3&:&!akqi&k/W<)aIA:i?L^*Wl/Di8B>^
uS_RO2Usjt7X?Uh=ivixkb8Fpo9)H4P{cc3l&:mH.|6U!BY1]XTA\KDxn^ ;(yRXVEaAgm
<\2IrJK8AIi?L^*W+NSn0OGg\eQ^[fau(?Ju]ZivVPhz=:5yY+r=d02?QLDt9)H4P{ccsE
>%2>QLp 6YJv]ZivTPu:&s5ju|3|&:je,6FN]SZcf~@!Bnb hhfK:0bP$vA@uAi~DzMXA+
jAm>-X9iJgI0M_0L7U4W^QdG;2cco4.\*|iBMLm>-XTd6k[`ZUKs $Ju]ZivTPu:&s5ju|
3|&:mH.|6UlmDp?2Wh`#e]Mi[<VaTANj)nb`tL]hiv]S5J^#;(oX.\*|HItc)uN8EB&+37
^!;(oX4&J !bprs13l&:mH.|6Ub#gfGNb}@:W"<#\JRktxG0sW)3&:&!d^'lmC5P4-nFY8
*&Am<wif^D9;Ip`U7mX'B^/B-V&fVSuTtiCr=uM+cEDi8B>62>QLp 6YWs#P@I`+QpLCuf
d7a<]EgrD~?2A#R_;3Q]XWUF^GB[&1-K& Yu;(oXX`AB(!*tNuB[&1J@MyZ&]<I/m3T:8e
 HnBu6[8K&d^'lmC5P4-nFY8*&Am<wFcGlhl>]4WFYe8,BVJ\H19-ap!6Y1u.z6Ulm2D,1
/+T:8es++<g%Lr[?k0d#a<u}m6@]imCx]Z]z$!M[J~fUk\`kjSDz_Z8 [+?HBvE/i?L^NM
!OD#<?3uCe=uM+cEA:i?L^*W+NJu]ZivTPrW)k`!<b^s:0bP$v3r*]`fN<Dz.`G=( o2jY
DzidukG[]XivKa-Z/*$>8}p<qi&k`hj%QX$[j[sESZnEpx#H)7&:mH.|6U!BGs]givDzsV
+a&'sCe{Yk$/S4_g8 0 EoV1hz=:5y02iD= D{2M<;gf)6JuO\9we>>df8\,Vo;4b6PFPq
FdM&t!:x%#t:.="Qi,<j]TZcf~@![8f[.!i@9E]?.5Jj$MdG;2^>/+T:8es++<a_J -L"Q
u8R9LCDUYPi~kA0&*"ugVQhz=:5y\NXfGk*#`+ pSlnEpx1F2>1\NQ"tgcivZP.1j[7D,.
3fBairPduuAJi?L^*W+N>9BvE/i?L^L9A+>u!RR[5LA:i?L^*Wl/ib^D9;IprcE<]X)vN8
FcRYVE0pr'R_:0#$Us0JJ !b]?qph3LrsWiXR3pH+a&'uK@22HrJK8$LdG;2@`YLDrn^ ;
Gx,T_58ML\gdivDzs.fa4GMQ0!nHd}=zM+8:>,>u!ReN2p.z6Ulm)uN8EB&+ D:R]ZivDz
TANj)n<zD{2MukD~]XO(!OT37QX'B^/Bs\nApx2G,T,"MAm>-XTdBG/Bhq0n\ hfiv$Ze8
e'Vf:>Vs<#\JRk1UDXC9&l[`A^W?O5@%KS/+T:8es++<rdE<]XDqJu^xivDz`{*#`+ pHI
tc^JH!m<GYXzAB(!*tXDiwDz2Mm=T:8es++<_AJAj@_+F]3l1bT:8es++<U'D~]XiveE=z
M+8:'"k]a@j%D+6Itv1x.z6ULMgdivDz"=j@\H#(50b(.$a%LK]th7LrsW(we8,Bt`%]:S
]ZivDz#c79)5t@5[*h_{1NBairPduu$MdG;2@`0+BA<)KsXWi:9E]?$3o`Dpn^ ;(yRXVE
aA<b^sa7EY6v\?RkDH(Gi+F_GlcGn|Dz]X!.$[N8EB&+ DETZ9.1j[7D,.GN]XivKa"=b7
^LdG;2 @ETZ9.1?Pc10"5in|Dz]X!.-L& Yu;(oX`hj%qx)k`!n|Dz]X!. +I.JroN*h_{
\Yemj>\H#(K04V`TGf:y(5`+ p>72>QLp 6Y3wi~Dz]XDEi1fR-YA+c>"rk)(fT:Sx78Z#
]XTAY8n}Oe`Ud:PM0|WR^b0_b;8.kPn]dS[8B+8nG0A@pzgf[k$ PUeP\>RkDH(G/qDPsL
q`0>K%Hr(/H!^semj>\H#(*EK@WvO5@%KS/+T:8es++<rdd;PM0|WR^b0_b;8.kPn]dS[8
!ji;,PJD-~K#akqi&k/WNuB[&1J@My0GmC5P4-nFY8*&Am<wVs<#\JRkDH<KuU(zRXVEFF
SI]J@dc>cS@:s80wD]&8`=Ayik'*`P`Ts8Dk\@9"th;}v&MAm>-X?/BPH"P&FbSI]J@dc>
HXAB`+QpLCufd7a<]EgrD~6)Rl(lSpTF]J@dW2prg^[k$ PUbU\H#(506|\RZP.-1)e`& 
sCe{TFs@/Y-8T&U+,!BndD4 8#X2!Q%Dk)><'"k]Y8ir3lGi[A]IGZ d[nG2<)Ks"aET/.
1K05_"hPLrsWCrH"P&t$tGrbd;PM0|WR^b0_b;8.kPn]dS:w"}\@9"th;}v&MAm>-X?/BP
H"P&FbSI]J@dc>HXAB`+QpLCufd7a<]EgrD~6)Rl(lSpTF]J@dW2prg^[k$ PUbU\H#(50
6|\RZP.-1)e`& sCe{TFs@/Y-8T&U+,!BndD4 8#X2!Q%Dk)><'"k]Y8ir3lGi[A]IGZ d
[nG2<)Ks"aET/.1K05_"hPLrsWCrH"P&t$tGrbh?emj>\H#(.]V(++`fr6Hg[4)}%qNku~
X'mEf}[IG/W|"a'U_+ZegBmq85ilCx]Z]z$!M[v*1er'X?]O+k2wDyBBFmh`Tm$YFm`njS
DzJ%WjYkV68%3(`3ABit?Ip m[$+?Oe'h}*{o2ZI]XTA\K"6r?t@kqfMC/=d tu2u<U< I
U%D~]Xivq-Y.v)#sdjB!6(qyCY]ZivDz2Ml+[FW@o@'"9$YLe3db>-S}gV3P9$qx#P0(& 
<2D{]XivZPQ^[fauo&Dz]XAN[8]Xiv/E6m,q>BD{]Xive;@!YL?IbP!Om\$+?OR4LCo`E9
]XivDzatX/V0hRcy=rl&t_`E$pT3L6?IbP!Om\$+?Oe'h}*{jUDz]XZ'iwDzuAG\]XFs2H
nz5QL(qrSZ%Q_YtA4"SMlCt@oUDp?2Wh`#tL]hivk1Y%]0;|YNit=AnZ[+t'!"R~iq^D9;
Ip[lhfive;:3u2gWibh(^}ivt*9?=B67.k3e)4i!]W'q_+S0102YXw\W'~_+S010<u;+]d
n%#j_fT|ADit?Ip n|Dz]XdQh}k\jSDz]Xq^0>E;]XZ'iwtLD/BvE/i?L^'>;$%U@CI+ij
o$2L'@3^Yu]<I/m3T:8e>v!R!J0Q,lNbKsRv.$KO=JG\s.s.^#fi8w$,#39kVs<#\JRk_C
8MK{(8QQpU1 +P&'X8iwDz*#0ZfGD~]Xiv)G.3eU<;%W@C,.dKh}*{>9bP!On}Dz]XQ^Zu
_RO2,@"&!YeNpTVvC"QXLCXIiwDz2M4-H`]SZcf~@!i~DzY\2Muk)#SpTF]Jko7DQsX190
[cKt7#DIA8ug/r<# |p ]'iw4VDw&0^dT3Tv/\6}D]Ys&j72eh@T[8f[.!i@9Ejl,6+S:-
RAA1!TN'hrbP<`&*^B:.#$_+ZD2M:3e4bAB!7)X'B^/BHQP{B"nd&;DN*|;>ijSHjuB!7!
,.s%h?Rq@;d7Q]n@b`k_nma unhh<jHo(/@;Jup;:)\A9"th;}v&MAm>-X?/X2L\bU\H#(
50b(iTPd]=tp]hiv2HrJK8$LdG;2@`YLDrn^ ;bs\H#(506|uK@2]givnDR+D_,b!bVfr9
`Wv$$MdG;233do>d[MA^Ai<wjWuKJ@p1rB=\Myah\H<#&*37+^V(++`fBf[\!5n|Dzs.$.
<-nER+D_,b$ET9Sx78DM(GXzAB(!*tNuB[&1J@MyuAi~DzEXrH(=X:<f]TZcf~@!qx"%/g
]NFSRWsaAC[8]X)6T:gd'D+Nhm\,Vo;4b6P,@%KSdd@:D{2M+PQ2jS0[;_EU&+ DreE<]X
N[KsLN 89lVs<#\JRk_C8M7'%U@CY;,4aI@:D{]X=m:4Jghg1%WR^b0_sXN]B[tM]hivj@
'(%XjWDz]X+8G=YL?I-(A8MVU$Dy.`G=h`jSDz]XN[KsLN 89lYN^L3u46ZeP(:Z]ZivDz
7!&hb&S3YEGQH:qA#oWhY4]Xiv:0_-q_0>(zDhV_D\Bxh!M29YNbKsO3Z7@]n?9cf%h6cy
=rl&XCiwDz2M4-H`nD' N"^|DV0vrM#-27d5I67hX'B^/BHQP{N.2><yNP&3+o@j'B<O8I
L\/,RVO=E:]XZ'iwtLo:dS[8B+8nG0A@pzrQdVDIYPit=AnZ[+hfkEtf2Ei;,PJD-~K#5O
\LKjuH[<YVq_0>`Vukj@\{du-spA9duV({RXVEFFT=&(BPH"P&g#LrTXBG/Bhq0n?cX2!Q
mC@;D{]Xa7EY6v(5`+ pT5GQL9k4Mm\vZ7@c0+BAL9k4Mm0JJ !b24o$"<`3%Fdq>d[MA^
Ai0+WviwDzUFKTi"^c.$a%<;]PGZDHmL/&1K2WD_6?Uv%-pmjY<;be0"5i'Ue8,Bt`%]H!
>SD{E$L++Fv3(=egi9eqN"8<X&,45}$,cs6OnZTTD~]X'Dl//c1K2WD_6?d'Nt6\&7506|
akqi&keM\>RkDH(G> oNDzmh/*.kb(<eZoQ^[faue\Mi[<VaTANj)nb`tL]hivdj3yI^M2
#KVL\H19-a^OdG;2 @reE<]XN[Ks< =TMyk_Ni8<BB[8]XTAPr!a0Q,l^qemj>\H#(.]*|
*{"&Ld%oPYrbE<]X+8G=^qemdx\Rsadv-spA9duVA4i?SfU+,!uAi~Dzp;N^MvE;]Xiv%[
^i<eZoQ^[faue\2L'@3^oKE9]Xiv7=5y67K7X!<f?6)zU6=B8$XHiwDz2M+P#DA#9Y<b3h
4-H`M#f~gdivDz-(?VHo(/$M]O;?2>1L]PGZBfh!M29YNbKsO3Z7@]n?9cf%h6cy=rl&XC
iwDz2M4-H`nD' N"^|DV0vrM#-27d5I67hX'B^/BHQP{N.2><yNP&3+o@j'B<O8IL\/,RV
O=E:]XZ'iwtLo:dS:wc^Q]n@b`k_nmRwhs<j]TZcf~@![8rgmDhf tD]&8`=&~5Q*giA ?
Zu-7"QtWo:dS[8!ji;,PJD-~K#akqi&k/W<)aIA:i?L^*Wl/Di8B>^uSi~Dz)4t@5[MAm>
-X[K<e2IrJK8AIi?L^*W+NJe0)i~Dzr=d02?QL pfNt7@;v-MAm>-XTdBG/Bhq0n\ YVE;
Je`;H(t<.mb(@si?.!#%Tf%n;$%U@C\N=m ZGN]XIVM2Y1r=d02?QLM=e7e'Vf]A$3gX[k
$ PUbU\H#(506|ukD~]X2kt?$.<-YNit=AnZ[+t'!"R~iq^D9;Ip[lhfiv$Ze8n|NlPqDF
i1fR-YA+c10"5iBB[8]XTAPrccpD(=-o]u#%K=tM]hiv7=5y67K7X!fT.!i@9Ejl,6+SMu
01<]&*@d[8]X>k.vX5fT.!Mu`NbH-]:-V`(#K~XWD\Z0Gf]XdQ;8#4h9ivDz'b9;Y0gqDy
.`G=h`ib^D9;IpgdivDzX3,45}$,csYMR|[fa$m@oYpxE9]Xiv7=5y67K7X!<fHo(/]L=m
U/D~]Xiv]a-8"QX{fg,BdnIO?5A>`hY=,4aIe]$~N$bPv*BnTANj)nGe]givDz_RO2Nu9w
NO[#cn+q:-RAA1XkX4C:BvE/i?L^'>PYBJ?rV;-%0q')?U8iN#8<e]A#c,o'Dzb}]gZ']<
]{uq<VSS;hjLSJtv_fFbijo$2L'@3^Yu]<]{uqOc0pWR^b0_sXtCEl5K\L _?U:O%#rxh?
RqUp%{BJR%s;W|uu$MdG;2^>:.#$184!8#CQ6IeG\>RkDH(G/q<) hql[8]X>k@[2lVVO5
@%KS:*^sa7EY6viVh6[LS0\;a7EY6v(5`+ pT5GQL9k4MmBH/Bhq0n\ S0;zD{]Xem`to[
?A'"k]Y8ir3l]?qp'RSpTF]JV::zMasQpGY8AB(!*tNuB[&1J@Myt``EE9]XFSGbH:Q!\v
Z736it<c^st[DIYPi~kAtf<'Ab8nG0A@pzgf[k$ PUbU\H#(506|uktNFagF fD]&8`=&~
5Q@ut #ERv.$koX$Boc`Di8B>62>QLp 6YWs#P@I`+Gf]XD19\"AgO[k$ %JY/hRS9$bXh
ir3l]?qph3S9$bXhAB(!*t<(Zo0=)FfFD\,bijM4]EqpnyDz'bSpS5?PD86Itv1x4!8#s+
JUVo<#\JRk&jNNfDutuO1x.z6Ulm0\D_aJPFPq=JG\s.s.^#fi@?+<$Be89w8Il|NZKsLN
 8Tgb'$vY1]Xiv0[:>Vs<#\JRk1UDXC9&l[`A^W?O5@%KS/+T:8es++<rdE<]X`-g A8T\
<fif^D9;Ipe"(7^~iMcy=rl&O:`UiwDzD\<2=TMy@Td'Nt6\&74'J !b02Ju]ZivN"8<GM
bQ8H`!8M!Qh4^}iv.$#%%O!#0|O$9we>>dq#+a&'67K7XaPr##Ju]ZivA#2[O$9w67QeH!
$zQP-&fKO,a*<;2>1L]PGZY}Gf]XdQ;8#4h9ivDz'b9;Y0gqDy.`G=h`ib^D9;IpgdivDz
X3,45}$,csYMR|[fa$m@oYpxE9]Xiv7=5y67K7X!<fHo(/]L=mU/D~]Xiv]a-8"QX{fg,B
dnIOg-\Rlz^Jb\K;<E8IL\U&)~%qNku~e^2L'@3^oKE9]XivHn(/'VSp&h?pQH7dT:.LbC
;A:3fUemj>\H#(.]*|du_e6@:+Ac.2_+QS%oPYU%b'P"gxivOeE:=xDCEbuN)2Ab8nG0A@
pzrQdVDIYPit=AnZ[+hfcms trsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsP_:\mFPuHH ,E[fGk.]#%+Y/kH\F#%CA$USS BkU4T=
7+0'SYD|]XivDz]X_,\mFP_rJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuT
trsPpkkB`OJiuTtrsPpkkB`OJiuTECZ>f[t'il+pbU\H<)KsXW/m_+ZD]X.$a%<;DSmLZ1
0=)F;;DS><uH@2^D3p4-8PU2I.!gAGnE5QJuO\e#i(Sa6,[`ZUKsgKM(=JG\RmVQ&HZ<]X
TA2VV)J.l'iESa.Rb8<*&*(dSY0&D@'61X^aX$BJKPX$BG/B#iLr.ckojh>FD{]XemPLS 
du\>]V+4uVI<XDiwDz]X4sX8E;]XQ>ojl#VDauK;r _+Q==r_!'>!R${b7BpAy`:[+Q6Z_
+6\=/hZ 7Z;-D{]X#pDJg.\>'`!taT'A5gk9H,,Pj'L-T!_ em^av3i@SOeTsP [.NGK]X
ivQG02&k'"Gb9ro[]/+Yh&a@^"eDc)G#`N%$>*]hQ)rDMZ+^k]_<\miwDz<)KsXWi'db>-
@[2lVVi'W3iWdbSbH$m*@]rV'USp[z1.>02>2M,1K#<2D{]XTA<3]hivHn(/n}Dz]XD1m(
.xq.^sAN[8f[t'ilQVbNhz-J& YuA^W?O5@%KSg#LrTX\U1.=&N:ifM49Q'"`rJ -L"Qu8
R9LCDUYPi~kA0&*"ugVQhz=:5y\NXfGk*#`+ pEf]givk1CO@[2lVVO5@%KS:*6+Zo0=)F
;;]L,wNg[`t_%]e^Mi[<VaTANj)nb`tL]hiv$zb7]k#%9kVsqx]DX#;(oX.\*|qj-KBuB=
Z,&>]8$3uFi~DzEXrH;R tu2ov9)H4P{ccib^D9;IpU&%>@C7.2M'@3^O+rcE<]X)vN8Fc
RYVE0ptinK*3as( r?mY.|6U,-Z1ZUKsBf)HRXVEFF$zb7]k#% 2uAi~DzEXrH;R tu2ov
9)R~[v$ PU]0FSRWsa3u*]`fN<Dz.`G=( o2jYDzidukk_6,[`ZUKskOp-GZ,T_58Ml|kW
6,[`p;qi&k`hj%o69)R~[v$ %J<;gf)6JuO\e#i(Sa.Rb85CP!@ *W+NmJ#uqlUr*&r><[
%#\"YVDr?2Wh`#@:W"qx]D,wNg[` 3r<uehf5R@ut #ERv.$koUAS \%9;hT0n?cX2!QmC
5P4-nFY8*&Am<wjWcy+0BX$-27K$nHu.p!8jA7oX&d# h&0n;_be0"5im[H!,E[fGk*W+N
o2ZIUF*c/jAtRW:R-M6ptss>rQdVDIsLq`0>K%Hr(/H!^sNj# `V7mm\DS9p'9A,s*!i0,
@ut #ERvH{?Uci.x?Pc>HX>_uS_RO2Usjt7X?Uh=ivixkb8Fpo9)H4P{cc3l&:mH.|6Ulm
?k, h`&?%qNks,+<OM+o@j'B1$rM#-272si~DzMXA+>u!RX!`.g .$a%<;]L,wNg[`t_%]
e^4V5H?UDj9)H4P{ccsESZipQVbNhzJ?MyD+m(.xq.h-^}ivG],TdZ=zM+cEeY>52L,1K#
akqi&khpdb>-'"k]Cb<C_!Ni8<s+JUibg' W1s.z6ULMYF]7Wx!0iMR3pH+a&'<2D{]Xiv
8'q`)Y`&V~18AX(!*tB;EB&+37kF[k$ PUGZ,T_58M!Q3si~Dz]XDy.`G==U]ZivtL]hiv
/u& D@'qSp[z1.=&N:Jg)k`!5/6|akqi&keMiESa.Rb8o}6Yo3jYDz&A%qNks,+<n|TPR7
6Ae1(:DNv(?s, ( >9BvcAdZ>",]D:=d^bg)\,Vo;4b6PFPqO)!OA@D+m(.xq.h-^}ivQ'
7#DIA8BL?rV;X0T}\KFZMv>36X:+UsO)!OA@Nue#i(Sa.Rb8Ky7#DIA8BL?rV;-%/y& O+
Z7Q^[fau=toNDzhCrhZA]Xiv$ZjFm>-XK;]tRaD_=T>,Pw0JJ !bGi]givDzsV]D,wNg[`
t_%]jk50E0j`^IU!nvH!,E[fGk*W+NY4]Xiv$ZjFm>-X\l+4uV_BJA2H,1K#akqi&khpjS
Dz]XkXi(Sa.Rb8o}6YT@&(5QIaB}<)KsXWDb9p'9A,s*+<U'D~]Xiv'GNR2JrJK85QIaB}
eC]O+4uV({RXVEaA@6dbX2!Q:yiFSa.Rb8o}6Y3w)4t@5[MAm>-X[K<eZo0=)F;;]L,wNg
[`t_%]e^.`,"Go]givDz^!;(oX.\*|HItc)uN8EB&+37i~Dz]Xj+X^Gk*#`+ pHItc)uN8
FcRYVEFF]givDzsVfMk\oz6YHLtc?k, h`jSDz]X@MUv%-pmjYLK]t'VSp[z1.=&N:!^Vf
r9`Wv$$MdG;233BuB=Z,&>]8$3o`E9]XivEka<fHSHQw'TM:,NJ@MypPUba&fHSH*Wl/jS
Dz]X@M0q')?U-~:-RAA1`sj%+rN'hrbPdx_e6@:+i~Dz5H:o]Zrc=4uN9jT:7+0'SYs+!i
0,pmjI[5B+8nG0A@pzgf[k$ PUePiESa.Rb8o}6YM)/@utjs7X:ypU+kZu'qSp[z1.=&N:
if'*`PMAm>-XTd\U1.=&N:ifM4h0.M5LcuQ]n@b`&J*EK@WvuT>q215jT:7+0'!g:y(5`+
 pmFUAS \%9;hT0n?ci!pbm,@]v*qe0>p"GQUF*c/jAtRWZr;XsTCn=uM+cE4M/jAtRWZr
A^Ai[8tfSV2>N7@.0|p!#T@8kE^]UjQ'-&fKO,a*<;be0"5i3ACV>9FMSlipQVbNhzJ?My
0GmC5P4-nFY8*&Am<wjW(^DhV_UF*c/jAtRWZr;XsTCn=uM+cE4M/jAtRWZrA^AiD+tOK~
\AZ7 CET/.i@[)\8+YCX>9aH"0dz\RWE#Ppykjp-]0+4uVT'U+,!BndD4 8#04_"hPLrsW
q s1Vo<#11O%Dr8Bv&X,Bo# 5H%:Juj?cb\@9"thQSDM<KuUugf$uBOc0pWR^b0_sXCr=u
M+cEBgDjo6/Wqx_+Q==r_!PFq2bdJ -L"Qu8R9LCDUYPi~L2/C1Z1KA`B=Z,&>]8.5Jj$M
dG;233BuB=Z,&>]8$3o`DpJu[E]IGZkOp-m@ioROh3W@Djo6hp`yi;h6\m+4uV_BJA2H,1
K#g1\RLZ$AS_BoN+BB'sifPduujk50r=#ObnfT:/#$Us\vZ7@cXV@~[8f[t'ilAF*RO~\v
D\m#2D,1/+?DH >SD{`bXzNwB[-V@m9E3<R$_|fmuHeP"<`3%FCXi:#/`c@:W"<#ZxQyO&
?Dt=4j>d9+uU'!/,1r0]/*Wp#P@I<wjWuKJ@p1rBFuBlA;>41C 2gciv/E6m)n]OWx!0Cg
e7D+n|Dz]X+x;|nEu..#>867K7C,725g0}ukD~]XivTP,Q;|YNZeP(ee:FJgQLCcU'Robe
X3Z&iwDzuAi~Dz>1D{uA2'1KA`9";CJ, sO-DrE/u8GNTkhmS!s>cwtmajYo^xtataj,nO
edn{P*U/k4U%+D<,D{2MT[t.XyAT[8]XTA.JX`7Fmwi!]W'q_+S010T[gViF#~j`dbSb.J
X`p3t1aZ/xMWDP>k#x?U]Zrch?emPLS \%9;-9BY)I]8JQ%b:#do9?CQ6Ihj<j]h`M@-4$
u9To7QX'?[-^'v^irDIV]IR6tt.#>8CeA;>4"$gcive;>5Fp<fti2uit=AnZ[+]0Wx!0Cg
p"4qGSb}@:W"qx]D,wNg[`ZUKsLN 8;.'Ze8?1X2L\!tpKoA1oI"CbH >SD{E$L++F5R9~
u2Y2/C8P:;)6i9d}k~U<Sn`#m[Dp @n|DzB]n|4Vqd7E_S.y96]w0mQL jhfnB#/CXi:#/
Ju]ZivTP1v<c^sKjt'!"R~FnGlcGtL]hivtzF~^qemPLS VG4CCj/-[`hfD~]X2kCnd4hU
js7Xq{o{Nn=Et@Gv5;K7&Civ=AnZ0 h.>]D{2MBa$MnHrKaNVef?[I!it.CrU'D~]Xivq-
Y.v)#sdjB!6(qyCY]ZivDz2Ml+[FW@PH2Yo$oiu,Wit(jR\OG;k1K?Vu@cGN]XivDzid^D
9;IpE:]Xivh.^}ivDzFa<C6BG[]XivDz)d20YNmGoYpxJV 8,gHr(/:S]ZivDz2MIpYFY:
Dr?2Wh`#@6dbq-Y.X^mGoYpxJV 8,g?9)z[|D~]Xivo'Dzb}@:]hivBh!.g`K$!ymP1 +$
H|\wiwDz]X\ppl3~DE,Sl>U<<WD9R`eW_1_4QNuS6gM h|_s1N)F<2D{]X>k-(A8MVgviv
Oe`UiwDzeC3e)4X <f]TZcf~@!5H5J$A2L,1K#Bl!.3t*]`fN<Dz.`G=( o2jYDzJ%WjTF
Q#LCgXibFFnDu.,]V;N6:8sT^c.$OfUsp&#j* Je3tZeP(eepT+kjU[qhfnHu.p!8jA7oX
.\V(++`fr6]?grDy.`G==UDCr?uaH ,E[fGk"O7"A8;5>4(\Q{s++<I;P!@ cZ+0BX$-27
p!]'iwj(" 6mK%<C_!Ni8<GMVta$-dD|9)H4P{##og)uN8FcRYVE0pr')k`!a)L9A+jAm>
-XK;:S]Zivi9XDJxBbkz${l},8"&!YeN_!]k#% 2]$iwDz?P>u!RX!^Lb\K;\e.1j[7D,.
IPtL]hivk1Y%./?VHo(/FoO$ AC6hT=:5yGiG}7G.bu;3z*]`fN<Dz.`G=( o2ZI]X)6Mv
01Q2?HBvcAdZ>",]_58MK{(8QQpU\+ZrZUKsu9i~DzEXrH;R tu2,S0Q,lFN?5)z[|t'!"
R~iqukk_Ni-QMu01HItc^J3ur4rYAB[8]XTA\K"6j?U#*&WC+/`f8<,z"Qu83z*]`fN<Dz
.`G=( o2ZI]X>k>y^xivDz?z[3+Ng`I.Jp_+Q==r3u2+kNZrqNMXmE:w$zb7]k#%;-3=Z&
Gf]Xivt*9?)H.3eUgFq(MXFN]SZcf~@!Bnb hhfKZP.-]u#%%O!# lk)><bP!O:wa~tL]h
ivDz?2*9_eEI0Yojm&6c8$43QklsqAiN5Kitp%TkkHR3/gAX(!*t<P(6iDs^6k D(@Y4]X
ivp&3BD+9\"A\d.1j[7D,.5a]ZivtLo:DzhCrh!h=<5y67K7`ij%QXLCBs))2<1\NQSE[v
$ %JsCe{i9uAJ3]gZ']<I/Jp_+Q==r_!LBV[0[-Z/*$>8}t`%]/x?6H ^s:0bP$vo.ZIUF
*c/jAtRWpHX/BjdW;<T:.LbCm3GYP=3r;_'Ze8?1X2L\^QIt sO-DRsLq`0>K%Hr(/H!>S
D{E$L++F5R9~u2Y2/C8P:;Dm03>9L<dw3F)4K3^qivt*9?hE?Ut'tGeX5"hRS9$bXhNwB[
hqu. P9O^R3uAcuAi~DzEpQaY2I|E!1u0]/*SltOMc`UiwDz*#0ZfGD~]XivX4?I</D{]X
ive;bV\HQu@~1=go3HG\]Xiv^T<en%E9]XivDzj='{jWDz]XivDzCVi:#/gli!;'D9n|Dz
]XivDzVqg.h7\b$W[z,P-a`1 I7Vu|k4/5T:V;%9dG\wD\LbCuO;E:]XivDz3vG\]Xiv^T
<eovE9]XivDz\OKanz5QL(qrSZ%Q_Y>KD{]XivDzRmRdJIhj9'OSe#i((Vt7F~a5:;ek&8
<WD9R`hzjSDz]XivDzit=AnZ[+D~]XivDzuAi~Dz]XivTPGL2H9iYNDr?2Wh`#n|Dz]Xiv
Dzid";6`'&5g<$SmGH%m s9&qx#P0(& uK@2R(*PI^@6db4V5H?UM3qOC?L<dwWj26o$0J
<2D{]XivDz-(ne>CD{]XivDz]X1>0]/*WX0m(^o#TnD~]XivDz]XTAX4mdl;1 V_g.h7\b
$W[z,P-a`1 I7Vu|_Vd#Z6*wh:ivDz]Xiv[qD~]XivDzXDE;]XivHn(/n}Dz]Xiv]3$WMA
.,KOX(1Enq+[!gR,m['"@0, t``E-y5"s=`LS/I.Jp_+$0lif_"BSZ9@DMgq@uGS]XANi~
h.>]4W5H?Uci.xj[:)eVRxVY2><yNPd1o4*DGfW??6@n`+QpLCufd7a<]Egr=B8$uE2'1K
A`B=*DGf_G'l9l8@:"do9?CQ6Ihjpbm,@]v*qe0>p"]'iwj(" 6m`ZY1)4t@5[X,BG,_IU
etjCV/0"G+IP`AM{i;h\u.3V?:M{i;'{<,D{2MBairg' W1s0]/*T5GQeRMi[<Va!@Z&Gf
]XQ^<K6j^xivDzV10"G+3fBajS]wD+Zu0=)F;;'Ze8[M]0\SXvNwB[eNhD4kBn!@uAi~Dz
]XM*3rd(g3<'^E/xg1\>&?nx`6@}1=go3Hr=d0hUhenBB.nd&;DNLn`*f6[lhfivDzmhfE
mf6hdx_eGMUF*c/jAtRWpHX/BjdW;<T:.LbCm3GYP=3r;_'Ze8Tf[thfivDzhCrhZA]Xiv
Dz"=IWhd%f_{1N<3D{]Xiv$ZS_I6LaT6jj50j='{$!GfQyX1e\*fiCFbQyX1=t]ZivDzXV
3Qi~Dz]Xpmh69u:~D{2M^tAN[8f[t'ilg,sq6k/KSJ6B6>^Ma]J -L"Qu8R9LCDUYPit=A
nZ[+hfnHu.p!8jA7oX"<b7Ky7#DIA8Rp9d+1V:O5@%KSE-)1&:?ZX2L\.!#%cUC0<?_!iT
Pd]=tpHo(/5R_TO2_+ZD]X]\a0Pm[9N~,u2F,1Td`e3q Dn|Dzmh/*)6t@5[MAm>-XcSC0
<?3uY/X^]7Wx!0Y=,4+SVM;(oXe]Mi[<VaTANj)nb`tL]hivLr9dV<.$KOnz4V5H?Uou@1
b)FactLPdHUpNZKsFJiLR2ZrGf]Xq~R_2p<FTtXW^(AyCe6IcEib^D9;Ipe6gfGFOn')mu
Y8/QSYiYPdFF5KGg5;K7&Civ=AnZ0 h.^}iv!w?w,33faz3qV:^(AyCe6I"dJu]Ziv#u0~
NQVc[<<3D{]X>khC\{iwDz]X)6MEe7e'VfmQ.|6UkLp-cvMHP(HF-AcRlM\gJw]Sit3Bi~
Dz]XivDz)HRXVE+KVM;(oX,zira*P=3rKos,R]5L y:fK5U&D~]XivDzdDg3,Wh|pts1m&
_eJpJl8jH"[E2><yNP mp#/&Jy!sUMG[]Xivt*tGE9]XDQtm/"rr+EjS[qhfnHu.p!8jA7
oX"<b7Ky7#DIA8Rp9d+1V:?6@n`+QpLCufd7a<]EgrDy.`G==UDCr?uaH ,E[fGk213X?:
M{i;=Q-VND\vD\m#2D,1/?utjs7X:ypU+kZuo9p&p'EpW>.mA=#5cd/c1KA`B=*DGf_G'l
9l8@:"do9?KC^qivt*9?EzctLP< YNit=AnZ[+UnUo#QSJ6B0xYNuOTU=B8$BrhfubuYQU
p$@TD]Ys&j!\io>-us< bZ&J&(>']Zrch?emPLS \%9;s?<'\PmF-]:-RAA1nARwhspbm,
@]v*qe0>p"GQ'@&!JvO\e#i(Sa.Rb8Ky7#DIA8BL?rV;-%/y& oK^@b&/)VGX0SfU+,!?6
G~#97fVXmHmGoYPXt!:x%#t:.="Qi,<j]h`M@-4$u96m[`ZUKs< /v& O+j,X^Gk'>PYdd
h6R3/gAX(!*t3ffUk\&q2N,TdZ=zM+"dogE9]X)vN8EBb[&JQ3!t?w,3qxf0Q5@si?Sfnd
\Q=m Z]$iwDz;8oXdR,q%X9kJgI0M_0L7U4W5H?Uci.x?PV1hzPYXip dnFactLPBfHG,T
dZ=zM+cE3l&:je,6 hrbE<]X`-g 7v#Tr&\{.1j[^KAy68\N:0bP$vA@5H5JJg7:f+K$$~
b7]kA=#5cdunhhu. P9ODx?2Wh`#=uDC]Ziv@B)x9km*IJPmGw,T_5'l9l8@tL]hiv[!9y
SWc}.5+EjWDz]XS@Gt-7ira*Qw'TM:,NH.t #E\<S0pU\+hhMXQu/E,rJw]ZivDzDjD>-7
net)sf9l]OK~\A[$;-&RD\BAtm/"rr+EWXN{8i@;D{]X>k.vX5^L.1+1^xivDz]XX%Boc`
YMhR2@s4JUm&@]v*,@3W<2D{]XivDz'bSpLNs;<'Myi;,PJD-~K#dndJn|Dz]XivSiU+,!
YL?IiD48i~Dz]XivDzuT<'D]&8`=&~5QBGB5GN]XivDzm(@]v*,@3W<2D{]XivDz'bSpLN
-5p#)u,j:-V`(#K~XWD\BxDjo6hpjSDz]XivHn(/n}Dz]XivDzVq<#io3l9UT:7+0'!gD]
Ys&j,G7_aU.d-sT:Spir3l<~D{]X)6Ju]ZivDzTFVtDjoI+7G=XDiwDz]Xj)>8@[2lVV[<
${(1^niv[qhfD~]XI.!gV[ZqT8du_e6@:+uie?bAB!#a71<~D{uA2'1KA`B=Z,&>#>%w[P
NkS\I6LaT6/w?6Rjv%pTVvXWH:Q!=JD9m(.xq.ujtN5Pri<'D]&8`=&~5Q*giA ?Zu-7"Q
tWo:v%hD:)\A9"th;}v&MAm>-X?/X2L\H{?Uci.x?Pc>HXT=&(RjJy]Ziv"<`3%F@ut #E
DHgq$YJ0*meodZ>",]D:(Gi+dbY(]X>kBvcAdZ>",]&\NNfDutuO1x.z6UlmUAS \%9;hT
0n\ YVE;Je`;H(t<'~# Ge!W7"A8J@Myah\HNu3pde/g& X8iwDzVta$X/fTt'ilQVbNhz
-J& YuA^W?O5@%KSe!p#8jA7oX5/6|ukD~]X2kny3XIkYFGQTANj)nGe5;K7&Civ=AnZ0 
h.>]D{]X=a^b\>A^T\7Qm\DS9p'9A,G~7G.b$JT9Sx78DM(GXznEpxh-^}ivt*9?Rw=m,_
&lm(Cb.p?Ai:0n\ ^qivDzJ%Wj[DG/BGc>8H`!8MK{(8&Fi9YMR|[fa$t'!"R~FnGlcGtL
]hivDzBEU(,f+c'Ap#6Y!e;6>4(\Q{jBm>-XK;tM]hivDz*]`fN<sQ:)\A9"th;}v&SGR_
gxivOe`UE;]X[h-8(X7R0w1FiQ7)Yl$/S4$LdG;2@`dK/d!GVbVta$-dD|9)H4P{##OGrc
E<]X`-;tp)c}a<(pGbS5?P, D+=d^bg)\[t'!"R~iq^D9;Ip[lhfD~]XI.Jp_+Q==r3u0q
')?U-~:-RAA1XknEpx="D{uArgK"o=X/i;,PJD-~K#d^'l?UZoQ^[fautKo:v%hDiXBJR%
s;W|uuu~eE"`s!`gYoc}a<umtN5Pri2Ei;,PJD-~K#akqi&k/W<)aI9re`Q+iTPd1A]L,w
Ng[`t_%]CR6IhjpbjYDzidg' W1s.z6ULMYF]7Wx!0CgH"P&p u,]/Wx!0Cg=uM+"d<WD9
9\"AgOp#8jA7oX5/6|uK@2]givnD' OGVsT?&(5QCX>9aH@6db4V5H?Uci.xU&:zMasQpG
Y8AB(!*tqx_+Q==r_!PFPq=JG\s.s.^#fi_~8 [+,_+c'Ap#6Y(dT:>;hT@IGmP!2ri~Dz
'z# 20O$e#i(Sa.Rb85CP!@ *W+N@ut #EBfDb9p'9A,s*+<rdE<]X`-;tfUk\<'YNit=A
nZ[+t'!"R~iq^D9;Ip[lhfD~]Xa&fHSH*Wl//c1KA`B=Z,&>]8.q?ACTi1fR-YA+c>8H7T
Kr[jhfive;>5^Hb&/)VG-%:y@Sn?dnPFPqgdivDzmh/*KxV[0[506|pz7D&hb&S3dd<b^s
Nj# e#(7^~Sw[f5xh.^}ivDz0Koj/c'HZkD\(G-oMEe7e'VfmQ.|6U!Bh4^}ivDzu0 P9O
fZ.!p#)u,j:-V`(#K~XWD\BxDjo6(0jUDz=xDC]Ziv_! n[nG2< L3/C1Z^u%]N>0JJ !b
Gig-\Rlz^Jb\K;gPG2sW!c$[N8EB&+ D0cukD~]X2k.9?VHo(/AJ:Q11O%lzo{Nn=Et@Gv
5;K7&Civ=AnZ0 h.>]D{]XemPLS \%9;-97_aU.dB(nd&;DNrT)k`!BPH"P&gw)6JuuBUr
tO)2D]&8`=&~5QmJ#uZuhRcy=rl&u@]2sQE4he tD]&8`=&~5Q*giA ?Zu-7"QtWo:v%hD
:)PU-&fKO,a*<;be0"5iCQ6IeGiESa.Rb8o}6YWs#P@I`+Gf]XD19\"AgO[k$ %JY/hRS9
$bXhipQVbNhzJ?Myt``EE9]XfSt'ilQVbNhz )I.JroNUs0JJ !b1C]L,wNg[`t_%]H!>S
D{E$L++FkHG2sW>8.p?Ai:0nU9\=UNGl!^AGnEK3^qivH~P!@ ^qemPLS \%9;s?nApxs(
+<(zRXVEFFekdZ>",]D:(G> oNDzmh/*'|# 20YN]7FSRWsaSm0OGg\eQ^[fau(?JujWDz
&A%qNks,+<n|4V5H?Uci.x?Pa<fHSHQw'TM:,NJ@My?s, ( Ju]ZivTPR76Ae1(:DNv(#7
N$bPt`%]:S]ZivDzeC,~+c'Ap#6Y!e=<5y67K7`i<(YNZeP(eeMi[<Va'@&!AE[8]Xiv$Z
e8n|@Rn?dnPFPqDFi1fR-YA+c10"5iBB[8]Xive;(7^~(lSpLNs;<'Myi;,PJD-~K#dndJ
o'Dzb}@:]hivh~&[OGVsSV(bDhV_h!M29YMAm>-X[Km@'q c;AfUk\&q2N,T_58M!QbntL
]hivk1Y%H$m*@]OS3pde/gQ+]0.q?An_iHu. P9ODx?2Wh`#=uDC]Ziv4V5H?Uci.xU&(H
#TZuR*X190[cgPG2sW>8iD48_RO2GSb}@:Jun-J`.;dt-spA9duV?r^Lp GQTANj)nh&>]
ts]dgE fD]&8`=&~5Q*giAa unhh<jHo(/@;Jun-J`7qSS;hjLSJtv1x.z6Ulm2D,1e!p$
)uWp#P2{BuB=Z,&>]8$3S$.$KOt!hfivZP0=)F;;be0"5iX0?I@[2lVVDjo6hpdb>-@[2l
VVO5@%KS:*^sa7EY6viFSa.Rb8o}6Yimt#GL]XN{9wde/g]7+4uVT'U+,!t``EfRt'ilQV
bNhz )I.JroNUs0JJ !b1C]L,wNg[`t_%]s,JUjSDzm(oEpT+kCX>9FM]SYHGQs"hs<j]h
`MG&`K'-BJR%s;W|uu$MdG;233BuB=Z,&>]8$3Z+]<sQE4XU!Ni;,PJD-~K#akqi&k/W<)
aI9re`Q+iTPd1A]L,wNg[`t_%]CR6IhjpbjYDzidg' W1s.z6ULMYF]7Wx!0CgH"P&p u,
]/Wx!0Cg=uM+"d<WD99\"AgOp#8jA7oX5/6|uK@2]givnD' OGVsT?&(5QCX>9aH@6db4V
5H?Uci.xU&:zMasQpGY8AB(!*tqx_+Q==r_!PFPq=JG\s.s.^#fi_~8 [+,_+c'Ap#6Y(d
T:>;hT@IGmP!2ri~Dz'z# 20O$e#i(Sa.Rb85CP!@ *W+N@ut #EBfDb9p'9A,s*+<rdE<
]X`-;tfUk\<'YNit=AnZ[+t'!"R~iq^D9;Ip[lhfD~]Xa&fHSH*Wl//c1KA`B=Z,&>]8.q
?ACTi1fR-YA+c>8H7TKr[jhfive;>5^Hb&/)VG-%:y@Sn?dnPFPqgdivDzmh/*KxV[0[50
6|pz7D&hb&S3dd<b^sNj# e#(7^~Sw[f5xh.^}ivDz0Koj/c'HZkD\(G-oMEe7e'VfmQ.|
6U!Bh4^}ivDzu0 P9OfZ.!Mu0~e`l&0{WR^b0_sXN]B[BQH"P&[kD~]Xrch?iv/EoE04_"
8 GM8>QLFnO$ AXkAB(!*tBnDjo6eMYk$/S4_g8 0 EoV1hz=:5y02AD[8]XTA\KFZGbH:
Q!Gm!^AGnEeM$~N$bPv*Bnb hhfK:0bP$vA@uAG\]XN{e#i(Sa.Rb8Ky7#DIA8BL?rV;-%
/y& oKX$Boc`m&@]Y]2MuktN5Pri2EcEQ]n@b`k_nmRwhs<j]TZcf~@![8<qTFIF 5M:T6
_m2`=/E.-Y2/G31.CVR%s;,q3&$s.MAGQ18SD/m"_%.LSsbC?ERA\QsWrljd>F^C$56S]F
@ KNI&/eWKBq`:2bh:.He>_m *6!.Nf.-YndoI+yR?b~^}90G19rj.&k)xuc6WA=D>kmVD
oGr"_+3_pk@HUD#xQ(h>cmGt<y=] a6!BR[chQB-/,`!_m2`=/E.trX/"O7"A8Zdl?$k(u
j,jK8'?RoSA+Oi]1uk[9ir'HZkR*XCPHSv!G6mkBBS"yRM7/?ZX2L\H{C1a_J n-VOuNY#
GH%m sJe8d-VV`0O,"0+BAi{QfLC\m>9a<fHSHUs=JG\s.s.^#fi43baA1A41H,3qxfBEY
"T 'GN]Xo<($NQN[X5JXVGX0Zr5MDhf![U\;uQh1`UiwDz)grLq^MMjS)X/)bFfLZ(Gf]X
Fs0xr'F%"#6`/N:Q*[1XpKK".;E|RB?@ckka\g@3-Y.$4*$7^irDu2mVVO1JuE P9O*W+N
IaB}'@&!AE[8]X>k;V,3qxfBEY"T[Bk0]<.q?An_Y8&)^tAN]2sQ:)% N$bP?3bI)X1k^"
^aP/_%hpb7I-mF]?grDy.`G==UZGr8Fa'$FEqyK"T!Ep:QT:7+0'!g:yjMm$2D,1e!_oZe
2l_+ZD]X]\a0Pmpned ~n|DzmhX7o}V~S.e!4dukD~]X2/D99\"AgO[zhfiv:0g5q|q8SZ
W3)ktFXyE!oWu=WZJuHGOJ[lB{JAv,Ub3P#~YY2Muk>Xn;mD.(ljm]v%gasbj/^cuw6X:+
@-fB-YNDGeEV`jfU=ZA_9";CegN"HLm"k-K?Vu[6c?R$Vf8|gvH >SD{PBG1YA,4mEp\\N
dcUN_r[;hf6`/N:Q*[1XtsX/b kzfTsh(?DNt^MO6\:+[/JUotNn=Et@1P+P?`.l"O7"A8
v01|mC@;D{H:fVgFmd2%t``Eq]0>K%7Aa%B{hudbSb*&r>gf.%`@muY8/.rNJ,0auK@2]g
ivHn(/5REZ`jfUK$5?2}7TN#cGi!<j]hM:>|U#57C1sQ:)Mja`Vsq<0_h|s'$iM:T6u=kw
'{O,e"'VI7.?#%[mhfC}`HhMq:MPioVw`Sn7Y8_>e!_oIt sO-`N*\;fNPcUYo^xQ^!lDe
nuedhtilIdh@j`BUSlpTo+ZF1tEQ:sQT`V=3t7^KN\32CW`HDjO68FJL4 5I3u8Pmrk-K?
Vu[6c?R$VfU9`YePhtmHJ4]@grD~E`(#%!u~f$U4l%d}rJHr"'37NA Ieb_-Ef]givu{kG
ZnXu43@sZ)Gf]XFsY1*]tFu|tL]hiv17_e?i QX!E;]Xivj@'(%XjWDz]Xiv39YLesjSDz
]XivDzv1:{D{]Xivp&E9]XivDzTg<eovE9]XivDz]X;dD{]XivDz]X_,B_R|U G\`T&1Fs
MSdP(wJu]ZivDz]XivZP[x"%IU?wA8"(SWd#P\,bufU*3P!,9uu0g)8O_.k$uh$PY\]Xiv
Dz]XQ^E;]XivDzY4]XivDz-(qx^o:X]ZivDz]XTAGK]XivDz]Xiv&L s:4J'Wj3!9xeSmq
JVE{O)+Eo2jYDz]XivDz]XK4fCV"O-@)1u-~jJUSC!0VUztO4Z>9`;ZPc}0)GS]XivDz]X
fsD~]XivtL]hiv?5OtdhB!?^N`i!=:gM9eRAA8Q1cvL!tDu|sIH"@6o'Oe`U=3t7^KN\32
CW`Hu;p! p0c7h0'Wp#P2{@sS"r]hu<j]h`M@-4$u9`[_rR`fV8YEe]givu{GM8%jMm$M9
[xhfivp&Y.)4t@5[uircE<]Xq^N_8F]hivDzaLMU@dBl`HhMq:MP$Jhep$fV8YPHMZ86"N
X{Tpjsb(gU;ZrlK"asi!$=A\[8]XivZPo<#RPNBE5 L9k4"b_{1N3LsV$k/B#"NnpPUbjs
b(gU;ZrlK"asi!o(Dz]XivKa% )lL^i(n<b10>_AJALb$uaJ`y[z[X$!Mv,u_AJA^D%OHr
%`;V87hQut$mADId(1Pm04<;gfivDzH#]givDz@;eSTr!~E9]XZ'iwtLD/VKRqXCPHSvr8
<'kL\HUZi(-[(XC6th?1X2L\([H><uML=JG\s.s.^#fi@?^qa7EY6vjMLc2si~DzI|Vjfi
ZP.- xiAdPKrn>`bj%.U!( +T;t!ZbS._?JAnD,j\puA*g3vsV]D#FbnEi]ZivDzj%18k?
oAsg6gM@DB*d% 05&IG4&E>HukPNU&[TmTn}\OdcUN_r[;D~o2ZIMB>|U#57C1sQ:)% 0!
57($'uNkO.bCsy(w`=Rv.$ko['EW*ssj!g($Jg5:WM&jq6M9?\gu3JBul'8'E\^g.JE|'7
6YctYo^xtataj,nOA@thWM%x0cTe<y6>0|l}A-Cl6UK-^qivNDpAQLGM6t?NNBUIMZ*)`=
nSFR"C0[&l_2B|T#Bg_QafZlJ.@)k05gu+0d>'oNDz7rbn0t1Fk?oAsg6gM@DB JD`mC*]
% 05&IG4QP([c9@:D{]X#ZMv,u9kFcO$ A-`(Y"uR7Zu(c5M* @J,r(XWZi{4)j=jX`y[z
[X$!Mv,udf=uoNDz-(WM0&@ds=,g`18B9aPvrbE<]XA.Cl6Uh*U+nF/MGPb}@:Yd2VZe&.
/%Zvj%`A27Xeo[c#o/R`g3WRJ.H)E6^(AyiKWDg|JZZel?$kub[9Js0LqlOP@.9K'"EwG}
kqN~<+JJpAf}2@)~)GNQHZag/m:8sT^cdC.}#,8}imCx]Z]z$!M[v*e\egTtSxekeWfx#\
<,D{]XX/Drn^ ;7h0'o0jYDzlG:N$$FE\D&v72P+^dcr$=A\18P<`UiwDzeC`2<bUR^qiv
Dzu0 P9O t+c 5JMfB+727X)([c9TjqZWE%9QTomGFn$o{aM`ajSDz]XivuK"(rz_t1NJz
Z6IrGh)zOG`UiwDzuAi~Dz1\:G!^q)MP#i[d\eSlIJuAi~Dzm %K/49eE2u,j} /l5m2Jf
uT?cQO5srF`5O6J3+yjWDzV1T}fg,BS]+X0QcHF{(Y JtzVN6ODNDfBP*BiDoZJv01c?e&
;]&RG$ag(Fh(^}iv]3Wni~Dz]XW\T}((ljBR-nNDTz[Th/^}ivDzVqFo<9R)TjqZWE%9QT
%Sgl=uoNDz]XD19H;<a[h@GNCLSlpT9!(3G:-]>+s2[kuHePTr!~rbE<]Xiv<2D{]Xivnm
eqibLeK.D~]XrcE<]XfS>2D{uA]2f@dS<1c?e&=|7ZjA3s/RuVf??f+W27*374^@?QGV0x
!6p;PlX0AyBdQ)/{5a S^}q`Eusaj/^cuw[+ktQSC,AfMvkzH3tdD/VKRqXCPHSv[zO5^L
Gh?%tvVI_N7/DN4FNHFJV{T2ePT6ePoMsj!g($Jgot<(l'0g-aBsoUlI'"@0thu*QI;-7+
?Uh=ivixkb8FsR'U'V:J37)\X8iwDzIhNuWw ns_6gM h|iMr@[*>7!-e!4d1GrutL]hiv
k1Y%u6?5bI)XD^O6ucV<XWBsoUU&D~]Xiv)G8A($$M]z3oJOfBPL@udX[Hk~k]$Cli,qA3
m :KPti4=R,3uAi~Dz]X%>@C7.2M'@3^O+`UiwDzuAi~Dz5`Pwnz3=2YiQ7)v5>=Qop44q
UG>w'fsJ >t[d#3~]p/M "=+3LRy<K6jv0VC\'_/m;Xncy>_dbC8=c&=;VQ^]@ojh/!ENS
fHbsCVTg_|oVjv]wrjiVBfp_Ef`VTp3P[6@CuAi~DzEX<R<*qW0>"4&Z-Vj?jX1jGm6\/N
:Q*[1X% Tw:9u}ir1OruJb3ti~Dz]X2oPb0((zE_G`t~VN*calRz@[aha&(gc=9dbFciTw
+S\3[&8FtL]hivDz*]`fN<Dz.`G=( Ju]ZivtL]hivKA+YjS[qhfC}`HhMq:MPJp$P?BL:
$A!X-L=|(bE_RKI:/\Nu/\D+&M^,2jkPnE.lBoi\`AVGN6t[@5TPprG2RQ\Roxk;;3b6([
H>EV`jfU=ZA_9";Ci+<j]h`M@-4$u94/4?5`Pw2ri~DzkF>904&[aa)X/)bFfLW-IheR)+
BboUU&[Th/^}iv!w&ZX!M;>|U#57C1cA0JmGhnE~pyM<qO&H[dqZ-5cUOD4.4?[6e$4duk
D~]X2k(s:JSW<fif^D9;IpgdivDzmh$+?ODfm(.xq.="D{2MukD~]X)~_TMzC@3SL]d6hU
olABe@cg[Hk~k]JiN[Pqp&D+&M=ks2uEm?:wKA+YWXi{4)buWOBnoUgx)6JuZGr8Fa'$FE
qyh/fV2We]9IJzPBTy;:.z/x_3#h_f=AoENch`$xHt2zt73P(<fqn9LrTYT2]@^#+Cu.1a
rdt]`Usr>2I5`Mo)W>={u41ardt]`Usr^Zj->]$O]z3oJOfBPL@udX[Hk~k]m,9<5<(<fq
n9dR:<crODD>3ADO3A3~ExbZ.%`@s;CNT;$~On784=[6lK'"@0thu*QI;-b6<oao/m:8sT
^cdC.}#,8}imCx]Z]z$!M[J~BqBs@oSmAdBQ2ti~DzkF>904&[aa)X/)bFfLW-IheR)+Bb
oUU&[Th/^}iv_uCSmwW>DUTQuKsMUShfive;[|3f+Jc8`6%>+ttODjrq_|u<i~DzEXrH9^
it?It'tGeX[|itjT</D{]Xiv+zN/+jVKRqXCPHSv[zO5^LGh?%tvI|nZMiACI2jK>+nf^C
?Q<k`$tL]hivDz*]`fN<2l>c9+M5`UiwDzuAi~Dz3FQfiq:)+<Cu[68ku,fJUknP1C\ehe
jO,y#Zt6D'Km79n?lT\uhei"k=S>@:D{]XW-Rx@[aha&uT'!+NLAeqe_)M`6@}18P<E:=x
DC1~k?oAsg6g^QGh?%tvI|nZA_(5Jgd+GX-~IE+`20!6'RQDS@BiL+l9*l4Pal2Z;LZ(9d
u66iT6QST]i~7BG0A@S=u6Jhg|bCQI6TSjnd&;DN*$uqC}`HhMq:MPFloR^*sWszf~c@0J
uOR o2;}OO/\t[@5TPprG2RQ=|&8Q{1Iruq?#P0(h"ivm<RYL`,Np"]'iwj(" 6mK%iES>
BP/-TtFN39::]ZivX: ns_6gM h|iM1_3I@so^M9[xhfive;>56`/N:Q*[1X% Tw:9u}lU
$=A\GN]XivuK&,se;`t7^KN\32Sg@[aha&d#RY5CMCpAW.=ySJZ\.E@"uAi~Dz]X%>@C7.
2M'@3^O+`UiwDzuAi~Dz#~X+JX(phACZ[6p_nkjYDzJ%Wj@oico%TnD~]Xiv)G8A($$M]z
3oJOfBE1U%Rsuu*N^i=|7ZkBFW?K#O?vN#[jhfivDzmh$+?ODfm(.xq.h-^}iv[qhfive;
gcV_`MbH8Hp%e\?CQoiqN]dX,Es-R}2`?2"gPM#8NO79W+Bss-BmdP/~nzjYDz {NH< L3
/Cr;`_.Jn6m@8_k','3x*]7i_u"YiA:yigu.1a ReE*NnC\liwDz]XmL6 EM?@L~Gb]b]%
$mqlZe19^vhzCt)\j`5A-#-Q&pP!U;T=ok4qo[JV(p]hivDz>aX7FSsI >t[ePUNuH Z\R
v5ekMiQ%J7]PtSk) #o/jYDzid"3&ZeNhtY\2Muk>Xn;mD.(ljm]:)+<4~G=]o[zO5`Nm0
^v&~_m%oT3Ke%*mnQJ;-b65NMyM\f~A.)]'raT[Wa.$ih1J jHp1ZIMB>|U#57C1hf(<m/
9<Ho*eals;;VZ(9dgHFr>7C~3A@s'vX7ttjLm<RYL`,Np"]'iwj(" 6m`Z\U!wgcivp&r!
DpS4#=k{$k'TA3C6faeDBhYfEfagi'$=A\[8]XTA\KDxDqGR:I]ZivDzOn,0O-MA>|U#57
C1hf(<m/9<Ho*eals;;VZ(9dhI'20!ukD~]XivMi[<VaTANj)nb`@:D{2MukD~]Xv3I ]S
TTEbt"fos)*HenhBk) #jR[qhfC}`HhMq:MPJpZ6sj$1*balH0'RI7cTFIq'PgA]H1<ysd
ga.or)Z6sj$1h`>:7Z.%kwh\cMDV"z;G<Haun)A|@za%heo6&LSu_vD#CXR%s;,qH[^%]<
(~E_G`t~VN*co6JO!$cA0JjdL~?rqUTdty,1=|;Ue4BgZ8Vw4GNHRv.$koM9?\TPprG2RQ
=|&8Q{]EgrD~E`(#%!u~eckw1AeJOmbD\TG]0VeO)b<,D{2M<+ GtzVN6ODNDfnu3H@so^
M9[xhfive;$f^qKjhfivZP/LjWDz]XJweJOmbD@Hmw)"3YW08KY!AD[8]XivZP:'u2gW>a
s2&sbghfivDz-(d*g`f?dS<1c?e&T36XI}nZEIA`(5Jgd+GX-~.>h6e[hto2jYDz]X`-;t
;LX&<f]TZcf~@!GN]XivDzJe#&t}Xzu6?5bI)Xu/\MlJ0gJj$PjM>+nf+PcRaZ6UPBjO=R
l1Z%Gf]XivDzu0 P9ODx?2Wh`#tL]hivDzo2jYDz]X'TSA(bDhV_E{Sk-eZ!Gf]XivU+D~
]XivHFD+9\"AgO2%G38*Pw Pi~Dzo2jYDz/*;7D{uA]2f@dS<1c?e&.J[dPK@uQe.}EBaZ
[$[&b,X/@N?X,bGlBu(5MJeS/ITt'?,^0K=_(<nCH8tdD/VKRqXCPHSv<uA3*aal-5=|jd
L~?r?sdW4Mal-5G6ceDi8B>6Snaq`% I7V@73|gbsa$18}SoIJsj!g($Jg5:WM&jPu=JG\
s.s.^#fi_~!t%`U0F/E[-aU;ZO3FX8iwDzX6 ns_6gM h|iMgUFqagi'$=A\[8]X>k$Tj[
:N$$FE\D&v72To[Th/^}iv]3Wni~Dz]X[8iA;R(<9Z4Qal-5G6#%GLZ&Gf]Xiv]3Y.*]I;
o;`;Vgi!^}ivDzJ%WjD1>kI^n|Dz]XivuK&,se;`t7^KN\32Sg,WGl[zO5q_Wh/J2}Gd<y
sdo1jYDz]Xiv5;K7&CEZ]GR6$4Ju]ZivDzuAi~Dz]XhmhxJ7XBF^oR^*sW@7A4W?o<o{aM
o0*EukD~]Xivn|Dz]XtaU0$YJ0*meo0Jc}TwaIgGivOe`UiwDz8%DGoWBP*BjU[qhfC}`H
hMq:MPJphg^Rf??f+W27ZchT\GWhgbTU[fauBY;3MVCV8KL<M:rD }?#NZ1.bCj&:.,MOp
bC/5AsI-23SG[6lB?f+W27%"Jx1~k?oAsg6g`SDCjDn:/rPvT6=A(n`=Rv.$koo{aM'hX7
ttjLWfDa3}2n&lq6`LO-<+JJpAqh9<6@&7BQk#`% I7V@7PI-r78Aj<wjWuKJ@p1rBhglE
\5OtTX+D2{CV8Kt\%]BQ-'Ewg-Pv6Vp>$pKtJ+U1+DPY-&EwMS5yT:Ks341H,3qR-5TfF[
M[koh/fVRoTY+i#j-5Tf\UO5]kkw'{Sl\Ue]&i7fP4+YSlNQ>02>\WG]0VeO+$`Om0e!\O
lJ0g@ Fm::]ZivT2]7Wx!0(l`=Y}Gf]XN{3f01c?e&;]&R4!nH,j18P<e"4dukD~]XE:]X
`-g X/jT</D{]XTA\KMA>|U#57C1* 3YTSue7jt>[k([c9n|Dz]XivuK&,se;`t7^KN\32
t(`[e+M:qO&H[dFO_$T2.{=zoNDz]Xivt*!"R~iq^D9;IprcE<]Xivh.^}ivDzu0 P9ODx
Ju[E2>!RsCe{P*hf(<CEW[(73v@so^@LD]#%lrZ6HKtcGS]XivDz!\q)MP#i[d\eSlIJBn
dDTw hk)iGK*01c?e&;]&RtqSlIJBnR#@~ ,1AJz$PjM>+nf ejXDz]Xiv_u\Y _<;[Zhf
ivOe`UiwDzi~Dz]HQ)Y)WB%9o2jYDz)dL^T}Pof*h0^}ivSiND\`$3<-6]/N:Q*[1XtsX/
.`VI`?#h_f0 HbG}kq\LtS$=A\[8]X>k]ZivTP1vm5%W\GM1T65QCX8Kt\%]:S]ZivDzOn
,0O-MA>|U#57C1sQ:)TGJ+b^;_Q]d@_m)/3^ukD~]XivMi[<VaTANj)nb`@:D{2MukD~]X
E:]XX%+X;|g.Pvs#+<K}PM$|KqtM]hivg-Pv6VE3Bl-'f80n;_m=kh15&lA|eM^w\7g7@K
ukD~]X+D09PDY0VIRqXCPHSvuTg2B^*R0_&w,G1(MWkoo{aMBcrq([c9@:D{]XD~]X2kCn
d4+0BX$-27K$MWa%5%i'jSDz]X`ML]JNgXJZZel?$kub[9FoVI_N7/DN?1ZsBY9<h/^}iv
Dzu0 P9ODx?2Wh`#tL]hivh.^}ivg}ive;8YdtPvY)6i@R*R&uS_+X@AukD~]X+DPY-&@R
eMn{Pl(,c=!dBM8K+;Bi`}uAi~Dz6i*|G6ceeY8YVF4C[Efb,5\<hfive;8YPH@u_3#h_f
X $rKtJ+;WJz$PjM>+nf eo5jYDz {NH< v-Ed,30q72eG/A,:  @:D{2Mh7fVRoTY+i^q
KjhfivZPiwDzj<M9Tp>se[?)n"iBN](@Fv&.\@,5VB6~m?hnE~py`ObH8H/B,:,Htj+yjW
Dzo*Dzmh/*6+pUVvXW[zW;fNJkN[h6<;,30q72$&3LGm]givDzloHEThT}u6?5bI)Xd~[H
k~k]m,9<*aals;;VZ(9d1RlGaIJcC oUrcE<]Xivk1-ypTW.9uYNDr?2Wh`#n|Dz]XivuK
&,se;`t7^KN\32t(`[e+M:qO&H[dFO_$T2.{=zoNDz]Xivt*!"R~iq^D9;IprcE<]Xivh.
^}ivDz4OalH0'RI79j$A]O;?h7fVRoTY+iQXpl,<BJ8K+;]dU+5'o[DpW^(BpsR]5L+$`O
m0d,@:D{2MukD~]XE:]XQ>e 5%A?D>?P#:cg3)Ew3u;*JvG9n/Q5HCnQ]giv^tiv]3Wni~
Dz]XEb/-r(77;{MT5ynL&*nx=uoNDz]X+x8*Pwnzn:mD.(ljm]Z)VwE0U%Rsuun:/rPvT6
P4+Y?0C<bXL]bU*8H\@6SrIJuAi~Dz]X2k9$P4+Y<Uo$2L'@3^oKE9]XivDzE`+/@11uk?
oAsg6g`SDCjDn:/rPvT6=AoEi>f~rcE<]XivDz*]`fN<Dz.`G=( Ju]ZivDzuAi~Dz]XE:
]XivKA+Yg`+$9F$F-5TfqZj)ie9'0O\RU+Cu$00(juB!qU-58JtM]hivDzjUDz]X`-;t+J
o\62DUTQuKsMUSDyZoY2]XivDzs.8Sl48On;mD.(ljm]v%1k(_c=9dbFciodD>[qAU[8]X
ivDzmh$+?ODfm(.xq.h-^}ivDz=xoNDz]XYf]XivZP:'u21alG htO5;OS4QPxJ7]PtSk)
uhD~]Xiv]givDzEX\rZGYfesjSDz]XivkA6>`BCk`HhMq:MPJphg^Rf??f+W27ZchT\GWh
o2jYDz]Xiv5;K7&Civ=AnZ0 ukD~]XivtL]hivDzjUDz]X$qd)0\oj:NDf21M2YA`M,zqn
7*JeWAePfJ@6G>Sj.Jn6Z)"k&pV[OR4Qq9iUoMDP:s57OS4QPxJ7]PtSk)CFoNDz]XYf]X
iv:0Q}Y,VIRqXCPHSv21M2s{f~jscA0JuOR o2;}R2!l1rmfVf'Se8Z8U"[Th/^}ivDzo*
Dz]Xq~R_O91CYN]7FSRWsaY3]XivDzs.8Sl48On;mD.(ljm]v%1k(_c=9dbFciodD>[qAU
[8]XivDzmh$+?ODfm(.xq.h-^}ivDz=xoNDz]XYf]Xive;2%G3B9X9cZeYCC&1Bw(5EBaZ
/x1C;L=koNDz]X4!i~Dz]Xpmh6S9$bXhQ4Hh&Z(1^niv[qhfivZPiwDzTr'|OnsTgaf?dS
<1c?e&32/z)Gpsh/fVRoTY+iM_/+0,swf~BS)T2{6iq#D'nFdR:<Q ([c9@:D{]XD~]X2k
ny>7q@(C[+<eZoQ^[fau:Q]ZivDzOn,0O-MA>|U#57C1sQ:)TGJ+b^;_Q]d@_m)/3^ukD~
]XivMi[<VaTANj)nb`@:D{2MukD~]XE:]XUB@u_3#h_fX "0>gXjD+nFdR:<Q H{h6u "(
O+`UiwDzi~DzitUo.p:- D_{\YW-Dj#%18P<$AS_+XM.Tp!6ETZ9XuT=Ks341Hrue]RR3Z
!R_{\YG'ce.Gmtuu)!^d\7g7!L_{\YW-Z8Vw/J2}7TBP*B5H:o]Zrch?6`/N:Q*[1XtsX/
PB?D3AfQ5%A?-o8nB0?vObjO$x?;Wh`#ag9))P(Ra<VGJ. 7'hA49p0X2Q<)8`AQ[c#lWh
*%uq>Xn;mD.(ljm]v%<V[ydXBg(mc=9dbFciOD^dcrDi8B>6Snaq`% I7V@73|gbsa$18}
iEuDk-K?Vu[6c?R$VfU9[TO&<+JJpAqh9<6@&7H!>SD{E$L++F5R/-lGaI)bL^3F#'r8H9
MS5yT:aI)b!SD]#%lreaPlcGTwFNMSkoh/fVRoTY+i#jWh5H3uH`%[^i\7g7BmTi4OoZ62
BsV43FX8iwDzi~DzT_#=k{$k'TA3C6fas;38@so^M9[xhfivZPiwDzeC]OWx!0(lX1jT</
D{]XTA\KMA>|U#57C1* 3YTSue7jt>[k([c9n|Dz]XivuK&,se;`t7^KN\32t(`[R8.}Fc
>7M>qO&H[dFO_$T2.{=zoNDz]Xivt*!"R~iq^D9;IprcE<]Xivh.^}ivDzu0 P9ODxJu[E
A]mvb10>_AJAG}^RGh?%tv[60Yfj9!0O\R1GMNEZhw$=A\!(5 G=lrZ6/J2}!~k)Sq((lj
BR-nND3I@sdsgfZ!Gf]XAN[8]X>k]Ziv/A,:nz-oa~tL]hivMS@dmw,31RrdE<]XGT]XFs
&.n:EHBl`HhMq:MPJphg^Rf??f+W27ZcgS8Y>6SnaqJcC oUrcE<]XGT]Xq~R_V09KZ"&?
NQq^gf8YVF4C<2D{]Xiv+zN/+jVKRqXCPHSvuT<'c</aTkC8*R0_&w,G\3[&b{P"`UiwDz
2MA oOC5-(A8MV[jhfivOe`UiwDzi~Dz6i*|:-@dmw,<f>*1=bT: hZ2Gf]XFs&.\@,5Ph
TG3M#'r88)RS-&@ReM3l>.oNDzmh,<*274Y+6i@R*R&uHt&Z`iuAi~Dz6iq#D'nFdR:<Q 
T}Q46VHgk_=|7Z>uE{O)dd@:D{]X=mt.[^O23f,30q72RT@[aha&uT'!+N]JQ)\L1GMNEZ
=loNDz'b9;>uE{D>mw,<BJ8K+;2Y<uf6W-$]1G&BkG:)+<BT)T2{3~ExtLMce"4dh.^}iv
]3Wni~Dz]XEb/-r(77;{MT5ynL&*nx=uoNDz]Xq~9y$A]z3oJOfBPL@udX[Hk~k]m,9<6]
/N1(D^+|BcU&-TZ89vl$`L1OrutL]hivDzjUDz]X`-;tf5YMhRcy=rl&XCiwDz]Xiv+zN/
+jVKRqXCPHSvuT<'c</aTkC8*R0_&w,G\3[&b{P"`UiwDz]XTA0OGg\eQ^[fau=toNDz]X
AN[8]XivZPiwDz]X=mt.[^O2U`Sm"U`UiwDz]X=mjdL~?rU`c}L!T$1=k?oAsg6g5HMC/`
a8M;KvQp.}u2A18dVE/J2},i1(D^+|BcU&-TZ89vl$`L1OrutL]hivDzY4]Xivp&H72HrJ
K8)q!SW08KKCD~]XrcE<]XGT]X#pWh/J2}]:Y7VIRqXCPHSv<uA3*aal-5=|jdL~?ri=7y
eGPltx)!^d\7g7lwo{aMBcoUrcE<]XDqJu[EA]mvb10>_AJAG}+?G=86"Nehht3v=`[y1E
mqjV>+nfpus1ibM>f~RoTY3q@sdsgfGNb}@:Ydu6?5bI)Xu/@=d7dyJZRqTYa_ZqBY9<Y0
2uA8MV/>e]';a>]~"bLsTYa_'^A49p0X2Q<)8`AQ[c1:k?r=3O:u(9NQ^kj->]$O]z3oJO
fBplT3ZdM9tr/%rN`"V~S.g#LrTXU*2{lH'"@0th\q:-MZc"VfU9heq@#P0(uOJT8d-Vl6
$=_:2jkPnE.l[z,P-aDUYPi~kA0&*"ugeh3q]HR644Mx?Dc>HXB("Neh[Og7`kjSDzo*Dz
'bGN@BPHSvW<-%H"fZ9VBP*BSnIJuAi~DzD?hRS9$bC3o3jYDzo*Dzmh/*DAgq3H*]`fN<
Dz.`G=( o2jYDzo*Dzmh/*DAgq3Pi~Dz]X2kCn`HhMq:MPioVw`Sn7CbW[(7SnIJXDiwDz
]Xiv+zN/+jVKRqXCPHSvuT<'RKf?k:L~?rh`h]AMc,@:D{]Xive;(7^~iMcy=rl&Z%Gf]X
iv[qhfivDzmh$+?ODftOK~PM$|Kq]th7r@X/%]+tJ/(@SnIJBndDa<BK-YcyTdGZB9X9`w
i~Dz]Xiv]s,{M-32>2NVVceRht3v^!`}j%D+&M3!sV${k)iGuDkWEAEBWNJyfB+727_@JA
agu3J3tL]hivh.^}ivg}iv/EQL jn|n:mD.(ljm]v%rL$k/BfE\T1GMN([c9@:D{]X=m]7
$3<-6]/N:Q*[1XtsX/PB?D3AfQ5%A?-o8nB0qEo{aMBcrq([c9@:D{]XD~]X2kCnd4+0BX
$-27K$%_^iPFPqgdivDzs.8Sl48On;mD.(ljm]v%<VB0r8]xkw'{Ge2/=x[uhfivDzmh$+
?ODfm(.xq.h-^}iv[qhfivZPiwDzbl0>n|/A,UhHM$f~J?My@Tc<eWN-@]S7`UiwDz=gnf
Y.Mx?Dc>8HRS.}$A3LH3'RI7de@:D{]XD~]XDy:wrsA((/jk503~B,"Nehht3v=`%#0~6Y
:+lrZ6/J2}!~k)><;V.srNSmIJBnTiL?% _{\Y1GMNK^oNpPUbhe"1p>pF9OsM$k'TA3`s
j%18eqgfGNb}@:YdrqNP+XMA>|U#57C1j`v%<VG-,ML'm<j,r'JMDOT6uO'H6zf=kYp-CV
eRuUsp3|sCe{mAfb"0+!^b@0HOtceq`y*)t3LA]ts"Jrd:232r_y`:>z"dIaB}U/.odl6X
ou`+KP_?JAou@LA oOi[M4pxs1m&@]f*>]$O]z3oJOfB_+utY.n:8z!wdC^#mxt{h~oCX-
;hn|RRLSMx@.=ith'I-~.~l&kw;[a_5Z>6=TNWSa\u9"thQST]JMDO*$uq>Xn;mD.(ljBR
uP[9B+'o\&sX/Y?W5<]yX0[&b{E7"Ldzp2>\$Vn!R>!y2zDK0;!SD@RA9HSSRsC#%F,zmy
-}`L58]jrJJdJQoMLC@;Ydu6?5bI)XD^kB21$96S]F@ !zoFMi'f72jMm$2D,1okqf#0'k
X7ttjLm<RYL`,Ne#IHbCPvbAK;N<[mYVE;Je`;H(t<@wBq0T$/TmhmBp+/M'4*(;Cb1H%W
a^uDA-n*JaMS[<Cn(Gegege_)Ms!5@.i6|X8iwDzi~Dz@s<+=T]vPTEZhf-XcyN-@]!e ;
nJD"qp#0@DukD~]Xb30\15r'?v[cu^oW+k=bSCM2iUJ! kS4`UiwDz]>gbC`TjqZYw>zcE
*Hdm6XflhfivZPiwDz+/M'TJt./zh|JnGkQ!.pMuVD`}uAi~Dz(;CbY0`S6T:+86"N-p`X
58"Oo5jYDz8SG/`AY7`S6T:+86"N-pL$n>JL@]ukD~]XO8u4XRuc#}27*c)zWCuuu#hdBC
[8]X>k]Ziv0LGgox6Ygc@9VE-%,+LB&w5AK7;xc>"ro5jYDzlG:N$$FE\D&v72P+^dcr$=
A\18P<`UiwDzi~DzEXg]1qk?oAsg6g`SDC?9_/0~WR^b0_sX(wBQ*BY4]Xivp&Q(b2Q f@
dS<1c?e&tj@=d7/_Aup{?4_/JXE]:+?viV,PJu]ZivDzb hhfK:0bP$vA@[8]X)6Ju]Ziv
]giv?5P&U+2{nz6>#wH5G}kq]-gtO8\{>9SnaqW%iWjSDz]X^K)u[8n}6>#wrquHhb<r0W
r05@[6[2XGiwDz]Xiv0[:>$A]z3oJOfBplT3ZdM9tr/%rN`"lTibLeeHoM18P<`UiwDz]X
TA\KFZMv>36X:+Us'E+NJe0).i6|[E*&A}M3T6cO>7>uE{#}]Ip&DF<3D{]XivDzmh/*_T
O2Us@zoOi[M4Go]givDz]XivDzb hhfKZP.-umoW+kIaB}8%NmPqoQb10>dfs!s}!WGi]g
ivDz]XivDz]XDEeM3lba#Z lk)><faA8W?dDa<BK-YcyTdGZB9X9`wBn(w1Giy_@JAG}kq
1AJzkhD~]XivDz]XivDztc`L1Oiy_b"b_{\Ya7EY6vi,`yjcjd8futVN6ODNHJtcM9U2Ij
/ZSY`pj%!(i02f8aa`Vs\7_/ESt{h~Ei]ZivDz]XivDzmhn}= D{]XivDz]X4!i~Dz]Xiv
Dz2MA oOC5faA8W?tT[^O2\<_r`*KP[kD~]XivDz2MukD~]XivDzuAi~Dz]XrcE<]XZ'Gf
]XYf]Xiv+zN/+jVKRqXCPHSvs@`[R8?@ckka^IH(u2k;T6_m)/3^ukD~]XDy.`G==U]Zrc
h?cmmZt{p2?AJ{h`Vb-X'`D@^(AyiKWD]2f@dS<1c?9zl+1(doiosY("ZwI@* n|RRLST?
hp;|4L% o66TNESd56%k>]LL#6&?iUDSr9pGG,e|czauKsPKMZhfM*H6tdD/VKRqXCPHSv
b B1SI]Jp}0%;Uc?_2$@Q.!LN'hrBpDbr9pGG,sj!g($Jg5:WM&jq6M9?\TPprG2RQ=|&8
Q{]EgrD~E`(#%!u~9;PJl!NAUf=|4wO"IoIoO,::]Ziv]giv[au9)!gep-H!Jr?|hP^}iv
NDUf=|U8I#* @:'~rlE<]XGT]XFsM>GNPBG1t<p/t'^-aa:v(N1UTCK5!oAjSI]J/'&~q9
eholrAeMTn2OGg]SZcf~@!`lunJA[au9)!SqskPI@uYyGf]XYf]XTA\K`TVgn05QO$9_m6
oEX&[l]0FSRWsa3ui~Dz]X%>@C7.2M'@3^O+E:]XZ'Gf]XYf]X)6rp:??<@tt>9uAD[8]X
>k]Ziv^BF_eLij?!F"#9g.\>'`!taT\HnQe'UP>KLLaLAP;C7y?itl+yjWDz]XGT]Xq~R_
V0H:fVgF=|;]nB`P7=o6.-rp0u<2D{]Xiv+zN/+jVKRqXCPHSvb B1SI]Jp}0%?Yra4 o3
jYDz]XJW 8,g]WZcf~@!uAi~Dzo2jYDzo*DzhCi'!"'QPY9)S1!lDeiP<2OYU&[Tbih6<2
Mg QBAtmdw(mrHJv/T`+QpLCufuh&>VhMU213Xv!'0o['sYyiwtLD/VKRqXCPHSvb Jy$P
TwfbDM*]W08K:"l+S*]05:sO1C8,%s+o@jU0\UfC^}f=lI'"@0thu*QI;-b6([H>EV`jfU
=ZA_9";Ci+<j]h`M@-4$u9\wD\m#Dp3H>ieTkw\L1,,{Bi\T502m&peh#qY1]XTANwB[X!
M;>|U#57C1%?RQA:i?a7`78 tA`A6]l{UAMZhfM*BpoUrcE<]XGT]Xq~R_\vD\Aw<fD9m(
.xq.<1D{]XTA0OGg\eQ^[fau=t]ZivtL]hiv^tiv]3BWhRu+k;JofEi,50g2^}iv]3Bw-7
bU\HBGWxiIu+k;VIFMMc`UiwDzi~Dz2m&pX;JXiQ\j1~18P<rcE<]X'TSAuOr3E<]XGT]X
D19H]hivDzv1dzcv011F0]/*WXO4`UiwDz]X]sG[]XivDzE@n}Bf)F`ViwDz]XTA\K]q]T
k(Dbr9pGG,5H5JEB5$BuVQGfVEY4]XivDz]XQ^X1QA+kY^]XivDzb}@:D{]Xivp&X.]kp<
QW!lDeiPUK([c9Rjk~@27Ea4RLP(> oNDz]Xivt*9?;(4-nFnm.}-nG1@8VirerQ(>Y4]X
ivDz]XQ^epWzm$Y&)Ns!4#>x18P<ole{P*)GNSBsoUU& A^tivDz]XZ'Gf]XivDz:U]Ziv
Dz]XqPe14M% [8#~s0m+XX]XivOe`UiwDz]X^qivDzupBgL9k4Mm\vD\LbXY]X)6Ju]Ziv
]giv#igN)6JuZGr8Fa'$FE\Do\5LMC:K[y_3#h_f_m%oT3Ke%*hIJcs2$PjMA#2[.srN)c
/EbZcd+'t/eqkhhfC}`HhMq:MPioJbA`(5m*9<>uE{O)60e;Bg'uX7ttjLWfDa3}2n&lq6
o{aM'hX7ttjLWfDa3}2n&lq6M9?\TPprG2RQ=|&8Q{]EgrD~E`(#%!u~P^Sp |GN]XFso_
:N$$FE\D&v72P+60e;$=A\18P<`UiwDz4&&[aa)X/)bFfLW-Bo$fk6Tr[TGnag={oNDzmh
/*LAhT<rn%E9]XivkA6>`BCk`HhMq:MPioJbA`(5m*9<>uE{oIYsq3h-^}ivDzu0 P9O`4
i2<N0ruAi~Dzo2jYDzidd5Fcci% RDDr`LFZRk^QEZ_19uBtet[|pB&L'GFoSxh)b7gU/@
h'ivDzRmfQ[G,ZW-IWFUH ]0uFd6>c,zizQlnQUg$hj\Id?C,zTeEZWFt[ePT-3FoOM9[x
D~o2ZIMB>|U#57C1OesPh/fV4}G=9KA_(5m*:K^BYWIqn{RRLSBu;fk{KmBmJI\WO5#qWh
'"E{D>hvkaMOFjo_\XH/tdD/VKRqXCPHSvANuT2#G3PBTyQM=|7ZHo&ZXaAd?:m[q?#P0(
uOiSX1awAP;Ceghtb].%`@s;s~,]V;N6_+ZD]X]\a0Pmpni)!t&ZK4^qiv3IGo-7M-32>2
NVVc8%+(mhM9[x([c9@:D{2MBa)r_#ZP4nGN]XivuK&,se;`t7^KN\32i=rx*eal-5=|c}
sx2#G38*PwIE+`b`@:D{]XTA0OGg\eQ^[fau=toNDzb}@:D{]XG'cepD`_((ljBR-nND3Q
@so^$p4f!4r2E<]X M74Y+m8jFCC&15bPw9u;Y$uu~'@"/=H3uc-u+.`$>ZpGkE9:ihvUg
$hj\Id?C,zTeEZWFFmo_k)1D_v3:eES1\OBh .o2jYDzid"3&ZeNhtY\2Muk>Xn;mD.(lj
X(q0jE3s/RuV4}G=q~Hk&ZZc.E@"3fm=kl);Bn,d`Xb'E7Vx=ySJmODt/P8F5;OSo;\wtS
k)t'e1khhfC}`HhMq:MPu;k;">(c#1:x[yD8*]W08KV~q0d_f?^APXXip s!`K2jkPnE.l
[z,P-aBsDbr9pGG,sj!g($Jg5:WM&jq6R>[VO&<+JJpAqh9<6@&7H!>SD{E$L++F5R3I#~
eX5iG>[!9y37Tg>1l$6""VgcivZPiwDze6/c%??^sQ4U_q\Yu;i~Dz#~X+JXiQ1_3I@sO>
J7]PtSk)uhD~]XE:]X`-g 0GDqGR:G]ZivDzOn,0O-MA>|U#57C1%?eD[Hk~k]m,9<2IQ0
3Zl}Ysq3h-^}ivDzu0 P9ODx?2Wh`#tL]hivh.^}ivg}iv:0G(<%N5uK'!+N]R3rG::sDf
.-/aQXiq?NuoD~]XE:]X?lSt0x1FiQ7)v5>=Qot8`AIdWFNub sB*HBb5TD=Nub  OBbPB
G1>FD{]Xiv]|/_aZ^{>pi]MQt!=B(\?KoX]%$mE@*`&Q&hNS8 u8k;CVTg_|oVfRsbtQ]g
ivDz\weNk)kNJv3LG"@6`gs!@?G(_(Jc:&;#-a)kr?JMX'`M]K-Ir;JM`7irJ9hWivDz]X
fm7Jl+oF\whesJ >=]oNDz=8D{2M2}nz"`@:D{]XD~]X_tZ?]Xiv/Er:GMr8Fa'$FEg/sb
PM@uQe3ZDu,*G6#%=R,|;-F`McU&.g&N-V3@bue]*:Slipu6I^jK$=A\[8]Xive;>5+%TN
<fif^D9;IpgdivDz]Xq~"%/g]NFSRWsaY[]XivOe`UiwDz2M2}nzP\,b>Ol$6"c7@:D{]X
ivjSDz]Xv#\Na7EY6v'DNB$(jRDz=xoNDzB]MND~o2ZIMB>|U#57C1%?RQA:>4(!8I);Bn
,d`Xt*4ENHgK*^Ig>7*^Ig(a,&"y%w[PeboMsj!g($Jg5:WM&jq6R>\WfC^}f=lI'"@0th
u*QI;-b6([H>EV`jfU=ZA_9";Ci+<j]h`M@-4$u9D_IlO,BpiYn*'S3!/JBuD{omV,j]G-
E[-aU;U.2O<,D{]XD~]XD]IlO,<*6]/N:Q*[1XMjdC0\D_kf@+W+u;k;VIFMek6loN6T1H
rutL]hiv^tivt*9?]J`!7UY0gqDy.`G=h`jSDz]XJW 8,g]WZcf~@!GS]XAN[8]X>k]Ziv
\|e~eYJZZel?$ktA`A$]1G&BUqA]hQ5;8*Pw7gl+ByP8okJaek6loN6T1HrutL]hiv^tiv
t*9?\}e~YMhRcy=rl&XCiwDz2MA oOC5-(A8MV[jD~]XrcE<]XGT]X\IaqpDV%Gf]XYf]X
>k>y^xivDzupB9om:0;{\Cp}0%;Ua[tL]hivDzIT>ID{]Xivp&>}eU)7iC;R(<m\9YV3t*
WXastL]hivDz]Xs0pDe;EZ$[`UiwDz]XTA\KEY]Lt7s>^`DypEh^<rmdE9]XivDz]XZc%,
?r]o'[3!`[nKS`/JBjoUU&s0`9VgH`"HgwivDz]XAN[8]XivDzH#]givDz]X0-BiL9k4Mm
Ce*]U{iwDz2MukD~]Xivn|Dz]XtaTk$YJ0*m\Fp}0%0jGG]XAN[8]XTA)N]gZ']<(~E_G`
t~VN5>($'uNkb!!X6tDuA_eM3lW08K_m%oT3Ke%*-.j"bCQI6T.%kwh\[Wa.$imVW>DUTQ
@6k*1LZ9*#uq>Xn;mD.(ljX(q0^)G2uZ@!sUbCt*+<Bim*:KV:u;k;ePt0`ATkt9`ATk4U
O!(H#TpK`LO-<+JJpAqh9<6@&7=,4m% [8#~/l:8sT^cdC.}#,8}SoIJsj!g($Jg5:WM&j
Pu=JG\s.s.^#fiA`\O0G9vG(Bk/5T:*_Ig"HtM`A::]Ziv]givh~nzu7k;JofEi,50g2^}
iv_uCSmwW>8%T7([c9h@CZ[6p_nkjYDzo*Dzmh/*$!h;<rmdE9]XivkA6>`BCk`HhMq:MP
u;@0?W.b%C&E%=]BPI34o6P4+Yrk7AO+`UiwDz2MA oOC5-(A8MV[jhfivOe`UiwDzi~Dz
 sg$:NDf21M2YA`M,zqn7*JeWAePfJ@6\sGf]X1>0]Z5q0Y4nat{2` sg$\J=|%X-a7!(o
MjUTirU$t!&/MjZyg6@6k*,'Jw]Ziv+'5@HDmw%>?^'fMjZyg6@6k*gB^}iv(^E_G`t~VN
5>=YNtB[@%+OE.U%RsuumgqX-5;-'Ze8%?4sL?uAk;VIFM@6Sripu6I^jK$=A\i~h.>]$O
]z3oJOfBT@cbTw+Sl#]D!e/(T:)6oKG2U)Ho&Z/X<)aIibLe/R:8sT^c98iDG{E]-Yl6$=
_:2jkPnE.l[z,P-aDUYPi~kA0&*"ugs8'S3!ZUj]iG;R(<m\TTD~]Xp9:N$$FE\D&v72P+
U+2{J6G"agi'$=A\[8]XTA)N]#iwDz2M813XZ>]XivDzs.ZYj]iG;R(<m\9Y3pq`-5;-a[
tL]hivDz]XkHr@G}cvFccikF;CQ}2`)40+?4mCp<M9[xj];!D{]Xivp&E9]XivDz`[Z60=
)FfFUCfb,55a]ZivDzuAi~DzM nqOe`U=3t7^KN\32.":-a%TdI|M~^BGh?%tvT?;:2EL]
a7`7H0T=&('UMj?~M;caKp7#DI\StS`% I7V@7PI-r784=m8Dbr9pGG,sj!g($Jg5:WM&j
q6M9?\TPprG2RQ=|&8Q{]EgrD~E`(#%!u~iYn*'S3!/JBuD{omV,j]G-E[-aU;U.2O<,D{
2MDl1O1Fk?oAsg6gJ]E]L:$A!X-L=|]7PIfb,5fZsb(e,&t[Uj\UfC^}f=e"4dukD~]X2k
#Ne:X'<f]TZcf~@!GN]Xivt*!"R~iq^D9;IpgxivOe`UiwDzE{g_%B`TiwDzERo8Dz]Xta
Rq\U2M9Z9v72iK@ VuWZO4`UiwDz]X]sG[]XivDzup!xolVLJ=7:qB$pg_Cd*].8O6`Uiw
Dz]Xiv:gEB?:H';6oNDz]Xivt*9?s24 `T/}>r=8EBDsGR:G]ZivDz]XTAIE0N,i9Hkx\L
j)j{^PL'BP*BiDUb)FNSBs .jUDz]Xivh.^}ivDz]XXEiwDz]XivFeh6S9$b-]2FA nnDz
]XAN[8]Xivp&E9]XivK!>7@[2lVVDj#%L9J9P!XY]X)6Ju]Zivkw^nAN[8g|JZZel?$kd1
&R09mq@$+OE.U%Rsuu\@D\Dz[+fUT%ND\``!7U9P'"EwnDt{Fdr8/WAc.2_+^q>kSnaq`%
 I7V@73|gbsa$18}iEuDk-K?Vu[6c?R$VfU9\UfC^}f=lI'"@0thu*QI;-b6([H>EV`jfU
=ZA_9";Ci+<j]h`M@-4$u9r)BPA;>4kME9]XU"Y0VIRqXCPHSvi;&*cOc|N%Q9@[aha&]<
%>CX8K)1oKG2Nub et*:iBuDUAMZhfM*BpoUrcE<]X`-g jxYMhRcy=rl&XCiwDz2MA oO
C5-(A8MV[jD~]XrcE<]XX%BG,_3ft7^KN\32i=5;8*PwE-PH8e0qdoiosY("C@pWo{aMBc
oUrcE<]X mMY!'CXi:coib9'0e]3gtt)Y~iwtLD/VKRqXCPHSvq~*]o6JO!$*4\N`Pl|9<
oFNch`$x^Jn!_kE]`lh?5;3Vo6KAl:cMDV"z;G<Haun)A|@za%heo6&LSu4k2EN7@.0|H9
tdD/VKRqXCPHSvq~*]o6JO!$*4\N`Pl|9<nu%>_~Z6-@G6ceDi8B(`,&"y%w[PebiEn<jY
n9q?#P0(h"ivm<RYL`,Ne#_oIt sO-`N*\;fNPcUYo^xtataj,nO?~1Det/(F">t_&\YW&
0Xe#oluK)NM;Fmo_&?[UedA#-6G6#%<,D{i~Dzh[nzt0`Au`VT\#JAX.Gf]Xq~9wA~SI]J
/'&~4\l+ByP8oko0jYDz/*0Ltin1jYDzo*DzhCRpE;]Xivv,U"s0`9VgH`"HnzI#8*Pwfv
bd@:D{]X>k>y^xivDz]X3 _4JwMN_|pKjYDz]Xivk1-yDr2-GN]XivDz]X0}'"&0WCGS]X
ivDz=xoNDz]Xiv3IGomwW>8%2/18P<ZKtcNTACoNDz]Xiv,b@t:9jG2lJv]ZivDz2MBa)r
_#ZP4nGN]XivDz]X`ML]JNgXJZZel?$k]Je~Tc'|On-NcRaZ6UPBjO=Rl1Z%Gf]XivDz]X
JW 8,g]WZcf~@!uAi~Dz]XivtL]hivDz]Xb':LnLQ5T}u6?5bI)XD^tWPM@uQe.}m*u')!
3YW08K)qIMLboU1HrutL]hivDz]X2k(s9;Ho&ZX!<f]TZcf~@!GN]XivDz]XJW 8,g]WZc
f~@!GS]XivDz=xoNDz]Xiv>4@x=G3Lmt8>QL/7F"cip/EM2_?2"g4!pZSlIJDP(at"=B(\
?KoXPx2_m8Tpr%U+5'o[M9[xj]`Vaqib9'0e\RU+s%(@@0_Ud#A#-6G6N0Z.Gf]XivDz:U
]ZivDz]XEd@;l$]ih7XX]XivOe`UiwDz]X^qivDzupBgL9k4Mmr(P4+Y!"]givh.^}iv>4
VNiwtLD/VKRqXCPHSvq~?2-rQgA:i?a7`7H0<ysdga.od[WME=q~VI\O#q-5LzcoO5'G7\
3XJF:8)o&,Jf\Y1?V7j#CVR%s;,qH[^%]<(~E_G`t~VN2Kd#QF3u/(T:)6oKG2UIq0d_3l
q`-5?1X2L\VIFM*{;>ijZ79vl$k-K?Vu[6U)Cpt{M3,NZ8I[* @:'~?YTPprG2RQ=|&8Q{
1Iruq?#P0(uOJT8d-V+UZuo9p&p'EpW>IheR4p\CaqE>ole{OmbD1I\Ss.E|(`e#[|9@ai
42l?kPE9]XGT]Xq~9s4Ql+d[548,]sh7`TiwDzUST}'Se8SIS8XZ5<sOn:Te@}[8]XTA)N
GM!@[8]X>k]Zivk%h:ivDzs.ZYj]iG;R(<m\9Y3pq`-5;-a[tL]hivDzIT>ID{]Xiv$ZGN
p'kz_oj![8]XivDzmh/*Z__,X>iwDz]Xiv:0T:8zO1Z.iwDz]X)6Ju]ZivDz2McJn|Mip$
_gBhoU[lEZ7vA2Jv]ZivDz]X1U`LT}tOoUjYDz]Xivk1Y%Ad]T^sX?iwDz]Xivp&Q(b2Q 
f@dS<1c?e&t*Zc&xc~0\D_kf@+_3YWIqrcE<]XivDz]X%>@C7.2M'@3^O+`UiwDz]X)6Ju
]ZivDz2M?d^qid,y#ZiKgUG"ag(FFa?%dbC8=c&=;VimBO`HhMq:MPioJbA`(5m*9<>uE{
O)E;]XivDz]X6/BxC,JbD+&M3!@sZ)Gf]XivDzm(r,n^HmCnMNuHP+q;SmIJBnp'kzK+`U
iwDz]XivjSDz]Xivv,ta2}oke{ :i~Dz]XrcE<]Xiv<2D{]XivmLDpn^ ;Gxm+:K@dnnDz
b}@:D{2M2}E9=xDC1~k?oAsg6g1$doiosY("u2@"05op[+fUg$Lr[?YVq_+AW-7I,.)}rp
^cuH^3Z6[<J5!go2ZIQF/*o:bf1?k?JM3O+/27o`fl>Xn;mD.(ljm]v%rL$k/B(Gc=W*pA
FQT=&(h6,zF"EV`jfU=Ze_]#JM6Y&7H!>SD{E$L++Fv31FBjX)\U\PkME9]X[(?H@[2lVV
pAaL@:D{2MBa@)YLesjSDz]XJW 8,g JP|/5QX*&`=Qu@~fruHeXTrU*2{2rE`K7@,j%!(
cBT-( 'sKf=voNDzb}@:D{]Xg/gcncjYDzV1T}fg,BS]+X0QcHF{(Ymg/{\R*iYyGf]XD1
9H]hivDz1\Zgn}Rd8kP.@.8z0OnT;;OYrcE<]Xivs)&|WYO4J7R|TjqZG5&E>HSKL@CKtM
McU&@=s!okK0`UiwDz]X^qivDzupBkeTe_)MgGivOe`UiwDzX)^wAN[8g|JZZel?$kub)!
^d">(c#1f$5%A?-o8nnL&*t7F~j~BgS$uH0*:8sT^c98iDG{E]-Y+UZuo9e;CC&1v3C":s
^0sJI1EK>{k'!<ok-Lo~jv]w (SkW3)kug#rQNj/.c7N]hivDjasu+.`$>ZpGki]MQ2_PK
#8NO79W+Bs-'IP%4SnriF3TQcyk$!<ok3BGN]Xiv\O3rbb@:Ydu6?5bI)Xu/2#G3$]1G&B
UqA]Bk`Hn;ehI:Tk?dh6,zF"EV`jfU=Ze_]#JM6Y&7s"`K2jkPnE.lBoi\`AVGN6_+ZD]X
]\a0Pm*h:J Dn|Dz'b:JSW(bE_G`t~VN*calRz@[aha&(gc=9dbFciTwA)*RO~4.4?[6re
E<]Xq^+AW-n/&*.8?V\SO62_,?a8M;Kvts.#6|]WZ99v@xj'ruR]5L yNHQuE/pG(tQTgy
)6JuZGr8Fa'$FEqyK"n{t{f@?f+W27M6kyD>[qTHKe.aG=h`(4nX1A&SEne5QA?]LLatkz
fTshIp,yM'DV`!j@c!_N7/DN*$uq>Xn;mD.(ljm]v%gasbVK_N7/DN$6 }G4QPiTPd1A8,
%s+o@jU0U*2{lH'"@0th\q:-MZc"VfU9heq@#P0(uOJT8d-Vl6.GByVQGfVEb].%`@s;s~
,]V;N618p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<oNi57yeGPlTX\u,5J>My18&S09PDH/g-
Pv2Bh`nEm[,<J>MyFm&.\@,5f>U<SnQ4SS+XDe[+fUZ7Fx,3qR-5Tf+DC,Uh!t&ZeNI#18
'VI$l<N'fb,5#j_aH{h6SnEh]giv^tiv_uGML9k4Mm^d#2Ju]Ziv]givk1nZ<'pEY2]Xiv
e;(7^~iMrh!hBM8KVF4Cpws1JcN[Pq^d#2J/(@(c1)72$&^Wa7`7"JjXDz]Xiv_u\YKjK^
P5+YHItcv"kJeTjLLc5'$0EeEku0Ph\Oq_-5K=]ts"kRn}h+^}iv[qhfivZPiwDz'`&-GM
pA6A*Sh.^}iv3I#'3f+JU~pAaL@:D{2M2EL]PFF'Bl`HhMq:MPJphgJ^[3u6$:L)J+3OnH
,j6]l{o{aMBcrqH{* @:'~U/[Th/^}ivg}ive;>5L6/Y[\9?-Ycy<;2EL]PFPqgdivDzs.
8Sl48On;mD.(ljm]v%gasbVK_N7/DN$6a^h]AMc,@:D{]XTA0OGg\eQ^[fau=toNDzb}@:
D{]XD~]X\u,5f>U<gb\u,5J>My@Tt7F~\<hfive;:.V:p}0%:49v72iKM4#Kdz\>)"FxZp
p}0%KetM]hivMSV:A^T\(bE_G`t~VNkD21*_DB*R0_&w,G^ann,<$@Q.]0#6T[hem\H!Jr
?|H0ag={oNDzmh/*6+Rw=m,_&lm(Y8Q4s#+<U'D~]Xiv)G8A($$M]z3oJOfBplT3%?21PD
SJNVQ>?@rjD^nZtL]hivDz*]`fN<Dz.`G=( Ju]ZivtL]hiv^tiv3I#'i;&*n:ehn{Pl\`
$3&wS_+XM.qO`|uAi~Dz6i*|:-V:p}0%:4)fL^PFPq.p:-a%Td)4oKG2\<hfive;8Y4DNH
< MTV:A^W?dDTw ho5jYDz)dL^t*g`+DC,(G-oD|A_eM3lW08KBB[8]X>k3SArs=v5MZ5y
T:KsJ+^ZB5)T )r2E<]XU"Y0*eJr]Ziv6x<+6]/N:Q*[1X\A,5PhQd%t,=a8M;KvDC*]MW
5yT:6>kf@+4(]HQ)1A8,s!5@BuVQGfVESnIJuAi~DzjUDzJ%WjVWY0gqDy.`G=h`jSDz]X
`ML]JNgXJZZel?$kub[9u>@0t7O'W@-%f??$e4RXZ(Gf]Xivt*!"R~iq^D9;IprcE<]XZ'
Gf]XYf]X>kELBl\lN3r('UI-uAi~DzjUDzidg"D~]Xiv2p'VI$+[Y)6i*|G6#%GLZ&Gf]X
iv%{W08KGMr8Fa'$FEqyh/fV2We]9IJzr8'x8K:+8*Pwf>U<e(3)Ewh~LEegoMuAi~Dz]X
Uz8KGM8>QL!)NHBfu'2Q]TfyO6Z7XE(|!$dbsE(O4ENH;_ukD~]Xiv6x<+6]/N:Q*[1XMj
a`Vsq<sb`r-\e;$33L-8G6#%j'>:bXL]bU*8H\r8eMoMqx4 `T/}4(@sZ)Gf]Xivt*9?6y
<+YNit=AnZ[+^qivDz]X`ML]JNgXJZZel?$kub[9u>@0t7O'W@-%f??$e4RXZ(Gf]XivDz
u0 P9ODx?2Wh`#tL]hivDzo2jYDz]XU"Y06)RliM4-%P[xhfivDzH#]givDzkFZ70=)F;;
,3qR-50BGG]XAN[8]X>k]Ziv3OEPBl`HhMq:MPion*eLO)c"Qqlskw+:c<P">d8TSkQ42B
3RI,BfDbr9pGG,18P<`UiwDzi~DzEXg]\OX6<f]TZcf~@!GN]XivuK&,se;`t7^KN\32t(
`[rXJMn;/rPvT66ZE|2/=x[uhfivDzmh$+?ODfm(.xq.h-^}iv[qhfivZPiwDz_\T}fg,B
e_SnBi[xhfivZPiwDz>k<;B2ND(,c=!4ETe$:.a%5%jH`yi;&*cO]6`!7Upws19r72iK@ 
Vu(cqi-5K=]t'V:J37^!JWcO>7Ho&Z`ij%o6t0tGE9=xDC1~k?oAsg6g`SDC5?=Y[ydXBg
(mc=9dbFci/_IE2?G=3fFvRWsa$>.1F#B*"NM4rD }TXJMH)Zk5MD@fLQv#o];utncA#H1
^%]<(~E_G`t~VNkD21*_.l=|mG\N$Fli,qA3At'oV~S.g#LrTX4UO!(H#TpKo{aM'hX7tt
jLWfDa3}2n&lq6R>hgq@#P0(uOJT8d-Vl64M% [8#~/l:8sT^cdC.}#,8}SoIJsj!g($Jg
5:WM&jPu=JG\s.s.^#fi@?dK3)EwMSko$p6?c>HXMS5yT:KsJ+^Z3F#'i;&*"<tSjL)b!S
W08Km[,<e9eTA#Bk*Rp?)urp^cSfY`4Pr(bB!tj{)b<,D{]XD~]X2/D99\"A1YJD=foNDz
=8D{2MBa@)YLesjSDz]XJW 8,g]W5Jhm5%)gIaB}$]1G&BkG:)+<7i0'WX(7>9Snaq]woV
@L/(T:+@Biif@ VuHKtcJvuU5)uAi~Dzo2jYDzo*DzRmF3@d'q`=Qu@~uAi~Dz6i0Br'Q4
(h`=Y}Gf]XFs&.5/b(T}u6?5bI)Xu/@=tG`Ar8'x8K:+VHV!8FeG*:>7SnaqJcC Dbr9pG
G,18P<`UiwDzi~DzEXg]R26Ae1(:DNv($x6?c>cSn|Dz]Xta,9q5WBr8Fa'$FEqyK"n{t{
4~G=mF7Ct7O'W@-%f??$e4RXZ(Gf]Xivt*!"R~iq^D9;IprcE<]XZ'Gf]XYf]XTAQ4SS+X
M.qOX4$r6?c>8HRS-&@R*R$sh4^}iv3I#'i;&*"<tSjLeY8Yt\%]a*i;&*cO]6`!7U07Ju
]ZivPlcGTw0xF{&.5/6|[Efb,5\<hfive;8YT<9x)fL^PFPqj,5;lrZ64GNH@DukD~]Xb'
eW5%jHeY8YdtPv6VHgdR[Hk~k]JiN[Pq>d8T>6Snaq]wZ!Gf]Xo<[+fUn{"`@:D{]XD~]X
MrX6M;>|U#57C1BL8K+;-4+j8ZL:$A!X-LbU\HL9J9P!+EPY-&f8sY("eb/A,:$@Q.]0#6
T[hem\H!Jr?|H0ag={oNDzmh/*%R:7YNDr?2Wh`#n|Dz]Xta,9q5WBr8Fa'$FEqyK"n{t{
4~G=mF7Ct7O'W@-%f??$e4RXZ(Gf]Xivt*!"R~iq^D9;IprcE<]XZ'Gf]XYf]X>kIpO,<*
L3/C\e`#7U\SfFo2jYDzo*DzhCRpE;]Xiv`V\Ue]&i9Z)f!SW08KY!AD[8]Xiv/ERVM;qO
hDGNBh`HhMq:MPJp$P?BL:$A!X-L=|(bE_t7F~i=7yeG3u;*>:SnaqJcZ7Gf]Xiv!wj{eY
JZZel?$ktA`A_/=E*f,j*ZDN*]FIh6*374Ce/-lGaIA:%,4>I,BfrqH{* @:'~U/[Th/^}
ivDzo*Dz]Xq~R_MsX6<f]TZcf~@!GN]XivDzJe#&t}Xzu6?5bI)Xu/@=tG`APB?D3AfQ5%
A?-o8nG-hI\GWho2jYDz]Xiv5;K7&Civ=AnZ0 ukD~]XivtL]hivDzjUDz]X)vrp^cT}fg
,B$~tSjL$=]z3oJOfBT@cbTw+Sl#]D!e/(T:)6oKG26*H<G}kq1Aru=uoNDz]X4!i~Dz]X
pmh6S9$bXhQ4Hh&Z(1^niv[qhfivZPiwDzVWY0VIRqXCPHSvq~?2-rQgA:i?a7`78 /B,:
e!8YT<Ts4U\N1GMNH{* @:'~U/[Th/^}ivt*9?6y<+YNit=AnZ[+^qivDzJe#&t}Xzu6?5
bI)Xu/@=tG`APB?D3AfQ5%A?-o8nG-hI\GWho2jYDz]XJW 8,g]WZcf~@!uAi~Dzo2jYDz
o*DzhC@!Vugb+$9Foq[+fU/,r:tL]hiv]S5Jhm5%)gIaB}[\1EPDH/[A'Se8Pj\ODr[+fU
_@JA$ztSTvY8n}Oe`U=3t7^KN\32t(`[rXJMn;B9'on:ehIF2?G=3fFvRWsaL&9v72)K1=
 LeG`A_/=E*f20nA8z!wT3u6q/eh#$[dH1tdD/VKRqXCPHSvuT<'l+MD>|G-M.qOC?th?1
X2L\VIFM*{;>ijZ79vl$k-K?Vu[6U)Cpt{M3,NgeivoMsj!g($Jg5:WM&jq6UAMZhfM*'u
X7ttjLm<RYL`,Ne#_oIt sO-`N*\;fNPcUYo^xtataj,nO[:H{SAt!/+RVo}6Y(dljU.av
`7"Jgcivp&Y.)4t@5[fZ9VtL]hivk1nZ<'ZoY2]Xive;(7^~iMcy=rl&Z%iwDzuAi~DzjU
DzJ%Wj:)^sX?iwDz2MA oOC5hC'&6bHgkYp-uH'!+NG4&Et>0`1GB2SIh5TdGZL9J9$u_{
<9D{]XivDz!@XV@~[8]X)6Ju]Ziv]givek\=UZT}u6?5bI)Xu/@=uh@xmC6YHg1_JDeNe_
)MtL]hiv%[^iPFF'Bl`HhMq:MPJphgJ^[3A]R{eP1[PDSJNVQ>?@OO@.1C8,h6,zF"@6Sr
ipu6I^jK$=A\[8]X>k]ZivTP1vm5%W\GM1T65QMz?Dc>cSn|Dz]Xta,9q5WBr8Fa'$FEqy
K"n{t{f@dS/_f>U<rmD^nZtL]hivDz*]`fN<Dz.`G=( Ju]ZivtL]hiv^tivl"U<gbG D\
B{>{.vifM4#KVL4C07Ju]Zivl&@+THM'f~J?My@T/(T:+@Biif@ VuS6`UiwDz>k<;$Tli
Kd]tM<HgBpdD0\Z534o6"<tS)kIaB}q.0%t.tGE9=xDCr_?v[cLUf@dS<1c?e&tj@=tG`A
_/=E*f,j^aQAa.i pDEtKf]tX'3HsV${k)SqBs)))I?|@-/M!B_{1Neb3=Jb0(/k'A('NQ
^k8Mk[p-CV!(cB6loN6Tpws1m&$fA7-Yekrr]@^#VN2>N7@.0|k\ER9x%#U;oP$+?Ot^%]
jk50_RO2t4D/VKRqXCPHSvs@`[rXJMH)Zk5M9UG-,ML'?N2!Q^<.[B+G6RthacjL[R9aAb
$u#jPW'y NeG_y;edXX$;hjLSJl8q-A<pCs3h?6`/N:Q*[1XpKK"n{t{p2?AJ{S+n:8z!w
^}T2.{X5kYNj)n];3seT" b=eJ^bQAa.md@0?W.b%CT3u6R0)z_Kq`Sa,A$w8[t=`NicBp
rquHH Jr?|H0o5!'W'Ytda,cj:p1ZIMB>|U#57C1j`v%gasbj/^cuw0 f?Qv#o7UjMm$2D
,1okqf#0'kX7ttjLm<RYL`,Ne#IHbCPvbAK;N<[mYVE;Je`;H(t<oNn:TeU*2{okJaagec
N"HLek6loN6T\SNeSnJMhM9Vm[Dt/P-[:-U?@yoOi[M4\TA84<JM^ZGZh`nE=+I"k!R+j[
?8Yu,l::]Ziv]givh^Zn0=)FfFs;@e[8]X>k]ZivTPJ/YF2,GN]Xivt*!"R~iq^D9;Ipgx
ivOe`UiwDzi~Dz3~Exg_@9VE-%,+LB&wH$\<hfivp&5,r'?v[cu^oW+ksX${o5jYDz$?TO
_y`*KPJ6`S6T:+86"N-p":7w=TS.9H @reE<]XN[Ks3foN&km(b10>K}Mja`Vsq<0_h|>r
!RBC[8]XTAipu6I^jKeYn=O$Pv@:VE-%,+LB&w*f% [8#~`}Bn#u=d0aSGh#t[spDeolrg
(uo2jYDz)d/EbZB#8nY2`S6T:+86"N-pJb]U'gQx-&fKO,,udf@:D{2M$+?Ot^%]GNhf-X
cyN-@]!e%@@Cg^0nKotM]hiv^tivt*9?pUVvXWhvkaMOi;,PJe0)6)n;mD.(ljm]v%1kkb
U#2>N7@.#OUs^dcr$=A\GN]XivuK&,se;`t7^KN\32i=`NDC5?($'uNkb!Ax'o\&sXrlg1
-stM]hivDz*]`fN<Dz.`G=( Ju]ZivtL]hiv^tivVL0wr'X?]O+k(-&#>.oNDz=8D{]XNe
gbf?dS<1c?e&utY.q0^)G2uZM2T6`:VN;4&RoLNZKsuAi~Dzatm<JDX! ns_6gM h|iM1_
JDeNht3v@sDS)F,&YtrjE<]X[(%]GNr8Fa'$FEqyK"n{t{f@dS/_f>U<GJ[3^zcrf?363~
ExiAuDUAMZhfM*BpoUrcE<]XGT]Xq~R_V09KZ"&?NQq^rQ(=i+jSDz]X`ML]JNgXJZZel?
$k]JpkT3%?M,7RlCq0(MM'DV`!_m)/3^ukD~]XivMi[<VaTANj)nb`@:D{2MukD~]XE:]X
s`m~GMbQ8H23PD"Io5jYDz3noKG2^qA8W?dD0\Z534o6"<tS)kZ2Gf]XYf]X>kk!eYb!(-
JpcuV6j# t.b+SbU\HBGWxNNHgBpW6FMmc$PGg]SZcf~@!uAi~DzjUDzJ%WjIBYL?I-(A8
MVU$D~]Xiv)G8A($$M]z3oJOfB_+utY.q0^)G2uZ@!VH-X'`oKD>[qAU[8]Xive;(7^~iM
cy=rl&Z%Gf]XAN[8]X>k]ZivOCX5o}\Dechto2jYDz?:Yu,l^qW-r8Fa'$FE<$NtB["=tS
TvlK!lV<q.0%[u([c9@:D{]XD~]X2k.9"Qu8GN 8WrPFPqgdivDzhCrh!h*e)z!METZ9Xu
[miDm8&Ahp`ylrZ6@3Yu,lpPUb)~O$'6m%:f^qivDz]Xo\kW!7ETZ99vl$kW3rIaB}rqK^
*E!~kSp-_r"0PNMZhfM*kYp-H{* @:'~U/oPt{p2?AJ{VGX0Ni"fjXDz]Xiv_u1N+PU6TU
ZUp+rDPMSvW<-%sCe{ht(c]uA=#5_@JA[AJMH)Zk5MD@Rk&:EUfUK0n}Dz]Xiv$Z(TM'DV
(YNQ mET$C(TM'DV`!6\4$I]HGi=aF,Za.:;AG[c6_BiRoG\K6dTWMK=IX/``Lo)@0?W.b
%C)(lj+D-nY/G&E{YsJ.0# I;x]i=a^b13)?3M]hEWGYh`khD~]XivDzXVY7]Xivp&E9]X
ivG}d8pH['EW*sGS]XANi~h.>],WSja]<}$0mR.L?c0<V7E@Z>g|IHbC%k6`/N:Q*[1XpK
K".;E|RB?@ckkaDOs=sZ]DuXG5Rqpts1m&$fA7-YekeE8M$&Oo[)0&Rq `k)SqBp)^5A($
'uNkb!$;Oo[)0&Rq `k)SqBptT`A_/=E*frpilu6I^)jIaB}#u=d0aSG)0p(jj50h;$@5A
($'uNkb!Jakhp-([=,3L^V8Z*z^b@0HOtceq`y'@aJc2JYkhp-4gUoTUP{txu#)}IaB}F`
CA!(%@@Cg^0nKo]t,{"QKNhfC}`HhMq:MPiosP:)'l[IVH-X'`O+^dcrDi8BiAm8&A/W:8
sT^cdC.}#,8}SorqNP+XNM A&CAF<wjWuKJ@p1rBapec%W+jb etiEn<jYn9s!>8SmJMoN
dKQ7!!W'oJ$p212r_y,z^d9H>8Q'"fVXs^Uj).aJc2JYC 7pq#qLGzFm 8WrPF%fY1]X>k
]ZivT2]7Wx!0(l`=Y}Gf]X9F3foN&km(b10>K}% h4^}iv3IsO5,r'?v[cu^oW+khmsbj/
^cuw[+3rZ2Gf]XYf]X>kQ'(,)I?|3foN&km(b10>K}.a!SK.jMoz`+KPdd@:D{2Mt{ :nJ
T2t./zh|JnGkQ!oQt{p2?AJ{S+`apAs(k05gBB[8]X>k]Ziv7[E\S|t./zh|JnGkQ!tvil
Jk^e9HS5`UiwDz7p*|Muky5,r'?v[cu^oW+k2w+b%N6zq("MreE<]Xi6&.42r0U`t./zh|
JnGkQ!TVP{txu#hdBC[8]X>kQ'txu#j^eYIHbCsy[^O2k_NjkolcovBB[8]X>k]Ziv0LGg
ox6Ygc@9VE-%,+LB&w5AK7;xc>"ro5jYDz$?TO_y`*KPJ6pk%=2?!SK.jMBmsa Uf^b_@:
D{]XD~]X+07UMi:Y$A]z3oJOfBplT3* @"JN0(/k'A('NQq^1pJDeN.LRqFFagec7[E\A*
[8]XTAipu6I^jKeYn=O$Pv@:VE-%,+LB&w5A($'uNkb!Ja4 `T/}!5U(/X@\bgA1=Konlc
\c\Qh?CZZ&Gf]XYf]XTA\Kqe0>K%Lf( *[dbn|Dz]X1>k?oAsg6gp#trX/b kzfTshIpM6
VD>b0 nH,jIPI~ k(ap(jj503^jUDz]Xivpv)x_{1Nt{hf"1 Vf^h%mK&A`hj%Fm[3`apA
1FJz4 `T/}!5ETe$p#ue_yp@@LA oOi[M4pxs1)b`fY'A^Aii~Dz]XgdivDzB]`HhMq:MP
iosP:)6[;2/A=Ua/3pl+bYfLs;38Yt>zcE`yLN'o$~_{<9D{]XivDzBkuuu#)}IaB}7pq#
qLGz!(%P?A[3_BJADZ#'LN'ooM!(HGn*${k)><Q'txu#hd"1 Vf^h%mK&A`hj%dKQ7!!W'
oJ@LA oOi[M4pxs1)b`fY'A^Aii~DzY\2Muk>X^C!Z;<fwLaBN68]p)@D-r_?v[cLUf@dS
<1c?e&tj@=d7)N!m;<fwLaAmf6E!Y/*eH$pPUbD-"0*`$"O&bPl+`Kp~s1OH!(=D#'*)t3
LA]ts"JrEk7Eq#qLGzpPUbdMW0n/ZIMB>|U#57C1j`v%<Vky.NMuQ{,Z+oLOEK7j0'Wp#P
2{Yt>zcE`% I7V@7PI-r784=`S6T:+59+<??B$_+ZD]X]\a0Pm[9G#W]\R90i?_rR`m[k;
tS\5,=HDn*JaDZ#'*)CbkRE9]XGT]XIVn{"<`3%FG4&EukD~]X9~u2'|DN5G3u8PE&07Ju
]Zivq-@;gf@9VE-%,+LB&w5A($'uNkb!Ja@]ukD~]XE:]Xi6&.42r0U`t./zh|JnGkQ!TV
P{txu#hdBC[8]X>kQ'txu#j^eYIHbCsy[^O2k_NjkolcovBB[8]X>k]ZivI}GMr8Fa'$FE
\DJghgFZ"C(SM'DV`!V~S.okqf#0Bf]]HKtcnZ@Ll+E|nEt~`#oMhHivDz]XJAMSutf eE
8MJLJQoMpPUb).aJc2JYC mm,6`A58"Ok)><Q'txu#j^`y'@Kt`apAs(k05gZZ]XivDztc
^jK^Mja`Vsq<sb Rf^h%mK&A`hj%g.$A5A($'uNkb!Ja4 `T/}!5ETonlc\ciwDz]Xe[>\
X7[lhfivDz=8D{2M]"T}u6?5bI)XD^kB21?4a9M7VD>b0 nH,jIPI~ k(ap(jj50]P1EuE
@0?W.b%CtSLA]hivDzk&SqJMoNk6TrTUP{txu#hdjk502=L^P/u4hbri"0Zh&.42gEkYp-
CV2=L^P/\{(c^V8Z Pf^h%mK&A`hi~Dz]XER9x1HuE@0?W.b%C102r_y`:>z"dIaB}U/oP
t{p2?AJ{h`DSr9pGG,pPUbHEMiE;]XivjP?xk6A[uAi~Dz]XE:]X`-;t<?#12#A,[cu^.A
[ZUnUo"0?4A#R_;3Q]XWCmXDiwDz2MA oOC5hC'&6"$,#3IaB}mm.xq.pu`yLJ*=sCe{I}
"0*`WS_@JAW]Jp*TukD~]XrcE<]XGT]XIVAvU(c}L!.>;:uEhy7Xi9US(zhmN-@]S7rcE<
]XGT]XD1tOK~PM$|Kq]tX'6rrsA((/BC!(JA2;G2Aya#j%D+t;cmIOXN3thkTdGZO-'6m%
]~iwDz]Xp-.!;:$T3LmxsjKU`iBn))Fxe[q@ uC6pPUbY"K|cP>7`G=U9ZBB!(%P')fCLK
]hivDzk&iG,Woj]WgB3?m =Z]vPTEZWQ!(%@I7jj50qd(aJbQapvs1R+u/J3]gZ']<h>cm
Gt<y=] a6!BR[chQH3CFm"`FgFouNn=Ed0<1c?9zKnVQpk\DLW96^j\mh>utT=LBV[0[hM
q:MP$Jp1p@W./hGi0U^oiTPd1AHGT=&(m[VO#|ql@=]ZG Fn<{6`;8W{]==|&8Q{5=o[rz
JUu.1RY|v)pDo{Nn=Et@]LqpmXV%@Yu2rYBq"O7"A8K%uK@22HrJK8)q<Wo$"<`3%FK _+
ZD]X]\a0Pmpn($NQN[ebUqA@[c[dSnQ4H{C12lLEK.^qiv3IbaA1A4Y0@3-Y.$.d%Cir\Z
oU/&Jy^Phfive;t3M2T6_!T}A@[c[dq<8Gs.2%`LHtQp`Yhfive;6i`3*30Lti6gM h|Cg
\lN3U/5Nh.^}iv3ISWt.^-!!VKRqXCPHSvs@5P+xE|WgJXVGX0pHua0)&l'"U0M6?Dt=uc
qufB(dJb 8WrPF%f_{\YNj# [mhfivZPXuQ4H{C12lLEhkpbih'HZkrJgf#$jU[q>XtsDk
$~N$bP?3bI)X1k^"^aP/_%hpb7I-mF]?grDy.`G==UZGr8Fa'$FEqyK"7q_-ucV<XWPNg#
LrTX[TO&<+JJpAqh9<6@&7H!3hp)c}a<nvcb$=]z3oJOfB4 G32pu6Dkf!httWY~]<(~E_
G`t~VNkDCb5x.^6\(#i{Us5O9K'"Ewag/m:8sT^cdC.}#,8}imCx]Z]z$!M[J~HG@V [GN
]Xq~<+ GtzVN6ODNDfnucb$=A\18P<`UiwDz]>gbC`TjqZZhh6;Urupb8i@;D{2Mp)c}a<
.6#Znpi(ib];s@p\hm`Ngw)6JuZGr8Fa'$FEqyK"mg$k/BfEs;^C:.#$qxl{2D,1Z69vl$
k-K?Vu[6U)Cpt{M3,Ne#_oIt sO-`N*\;fNPcUYo^xtataj,nO[:bUt'1HBjX)\U\PG; v
gcivp&Y.)4t@5[fZ9VtL]hivk1CO@[2lVVPN:*6+pEt)tGpCY.hRgcivDzmh$+?ODfm(.x
q.="D{2MukD~]X*gm\KJT}((ljBR-nND* 5RJDeN*fEfagi'$=A\[8]XTA\K[/<en%E9]X
iv5;K7&C 58N*gJ/=uft`d*Z1X8C:+nbM9[x8TP.rFABUGUrs!Z69v XiAAPAaih50sVeL
b<@Wi deo'Dzb}@:D{]Xg/gcK456C1PfT6T<([c9@:D{2ME.Ms'Y28#xEs(Zps%ziAdPt[
UrSisU8e,U_<[S(Z#1"2r-E5nStynZXULKnVJ5(7tG2^h:iv$Zga+$9FR4-&%WK~3oSJ'(
aa)X/)bFfLBhoUU&b_s! 7JMfB+7275&18P<@A[8]X>k>y^xivDz;vgaK456C1PfT6g/$=
A\[8]Xiv/E1k5,r'R!@~3?9B3<_Q-pa~WO6y1zh.^}ivDzidg"D~]XivDz-]@mo;3f87#l
dG>Gd.l}8U#lQT%S/4k60N<2D{]Xivp&Fen$/{GG]Xiv[qhfivDzH#]givDz5Pol>7Sn!1
^niv[qhfiv/E1k]hZ']<(~E_G`t~VNkDCbuxA`(5JgNi&~iqmGFRq?#P0(uOiSX1awAP;C
i+<jk2Y%9u^sBhq`4FId9F\Vi(Sa[qg&mDZ60]uk>Xn;mD.(ljBR@{thQN&FTSuetGd[$=
_:2jkPnE.l[z,P-aDUYPi~^D%OH"uie"4drh%2idI_/)QXU1U G\MA/LCbfrhfC}`HhMq:
MPJpXWly#yRz6Xt=4~G=86"NCFmIo{aM'hX7ttjLWfDa3}2n&lq6M9?\TPprG2RQ=|&8Q{
]EgrD~E`(#%!u~X:o}aMo0*EX8iwDz8%HmQ07}\x8TP.:Lj<3s/RuVhe(<CESo_W]CS*@[
aha&uT'!+N4A7*tP8._Y,rSpIJGSb}@:Ydu6?5bI)Xu/UrqGqpWh5H3uH`<ysdga.o"q]T
%#Wh#^/(5q?i!yLt`LgF<"bZ&JJDM_cMEyct1U[Natf:16hjBu }ibtFe!\{t!]PUb>1t+
]PJor\$=!XD,"-tI0\2/+JAnCa"P`W=3t7^KN\32t(5PlYmL9<JqGkQ!ZPRxbURx]0#6?&
TPprG2RQ\Roxk;;3b6([H>EV`jfU=ZA_9";Ci+<j]h`M@-4$u9ZQbU!t% Y1]XivE$/,S5
#=k{$k'TA3C6faj)Fph~2r@so^M9[xhfiv/EH ^qe,1Cjsh!>WCj?w4rCIoNDzRmVQ&HZ<
]Xiv:0%#t:tC9<NV)khfnBuADkO:gdivDz]X&Saa)X/)bFfLBhoUU&D~]Xivn:mD.(ljBR
@{r&#:5R>k18P<gdivDz]Xq~R_f@dS<1c?e&awmu&UK%Hbagi'jSDz]XivDzE`+/@11uk?
oAsg6g`SgFu[5 G=86"NZ}.E@"uAi~Dz]XivDzb hhfK:0bP$vA@i~Dz]XivtL]hivDz]X
)~E2U%RsuuDB$.1bZ89v@xj'Gjagi'jSDz]XM:>|U#57C1* ^d/n09`Qn7Cb3n@sDSmLd{
8Gi,\XX>iwDz]XTAu6?5bI)Xu/UrQ'/j??$.nSs~f~*c)zWCBsBo$f18P<gdivDz-(#ZiK
h~]W\W'~_+^qivDz]Xo|iqOyosaMo0*EhQn46BKjC-3n4?3~ExtLMce"4d<2D{]XTA.JC+
A<itjTrea.j t#qvfi2:Z9Y2]XivDzhC\jm:fn,z[Wp.G8L9,z*^LtZPbU]0#6Z!IXe]ht
3vi~Dz]Xjsbc^qivDz]X`ML]JNgXJZZel?$kub:xsnt#f~*c)z_KYWIqrcE<]XivDzit=A
nZ[+D~]Xgx)6JuZGr8Fa'$FEqyK"b|dcRYM;qO&H[dqZ-5?1<k`$GMdDaDZO6mnZtzO'W@
X0PeaZW8M)K6cMtrDkLr9dV<-HXg9i'h9l193t9`?@+q4dh7PU/Dezu.ir5Giv3QGZ5H>k
XVU_E~K4]S;'ezkhhfC}`HhMq:MPJpXWu"J!nZn:/rPvT6P4+YDee0Bge6BgrqIt sO-`N
GyY/q.(CQ{1Iruq?#P0(uOJT8d-V+UZuo9p&p'EpW>]|\Q1Iu]*3741C3L[FKH^qivuKhC
+dY) 3JMfB+727]Nu8ZQBh$U1Arue]hto2jYDzL'2_I^/)QXU1U G\MAmJA\s%E<]X^K.1
+1^xivDzm(@]v*5ILb-al&:)eVK%]Wi!jSDz]Xiv5K<,D{]XTAu6?5bI)XD^O6ucV<XWo<
M9[x^qivDz]XP]Qp3ZArBl`HhMq:MPJp$P?BL:$A!XC"*R0_&w,GG6N0d@T<bUuHu#5%t[
\Q([c9@:D{]Xive;>5cMd#Tw0xYN]7FSRWsaY3]XivDz]Xta,9q5WBr8Fa'$FEqyK"b|dc
RYM;qO&H[dqZ-5?1<k`$tL]hivDz]XivMi[<VaTANj)nb`]givDz]XrcE<]XivDzm ]\fy
O69v$$FE\D&v72Ts[TGn]S;nO<sTdIUpP\Qp3Z7(<6D{]XTA.JC+A<itjTrea.4*i~Dz]X
iv*NnC\liwDz]Xivp&H'QE*aFoBf[z+1;CN"1_9whvn:mD.(ljm]v%Ocv52#G3E$A&V o<
FRqi'@"/=H3u3=BnoUU&ZObUEZ!3gcivDz]XivuKmre1Jc5r]ZivDz2M<2D{]XTA*&4@i~
Dz]Xiv)G8A($$M]z3oJOfBpl\{v'PBTyJ+b^;_Q]fb,5?vN#[jhfivDz]XD1m(.xq.^siv
[qD~o2ZIMB>|U#57C1sQiX4h#}u%6CD]#%m!1CHGSlIJsj!g($Jg5:WM&jPu=JG\mh/*VK
RqXCPHSvMZeV-,v*uie"4d\RW-21M29!e]ht3v3~*d/j2E@6FPu{e]htAD[8g|JZZel?$k
ub:xm(6\HgN?h|^B?Qe4RX<*ElbP$vT36W)nX&+X$e(^fp#zEuuT2E,7N'L*-ZRxk&PHSJ
NV^kj->]$O]z3oJOfBpl\{E.r8'x8K:+.`OR@.9K'"Ewu{/W<)aIibLe/R:8sT^c98iDG{
E]-Yl6Jc(%X7ttjLm<RYL`,Ne#_oIt sO-`N*\;fNPcUYo^xtataj,nO[:bUt'\SNz#&dK
3)q#g23F#'Fm&.DB1K2EL]PFq2X$+XBc8F$&lie"8YdtPv1A,3qR-5TfD~]XUz8K'U9;Ho
&ZeNUAO$')bQbU*8H\]Sm[i)3FX8iwDz:)ifg' WOQ@.h*^}ivt*9?"=`3%FK DH$NGQe4
gfGF:)^sX>iwDz]X7v&(7V6`/N:Q*[1XtsDkTFJ+b^;_Q]d@_m)/3^ukD~]XivMi[<VaTA
Nj)nb`]givh.^}ivuKeh*fY) 3JMfB+727]Nu8^ecru. CBP*BSnIJuAi~DzEXrHY.s=gc
ivDzB]-'0B1Fk?oAsg6g`SgFou?pll&UBL8KOOrFABqxR!@~BnoUrcE<]Xiv%[3^W08KGM
r8Fa'$FEqyK"b|dcRYM;qO&H[dqZ-5;-87*SGm8N*SGm@6SrIJuAi~Dz]X2k(s9;Ho&ZX!
<f]TZcf~@!GN]XivDzJe#&t}Xzu6?5bI)Xu/UrcyM:qO&H[dFO_$T2.{=zoNDz]Xivt*!"
R~iq^D9;IpgxivDzb}@:D{]XTA0OGg\eo<#RdzPvpps19r72eGRR3Z!R_{1Nu^]lR/@~Bn
4!gli!ib9'A\`l>-us#gWh4GNH;_<;[ZD~]XrcE<]Xi67yWyP~5'Z&Gf]XdQ3)q#g2T}W6
%9o2jYDz)dL^T}Pof*h0^}iv3I#'21gd%> iK uAi~DzCV8Kt\%]GNr8Fa'$FEqyK"7qB0
r8]xkw'{7UehkGibLeeHoM18P<`UiwDzeC(zFZMv>36X:+Us\v,5J>MyXDiwDz]X7v&(7V
6`/N:Q*[1XtsDkTFJ+b^;_Q]d@_m)/3^ukD~]XivMi[<VaTANj)nb`]givh.^}ivSiND9]
9v72iKM4#K5K3u"zo5jYDz)d!St7TL(bE_G`t~VNkDCbj=n:/rPvT6=Ant,<e!8Y[3ene_
)Ms!5@@sZ)Gf]Xq~R_V09KZ"&?NQq^gf8YVF4C<2D{]Xiv+zN/+jVKRqXCPHSvuT2Ee>5%
A?-o8nB0?vOb)nJu]ZivDzb hhfK:0bP$vA@i~Dzo2jYDz)d!SD]#%3f,3M.qOa)i;&*BB
[8]XTAQ4Hh&ZX!$rKtJ+;Wm=:K DreE<]X M74Y+*eJr]ZivA#-6G6ceeYJZZel?$kub:x
snt#f~f??f+W27*374SuF3koX/dK3)Ew@6SrIJuAi~DzEX1gRVq_-59kYNDr?2Wh`#n|Dz
]Xta,9q5WBr8Fa'$FEqyK"-'(_c=9dbFciodD>[qAU[8]Xive;(7^~iMcy=rl&Z%iwDzuA
i~Dz5`PwnzP\,b"3&ZeNswp/,<BJ8Kia9'0O\RU+Cuo[DpW^0mkQ/&JyL~f~*374-oJu]Z
ivk%h:ivDzs.I /e<F'C'VI$+[Y)6i*|G6#%GLZ&Gf]Xiv]3Y.]HQ)@0Zm&qH]rwE<]Xiv
"H:S\9OtY}N}4Q[cGf]XivM#f~*374Y+VIRqXCPHSvuT2E@>[y1EPDSJNVQ>3ZL]ZP3Frz
`L1OrutL]hivDzEX1gRVq_-59kYNDr?2Wh`#n|Dz]XivuK&,se;`t7^KN\32t(5PQ^$?li
,qA3m Gq2/=x[uhfivDz]Xq~"%/g]NFSRWsaY[]XivOe`UiwDz]XG'ceeYCC&15bPw9uv(
mhH"t>[k]0R/AKBn4!ot0a`@HtQpb':LnL&*>'oNDz]X4!i~Dz]Xpmh6S9$bXhQ4Hh&Z(1
^niv[qhfivZPo<#RdzPvpps1ibT%NDTX[TGn[Afb,5pPUb)~5bPwe!4dJpU_D~o2ZIMB>|
U#57C1sQiX4|G=mF7Ct7O'W@-%RKIF2?G=3fFvRWsa$>.1F#B*"NM4rD }j.v%e9A#]fU!
^3"b8O%w!~;6$pqP&H[dH1tdD/VKRqXCPHSvuT2EPB?D3AfQ5%A?-o8nB0fZ9VCQ6IeG*f
Wp#P2{3~ExbZ.%`@s;CNT;$~On784=[6lK'"@0thu*QI;-b6([H>EV`jfU=ZA_9";Ci+<j
]h`M@-4$u9GfH^u{R`F3koi57yJLI6MSko$paJ:)m\,<f>jq)b!SD]#%Fm&.P4+Y>7.vu2
hybc!t:_]ZivUAO$')bQbU*8H\"Hgcivp&Y.)4t@5[fZ9VtL]hivk1CO@[2lVVPN:*6+pE
t)tGpCY.hRgcivDzs.8Sl48On;mD.(ljm]v%OcA]R{eP1[PDSJNVQ>i4h]AMc,@:D{]XTA
0OGg\eQ^[fau=t]ZivtL]hivK!So!@GM@BPHSvW<-%H"v*s;38J}`d$=A\18P<`UiwDzeC
`2<bUR^qivDzL'<.6]/N:Q*[1XtsDk`\A]mvb10>tF9 0O\R9!0O\R1GMN([c9@:D{]XTA
\K6*Y2gqDy.`G=h`jSDz]XivkA6>`BCk`HhMq:MPJpXWly9<?6=+VJ_N7/DN?1ZsBY9<h/
^}ivDz]XJW 8,g]WZcf~@!GS]Xiv[qhfivDzmh$+?ODftOK~*O3^,+LBk\p-!tu:J3o'Dz
b}@:D{]XNz#&^q9!0OukD~]X>c8T[3XAucfwO6`UiwDz8FWyJX&.+sJu]ZivPltxGAmw,3
gH[zhfive;8YVF_NT}u6?5bI)Xu/UrcyM:qO&H[dFOV{8FeGPltxrLo{aMBcrq([c9@:D{
2MBa$M^Hb&/)VG-%:yPm(,c=3vi~Dz]X2oPb0((zE_G`t~VNkDCbsvf~Rw':n;/rPvT6=A
oEi>f~rcE<]Xiv5;K7&Civ=AnZ0 ^tiv[qhfive;8YdtPvY)6i@R*R&uS_+X@AukD~]X+D
PY3ZArmw,<f>*1=bnL&*>.oNDz'bTh(bE_G`t~VNkDCbux*O3^,+LB1blGaI:)RaF3koo{
aMBcoUrcE<]X`-g m-YMhRcy=rl&XCiwDz]X7v&(7V6`/N:Q*[1XtsDk*N^iFbVlJ+b^;_
Q]d@_m)/3^ukD~]XivMi[<VaTANj)nb`]givh.^}ivM#f~*c)zT`3M#'i;&*V,Jv]Zivk%
h:ivDzs.I /e<F'C'VI$+[Y)6i*|G6#%GLZ&Gf]Xiv!wX=M;>|U#57C1sQiXK#c<eWN-@]
e)3)q#g2O$')bQB5)T=f'fI$l<ibLeeHhto2jYDz]X`-g m-YMhRcy=rl&XCiwDz]Xiv+z
N/+jVKRqXCPHSvuT2EPB?D3AfQ5%A?-o8nB0?vOb)nJu]ZivDz2MA oOC5-(A8MV[jD~]X
ivtL]hivDzMxTy&%a<rjT}!ztY]hivDzY4]Xivp&H72HrJK8)q!SW08KKCD~]XrcE<]XDq
Ju[EA]mvb10>_AJAG}+?G=86"NehhtqtrYjS[qhfC}`HhMq:MPJpXWlyBL`HdS:<kzhS\G
WhgbTU[fau'^BnNhki>~LLpk\{$=p1p@kHBS"yRMI}V1#6*'9;7NUDuHN"VGX0a<[8g|JZ
Zel?$kub:xc^dyJZRqTYa_C:th?1X2L\t'FMT=&(h6,zF"EV`jfU=Ze_]#JM6Y&7s"`K2j
kPnE.l[z,P-aBsoUlI'"@0thu*QI;-7+?Uh=ivixkb8FPOqxBqU$>c9+U5b'ZlA^4<1$LB
`qjSDz?z^qa7EY6vjMLc`UiwDzeC]OWx!0nr#"<W<??|5H5J?|YLe3jSDz]X`ML]JNgXJZ
Zel?$kub:xc^dyJZRqTYa_ZqBY9<h/^}ivDzu0 P9ODx?2Wh`#o'Dzb}@:D{]Xlku.03&[
aa)X/)bFfLW-870'Sl,+eEht3v@sZ)Gf]Xq~R_20o$TrD~]XivMi[<Va>k<;uEhy7XsCe{
n:mD.(ljm]v%:.W2 7kDQu-&5g-pa~e]*fJ/i!$=A\GN]XivDz`{PBTy&%a<pxs1!Zq)MP
#i[d\eSlIJBn]]HKtco{aMBcuua;j%t[UjTUZUp+rDPMSvW<-%sCe{ht5H%:jUDz=xoNDz
Rm8e EGNr8Fa'$FEqyK"mg$k/BfE1IHGG}kq1ArutL]hiv%[^iPFF'Bl`HhMq:MPJpXWly
9<?6=+VJ_N7/DN?1C<So433~ExiAuDM9[xhfive;>5L6/Y[\9?-YcygF=m]7$3o`E9]Xiv
kA6>`BCk`HhMq:MPJpXWlyBL`HdS:<kzhS\GWho2jYDz]XJW 8,g]WZcf~@!GS]XAN[8]X
TA[mO2^q9E#-rj+8G=*W+N=b[yr&A((/BC[8]X>khC'&JvGk%u_{\YW-bl0>e#4d1Gm=9<
JqGk%u_{\YW-[\D8(G-oqiWh5H3u"z3y@so^E9]XivEkKf]th7,zF"pv)x_{\YtS`yjcjd
8futVN6ODNHJtcM9t1tGE9=xDC1~k?oAsg6g`SgFoucNdQRY]kkwh\=Rl1<'[B+G?{lqkA
[\TH'II7$q'blHAqC;iKv%e96Th;M2T6@V&-#F2;t'tG9P5Fiv^\j->]$O]z3oJOfBpl\{
t]FHqlWh/J2}7TjMm$2D,1e!Q0iTPd\L1GMNIt sO-`NGyY/q.(CQ{1Iruq?#P0(uOJT8d
-V+UZuo9p&p'EpW>cBt'\Se\eaPlj.L~?rdK3)*|=| ZGN]XIVn{"<`3%FG4&EukD~]X2k
iTS9$bXh,+<(;(I^ubuiI]YF2,GN]Xivt*!"R~iq^D9;IpgxivOe`UiwDzcBt'@G-7M-32
>2NVVc8%PO@.1C87TT[TGnag={oNDzmh/*6+n;mD.(ljm]v%Oca!SHopcNtan}edht3vi~
Dz]X2oPb0((zE_G`t~VNkDCbs&lqmC9<>uE{oIYsq3h-^}ivDzu0 P9ODx?2Wh`#o'Dzb}
@:D{2MY0?2"gK rFABuAi~Dz6iEw'RI7n{TPJ/YF4nGN]Xiv#9k{$k'TA3nA1Dru:R]Ziv
Dz0"PruauYQU<K6j^H%OH"5I?UDj`LJ^(pY"0LGm^D%Ov Y!0LbhBP*B3v@;eSU)!~gwiv
Oe`UiwDz'`&-*N^iT}\Kqe0>K%*d6A&pq.X/Bj5RAVXDiwDz2M01c?e&;]&RFsagi'jSDz
]Xo|?G,:Bo$fk68V2IBjt6<=jRu.1afxO6U&U*2{J6a|BP*BjUDz=xoNDzhCgU8Y/G2}]:
Nz#&PBjO$=A\i~h.>]u@'|DNV8r8Fa'$FE\DJgXWAn'o\&sXt^FHD_s==d%U6SKf]tX'3H
sVlcovjj50Re"U<0D{uuu#hdjk50W2$A!-W'Ytda,cK;]tX'Y42M!q>/cOJ>]v%IsCe{U)
oP$+?Ot^%]jk50_RO2t4D/VKRqXCPHSvs@5P+x^aQAa.i`Pg`;D"-'X=@N6o_wcM`MVc-X
'`D@uT2EaT,qf9[Wa.$iM6,}_sX(O$bC/5P(M1Q3BOXVpnl>iXJ@"P`W=3t7^KN\32i=`N
gF0v#wi.IkJ?^?oLi>f~n{RRaZ?|\'qrZ6^0"bMT#pQ7Ii[(EW*sk~ 2 MeGoS0LoTlcov
"P`W=3t7^KN\32i=`NgF0v#wi.IkJ?^?(u`=Rv.$koua?0X2L\_r`*KPlH'"@0thu*QI;-
b6t'/zh|qU(;f(;@]CgrD~E`(#%!u~oUOLBF+<\OiiOL6zf=BplNovm[ P9O*Wl/lEu.>9
Snaq\5X}kO' E{#}Y1]XTAIJ^qd;,cZ*r!?v[cu^oW+khmkKs;t^EW*s\<hfivOeBF+<Y,
`S6T:+86"N-pL$/'Ag`:>z"dZ2Gf]X#pj`pD\E9usEm8&Arz8V'S0ss%E<]X,9^bGw3foN
&km(b10>K}"g/`)}Z2Gf]X&S582_r'?v[cu^oW+ksXlcovBB[8]XTAsk[4n}[7;2Q]&%a<
#Kpne})xh4^}iv3IK7;xc>3#r'?v[cu^oW+khm(7^~s'+<df@:D{]Xlku.03&[aa)X/)bF
fLW-870'Sl,+eEht3v@sZ)Gf]Xq~R_V0r8Fa'$FEqyK"7qk[dns#lquKrYBqoUU&D~]Xiv
)G8A($$M]z3oJOfB_+ut)2f?Qv#oh&M+s/=R2Ecl@:D{]XTA0OGg\eQ^[fau=t]ZivtL]h
iv?5P&U+2{nz6>#wH5G}kq]-gtO8\{>9SnaqW%iWjSDz]Xi6<NEgBl`HhMq:MPJpXWJW0L
qlOPqxBqBo$f18P<`UiwDz2M.srNgaf?dS<1c?e&utT=0&]a*O^i\7g71\e#U4U*2{e!4d
ukD~]XivTPDi=d^bg)<;.srNikt#<!aY[$Dy@WU0D~]XivDzeCd6a<u})r`fY'A^AiGN]X
ivDz]XJW 8,g]W5JhmN-@]HLtco{\DX}kO?xk05ge]22mqU!lK!l FETZ9Xu'II7olajn|
Dz]XivDz]XkX!7ETZ99vl$kW3rIaB}eRE%rA*lsCe{"<`3%FAn!(H/H3,gtqMP#i[dkTp-
([H>]givDz]XivDzk+O!,upts1`ya%SHpQ#Zp).3DL2y'gkg15&l!\Y7]XivDz]XivKa6[
;2/AAG[ckTp-K^6[;2/Ah`')]A)L#sEs(ZNQT!'II7>+2]<;HGq:Dk50@=?QNZ1.bC9u'"
&0(DDNZ4\7X}kO?z#watkzfTsh(?DN@ZIk%"5K%:jUDz]XivDzY4]XivDz]Xq~"%/g]Ne(
WMK=IPI~ kABi~Dz]Xivo'Dz]XAN[8]X)6Ju]Ziv)G8A($$M]z3oJOfB_+ut)2f?Qv#oh&
M+s/h]AMc,@:D{]X:0bP$vYX2Muk>X[8;2&R1rk?oAsg6gp#trDkRv+o#}VLd|^#mxt{h~
26ti.qMuVD`}j%g.TntuqLGzpPUbdMW0$A6"G/`Ap~s1UNK^43r0"METonGx]g@MK.jMoz
`+KP_?JAjP`yb$0\g+mK&A`hj%g."0*``fY'A^!IET9x%# f[8]2f@dS<1c?e&tjUrQ'Q<
n?hmA1'mZv*]>|g3h]AM2[!6*5p2K"B\,=fI[FbC'#0^Le=SD=2;?k+/K6.^ I;x2^%W-b
96BJ+1H|sNjs\AAs@z-qk4HEXTeb42r05@GZ Sf^h%mK&Ap8s3h?6`/N:Q*[1XpKK"7q8f
V\@WNQ?8_/JXE]:+fZ9VCQ6IeG*fWp#P2{Yt>zcE`% I7V@7PI-r784=`S6T:+59+<??B$
_+ZD]X]\a0PmEck#8Q'S0s#jj`8QG/op,zJPpJ,8^b@0Srsk[4e$!"R~5/b(bUt'\S1GMN
uHf Nlq2iB0[CgIPAv!tn|DzB]k#pDqf#0o3u0'|DN5G3u8P232r_y`:>z"dZ2Gf]X+x>/
cOnz[7;2Q]&%a<#K+!NtST0&Rq `o5jYDzL'2_I^/)QXuQs}!W_q&-bUO?uIi~Dz#&/`j^
eYIHbCsy[^O2@T67#w"Oo5jYDzb=:r:5u2'|DN5G3u8PuVsp3|>.oNDz7rVXs^:ou2'|DN
5G3u8P'H6zq("MreE<]XA.n*5,r'?v[cu^oW+ksXlc`G0>Ju]Ziv0LGgox6Ygc@9VE-%,+
LB&w5AK7;xc>"ro5jYDzupBs%Cg_K456C1PfT6iqufjMm$ua 118P<e"4dukD~]XFO]0j]
v%e9iU,PJDcteI6i%X_Y63MUh_ivDzA|?PG.(;([Kw`sSv[`/Zc{-YNDkcut)2D]&8`=&~
5QG4QPt'aH]givDz@Jh>MN I96HB:{=~.p?A(Ye@aZ,MpQm(kl;7.z,U_<AM"K+FjSDz]X
KTZ7/pl&EyctQuh7NH_/7O?nA8.4^hPb\5WhoRl|co.t!O7T(?GW]Xivg--spA9dF,a`pA
ti+yjWDzFa3lH"kqY)#&/`j^ibLeh+<r0WgEBpBo$fOjC]GN]XivmCGY`TY7#&/`hds"@+
=8b?e}uD`L`>U3D~]XivDzbQscnzn:mD.(ljm]v%Ocd@n:E\aZ/xO+U;`Y]0#6T[heBQ*B
Ju]ZivDz]XA8gOGMr8Fa'$FEqyK"7qB0r8]xkw'{7UehkG\uU*2{ok9Pu7[0IX,zJPoMBn
oUrcE<]XivDzEX<R#12#A,[cu^`36Xa}@6dbRv=m,_&lm(nm0[CgXDiwDz]Xivp&QFGt-7
#Zt6$.%6hmN-@]S7p]'DVY#I5K3u"zAG[8]XivDz]Xq~R_<ze7Dr!|pKE9]XivDz]XivTP
R7LCuf3fK7;xc>cSn|Dz]XivDz]Xiv5;K7&CivUooQb10>_AJAG}[/%];PuEhy7Xi9?xk0
5ge]22mqU!lK!l FETZ9nK,WojUNoUE9]XivDz]XivDz2Miy_@JADjBo$f!(hgjk50pk7)
oNk6TrO8u4iC`yP= ~pts1ibg' WOQXDiwDz]XivDz]XivKa_2_4QNuS6gM h|pts1$=4/
sV?50|KL]t"1pn\{+d7`'{6b^O6,&M4.RV+y;<fwLaX$N~,uptjSDz]XivDz]XivDzdD/_
Audo;3&RIaB}tT!g9Mj[/i@?8W<DG;+0Sff6p,X1Sa%Cn|E/'jkktrX/aT,qf9Uw[}[})-
$:.tZhD@/,\(9E#-]unEBD?AckSI Q"QUpMgE:]XivDz]XivDzGN]XivDz]XivDz*]`fN<
* .k6|&sJvGk%uGs=S]v%I=#D{]XivDz]XANi~Dz]XivDzuAi~Dz]XivtL]hivDzo2jYDz
=xoNDzs.8Sl48On;mD.(ljBRuP:xc^chr:DF0X#vhV%>/NndD>[qAU[8]X>k-(A8MVgv)6
JuZGhf-XND(xE_G`t~VNH!uT2E#u=dY/*e6"G/opjj50h;$@kGUf!7ET9xePf)`yLN'ooM
pPUb3PsVlc`Gp~s1*CXEiweE8M$&Oo[)0&Rq `k)SqBpdDchr:DF0X -G5],t#!Wprs1G@
!(%PbU9iS.9H @ET9xY42MuE P9O*W+NIaB}H:%uJrZGr8Fa'$FE\DJgXWly$fh^3~T Ke
%*=>?qe}'A[MrJ?yg/b\A1h;PeN>8hV.,T NOqNR,dm(fEZsWz!04(uM]2f@dS<1c?e&tj
UrQ'2}f~s;^C:.#$qxl{2D,1okqf#0'kX7ttjLm<RYL`,Ne#IHbCPvbAK;N<[mYVE;Je`;
H(t<@wBq(6^~s'+<OM6zf=BplNov7eVXs^UjO8u4f A)(>3E2=!SK.jMBm,=fIkKs;Eg]g
ivk1CO@[2lVVpAaLgm<\2IrJK8u=@c5H5Jifg' WOQ@.24o$TnD~]Xiv)G8A($$M]z3oJO
fB_+ut)2M&oRh]SAtL]hivDz*]`fN<Dz.`G=( jUDz=xoNDzmh P9O*Wl/eYIHbCsy[^O2
@TA oOi[M408Ju]Ziv6>#w2_r'?v[cu^oW+k=b%U6SKftM]hiv0VgE<*JqM*T6PL$|;aJz
JQ$~h4^}ivQ'n>JL<9JqM*T6PL$|;a!qfGtya;uAi~Dz(;t3:ou2'|DN5G3u8PuVsp[4dg
@:D{2MSEM2X$uc#}27*c)zWC#c\>Pht]EW*s\<hfiv/E8S$&Oo[)T}rqNPq^A((/a*'@Kt
`apAs(k05gBB[8]X>kcg1Y2r_yGMhf-XcyN-@]!e/Z7`'{6bCTEeI]J?]v%I>.oNDzB]k#
pDqf#0o3JeJQ\D,= 8nJ3q,7N' &^e=toNDzRmVQ&HZ<]Xive;JZZel?$kub:xc^hUkDr6
gfQ0([c9n|Dz]Xiv(^E_G`t~VNH!uT<'M&Y|n:8z!wVupAFQ=S]vPT^qivDz]XivEkKf]t
7fVXC.<3D{]XivDz"=Zh&."f/`hdjk50#&/`hdn}Dz]XivDz`{'@aJc2JYkhp-NAUftSjS
Dz]XivDz2u+bs\sp3|sCe{bfiXgdivDz]XivKaMja`Vsq<sb[5_BJA0Vr05@i~Dz]XivDz
mm,6"#7w=TS.9H @ET/.8S$&Oo[)^qivDz]Xiv[Aq0^)G2uZ@! &^ei`J! kHItcP|+o :
nJ3qi~Dz]XivDztT!"R~5/6|sCe{0LGgox6Y3wi~Dz]Xf?dS<1c?e&ut)2Kl0[iLPgs.gf
Q0([c9n|Dz]Xiv(^E_G`t~VNH!uT2EVH-X'`Yu$!D}nH,jqxl{['EW*s!(%P?A3{sCe{6>
#wH5pvc2iX_@JA0VgEXFiwDz]Xiv$Z!-W'Ytda,cK;]tRa,9"#7wh_`yb$0\g+mK&A`hj%
+r>/cO$@5AK7;xc>"rk)Sq"%/gJ?MyXDiwDz2M4-H`]givDz]Xf?dS<1c?e&tjUrQ'Q<n?
hmA1'mZv*]>|&RG4QPt'FM=S]vPTK^"g/`)}IaB}+/M'4*sVlcovjj50pk7)bgiX9vePOR
gdivDz]XivKa"g/`hdjk50#&/`hd"1pne})x_{1NqB@3(g":7w=TS.9H @ET/.As(l)I?|
!(%PbU9iS.9H @ETONBF+<1DuE P9O*W+NIaB}(6^~s'+<gyivOeE:=xDCr_?v[cLUf@dS
<1c?e&tjUrQ'2}#[VXWY#.c\V6j#<(5Lp(jj50h;$@@<HOtcV"K^ -G5],t#!W"T_{1Neb
222r_y`:>zMopvs1G@t4D/VKRqXCPHSvs@5P+xE|'76z8}&=Q#67]pW S.g#LrTX5N9K'"
Ew=S]vPTIt sO-`N*\;fNPHZJpM*T6JR6X^^d(H >SD{E$L++F5Role{JH3PsNotd0BiCm
IPAv!tn|DzRmGMhf-XcyN-@]!e*!Z2Gf]X_,Y6`S6T:+86"N-p`X0>Ju]ZivJHSpt./zh|
JnGkQ!DFEeI]J?]vPT@GukD~]Xtq2Dr'?v[cu^oW+khmkKs;t^EW*s`zuAi~Dzqdg`f?dS
<1c?e&ut)2RKf?k:L~?r( G4QPt'FMG=j IPI~ ktMpf%0Ju]Zivg[GMr8Fa'$FEqyK"7q
B0r8]xkw'{7UjMm$uaTe>giC[(IXs!s}!Wrdk81hukD~]X2kCnd4+0BX$-27K$m725<;gF
V/9KZ"&?NQq^<[OXgdivDzmh$+?ODftOK~"g Q FET$C?;Wh`#4thkEt!;k)Sqew`yLJ1d
sCe{g[:va~]givh.^}iv_u\&:Sm*6 R:-\umoW+kD\:iOXoQb10>dftL]hiv]S5JhmN-@]
HLtco{R:-gumoW+kog['EW*sBn]]crNtSA+WIaB}8%.MB[s"@tGN]XivKa"gN_n<a@j%IP
Av?RH#T#Bg_Q.MRq[{:8rE@La@%.IaB}4~!(%@ftjj50;n5H:o]Zrch?cmGt<y=] a6!BR
[chQB-/,`!_m2`=/E.)G'u_I^,D\,bmn0O/S_e%k'u_I^,D\,bmnH!G@kA`q4R'r+yZGQF
9tU#,N7Od{UPSvW<X0a&fHSHj[d4$|$2272?Q,==M92o/kH\F#TF]JkoDB$.+|7GI[jWkA
tf<'`ZIhp>kBu$#~iAv5n&q92rkB5DcBP'/q  jU:0!^bRu`en\Xpke|9@e4nu >PKJ=23
X[[_J6ViY%S{cfup8Ms"3B Os?^xq^#S\5)n7Eh\78#O#gEupFQF?A17Q^n@b`EyAwj}8F
<(#OaT,qf9Gdm(klA%Aa>]=~)eLf8U&76]4$I]HGi=aF,Z*O0y_a))dnb'E70R[{U$\e@o
IpE::-K6+{Z[$<E`?Wq9l&:)+<Xfo[c#o/!g0Lr97Q,__<)]js:x.(>02>QLr"$P)l_xE;
pkQI17oEZbi~]3E`uN.#kH4ss:pku\!~okK*G#H\TTpkUllk8#'xkK['EW*sGS]Xtj^K21
_dJi(gJb 8WrPF%f_{1N4-c[]gD1kBtf<'67Vj.b(I+$H|rMtrC RA9H@`G\J%I./eW{o?
cO>76]V:O7]~[}\t&x/_Gl#&N_ZlAe,278$0\T)-3)qhG\0FjSQGf((Qe@^bQA0]!$?}+z
ZGGYnF]a8#]hM:>|U#57C1]{uq\v0Mt.Lgv4E9$?]z3oJOfBEauNnc:)eVv0^q1>k?oAsg
6g`Ss8X/[zj0gcTAu6?5bI)Xu/^K21/\?WSZ;hjLSJtvY82Mt7^KN\32t(FaDC^H3pkL\H
*OD]&8`=&~v2jS(^E_G`t~VNkDtf<',+.dbQr2q^"BK*]gM:>|U#57C1]{uqrL9P*|^bGw
GNB]`HhMq:MPJpp;:)2WD_aJT36XG#]gM:>|U#57C1]{uqrL$k/BTsD~VIRqXCPHSv/N`W
R8D_,bJk$PTwJ+b^;_Q]fb,5GNB]`HhMq:MPJpp;:)A`(5m*9<6]HgN?h|Hl&Z:C]Zf?dS
<1c?e&Rq@;d72?QL5EMC:K7UQ5=|7Zszf~gdTAu6?5bI)Xu/^K21E2r8'x8K:+GNB]`HhM
q:MPJpp;:)*O^iFbVlJ+b^;_g3jS(^E_G`t~VNkDtf<'RKf?tc[^O2GNB]`HhMq:MPio]z
uq<Vky.NMuG1<4D{/N`WDj=d^b;}U#57C1%_%!JgSz+h=Ig)jS]3E`uNncjS]3E`uNY.++
;ERLO?%Q_YdA@:$O]z3oJOfBEauNCX@{r&#:5RK Tk[TO&<+JJpAqh9<6@&7H!>SD{H:fV
<;<uf6W-pnM9[x_|DKivC`+}4-3jo:$Ld_AL\.hf6`/N:Q*[1X>}JxtA<'\PUsG%SlIJsj
!g($Jg5:WM&jPu=JG\-("Qu8u<,]7;$uDCG1ukJ]i!:v:wHo(/5R?4"g4!f $=A\<(Zoo0
ZIj<FR\q[ HEK7A1-YlR$S2$C\]sm\rM"$&Z;f`lWL5Z.&Q;=r_!BG/B2{c?9dbFjP)@Yb
u6?5bI)Xu/^K21PMl!r8\NDJYPgBD#`HhMq:MPJpp;:)A`^+u6FbH.EV`jfU=ZA_9";Ci+
<j:q?-DCVKRqXCPHSv/N`We+^#-8:-V`(#K~XWpAFQT=&(BPk#QFIt sO-`N*\;fNP-_<y
ML=JG\s.s.^#fiuTiD`kjSDzu0gb)~G4QP([c9@:D{]XX/Drn^ ;tEh/^}ivcyI6ubuYQU
<K6j5?R6$[)zK \puTE bhmej]iG]|s"okK0E:=xDCVKRqXCPHSv/N`WR8Zu 32@qldu-s
pA9duV7j0'Wp#P2{@s=L/X:8sT^cdC.}#,8}rFJ4]@grD~E`(#%!u~pn/{X8iwDzEchR1_
JDeNhto2jYDz?z^qa7EY6v*gJu]Ziv2V2/&eQp=B(?02ubQU<K6j^xivDzu0<L2PGkuifw
rdK"as(@J%39Ido4UP^qivDzupBgeT ~s!TkRE_rgGivOeE:=xDCVKRqXCPHSv/N`WrXA(
qh$.k3%)p~1pJD/X<)aIA:i?iTPd1AruR@lH'"@0thu*QI;-7+[$2l_+ZD]X]\a0Pmv4>8
4@nQ4`[7fOtM\[Nz#&86"Ncf:)eVK%X8iwDz:)ifg' WOQ@.h*^}ivt*9?T3GQmZn}^ma7
EY6v\?\51zgoGd5;K7&CZgP((HJu]ZivTP1vm5oEpT+kZg0^@Du7^ecrA:>4oOo{Nn=Et@
Gv5;K7&CZgP((HJu]ZivTP1vm5oEpT+kdqIOkAa2lpCbJev,`EGy7G.bu;iH`EGy7G.bu;
`g@6e]Mi[<Va'@&!AE[8]X>kT`#=k{$k'TA3C6faD\BxoUU&[Th/^}ivQ'h6uX'!Z7Utc}
d1jr7X(BY"H$eb0d1Gt7^KN\32t(FaDC@:Vire\{5B@sDSM,`UiwDz'`&-PL$|Q7T3Tvv+
3f:3c\a<(p-pj?jX*C]C/M;a^H^{CVo[M9>|U#57C1]{uqrLX/Bj5RivBQ*BJeo0jYDz$?
#-Bkl):)eVv0UnUoi77ytvhy7X@2Vireg&D~o2ZIr8Fa'$FEqymDhf`TQ<++M'W-i:/{<)
aI$=_:2jkPnE.l[z,P-aDUYPi~kA0&*"uglOib Bn|Dz'bX; ns_6gM h|iM1_T:SpIJBn
oUrcE<]XDq9jm*6 AIW[i{4)a|qiQ"d6hU9vADuAi~Dzpk%=uj0|nZfp\suJu#]MaF`6en
o'Oe`U(~E_G`t~VNkDtf<'e>>dq#X/%];:e4Bg*.D^CQ6IeGhtb].%`@s;s~,]V;N6_+ZD
]X]\a0Pmpn9v\MkSE9]Xjw:N$$FE\D&v72P+D>BP*BSnIJuAi~Dz@;\M@H-7M-32>2NVVc
8%4=i=e!4d1GrutL]hivG}0dQ84kR{@[aha&uT'!+NH=BxTQsuGoag={]Zrc=4t7^KN\32
t(FaDC*ddkJ V~S.g#LrTXBG_r:.#$D+&M^,2jkPnE.lBoi\`AVGN618p\k-K?Vu[6c?R$
Vf\ YVE;Je`;H(t<oNua/,U;3T1\UBTyW\REB5TUD~]X2/D99\"A1YJD=foNDzmhX7 ns_
6gM h|iM1_JDeNht3v@sZ)Gf]XN{<- GtzVN6ODNDf(oe8e#4d1GrutLo:DzRm/4TkG$ij
o$N2R#Tj@}o;A<W[Bg(B50m_qYK!\p0`t]o:Dzmh/*DAgq3Pi~Dz]X%>@C7.K0fknZ1D01
c?e&;]&R3`@sO>olGFn$o{aM`aJc!$tXk%(f5Mh6`$^~$|bn]givh.>]D{]Xg/gcK456C1
PfT6T<([c9@:D{2ME.Ms'Y]C[}"b&-Nj[T9E#-%}iAdP<#`@-rWL'v= M;blEs`l"9>y?O
tnJCQ(E;]Xf3eYCC&1dyPvSCln^X$< 5JMfB+7272C18P<olGl`V((ljBR-nND3Q@s$3o/
ZI]X>k>y^xivDz;vgaK456C1PfT6g/$=A\[8]Xiv/E1k5,dY5'9@DM-]bwtL]hivDzIT#N
fwbd5+dYRdWj26QyZ0IXi!unBgeT ~tL]hivDzY4]Xivp&GFn$o{aM5V]ZivtL]hivG}fZ
H|ag={]Zrc=4E.6\Hgn_0uA*'&Q<7}]onUFXHlGnV4nVceK/eJbV\Hd/l}"O92[*-(G6ce
^*5YKvV[0[_"Sa5N\PCVi:NzL%@i$u=T0QjMs^JDQ((~E_G`t~VNkDtf<'e>>dq#h/fVf?
?f+W27*374np^SOK6ne8Di8B>6myNO/\qxb].%`@s;CNT;$~On784=i~ag/m:8sT^cdC.}
#,8}imCx]Z]z$!M[J~BqT^U:GlV41I(?oY?8l SfSIs $p4f!4n|Dzmhn{`d*Z1X8C:+p$
_gBhoUU&[Th/^}ivuK3(!LGM@BPHSvW<-%H"b6SveRht3v@sZ)Gf]XN{4QF.-7M-32>2NV
Vc8%3v;*Fragi'$=A\[8]XTA$/GlXB4|`ViwDzfTXHq_N_8F]hivDzCVi:XD0^Q84kH1,W
Ng[`J-4/ATVIRqXCPHSv/N`Wu;2#MIb\A1m\tL]hivDzL?XDjx]we]&i`7rkE<]Xivk1Y%
u6?5bI)Xu/^K21[8fOtMCrA;i?([c9h62@..k4uHP+\vD\BxoUU&)~LAeqht!$:R]ZivDz
_>2%qx:}D{2MukD~]X7PZ]2MukC}`HhMq:MPJpp;:)A`(5m*9<6]HgN?h|Hl&ZZc3jSW^x
!.p;PlX0Aymo=}ez2~oa$)19@ 8cT_D+nF%[^i-H"qMTa`Vsq<sb'!0^Le6LLb( Ge^%]<
FPcvchr:DF0Xt{O'W@X0D)o,Dz 3H^@9T(ll2j>c9+BJb4.,;A)cjsWUSFcf[v"U8}]h@y
oOq#7LHzMCE6n/Q5EbA;i?@s!I,zAC8bedbV\Hd/l}$1fwHCCFVKRqXCPHSv/N`Wu;2#G3
PBTyJ+b^;_Q]fb,5?sdWN'1X?:X2L\bU*8h|Fb`FIt sO-`NGyY/q.(CQ{<4D{rqIt sO-
`NGyY/q.(CQ{1Iruq?#P0(uOJT8d-V+UZuo9p&p'EpW>IhMC:KnLQ5>1l$X$BG4gL?eqea
"FY1]XTAD+nFP4+Yg`f?dS<1c?e&Rq@;d72?QL5EMCeV5%A?-o8nnL&*[%(aM^T:bU*8h|
e!BqoUrcE<]X'TSAuOr3E<]Xo|CP]ZivDzTSSIs $p!sGMZ8Vw4GNHQu0jukD~]XivTP1v
k?oAsg6g`Ss8X/MZeV-,v*$x4f@so^E9]XivDzE`+/@11uk?oAsg6g`Ss8X/[zO5q_WhVI
_N7/DN4FNHhL)t[MhfivDz]Xq~"%/g]NFSRWsaY[]XivOe`UiwDz2M2}nzP\,b>Ol$E9]X
ivDzv1g6\>mfF+o_k)nQ)b_#sJ2rkFbV\HD=Fm.~kKE9]XivDzI|VjfiD~]XivDz]X:9do
_%6QAxH)dA;HQ^RUZi19^vhzCt)\uKT,V&;C3W"LUNT=ok4qXDiwDz]XivDzmhi)EZ-'IP
%4<,D{]XivDzs.Tk4gt[!6i~Dz]Xivo'Dz]XAN[8]Xivp&E9]Xiv`ViD\Oa7EY6v>;7ZHo
&Z(1^niv[qhfivZPXu)NBP*BjU[qhf6`/N:Q*[1X>}Jx.;i@9EuW)!3Y(!8IA_(5m*9<oF
$yX!E;`{4&,3.$SY3K=%1NOrIM!"$>h`(4nX+{7G,]_<"bSJ]JkoUP@u>r.vpMs3=4E.^D
4Rt[%n!$ nlDuz]!9vVN%4)YX79E#-9rhzbIWIQ*p,^g)]jsU&-T>H:1du-a=&N:MJHgN?
h|i='skk\>Rk?#f\[GN|[$56BSF^oR^*sW@7A4?'.vc`_<\mf@dS<1c?e&Rq@;d72?QL5E
MC:K7UQ5=|7Zszf~I:/\+rfDFrT=&('UI$A1dWibLe/R:8sT^c98iDG{E]-Yl6jSt*lI'"
@0th\q:-MZc"VfU9[TO&<+JJpAqh9<6@&7H!>SD{E$L++F5RTtFNg-\>UN6/Bx23Gk.U::
]Zivf(,53ft7^KN\32t(FaDC^HB[&1cA0J(bc=9dbFciTw6>2/+rfDFrh~LET6t'e"4duk
D~]Xhmhxn{`d*Z1X8C:+e9$=A\[8]X>k>y^xivDzup/5T:SpAd9Z }NHQu0FukD~]XivTP
1vk?oAsg6g`Ss8X/MZeV-,v*$x4f@so^E9]XivDzE`+/@11uk?oAsg6g`Ss8X/TF]JkoZ)
VwI|M~59MC:K[y_3o-L\`UiwDz]XTA0OGg\eQ^[fau=t]ZivDzuAi~Dz]XhmhxJ7BlA;i?
2We]9IJz21M2nvi)]0#6Z!IXtL]hivDzY4]Xivp&Fe2HrJK8!)NH$(jRDz=xoNDzhC1_ME
pHM9[xD~o2ZIr8Fa'$FEqymDhf^Rf??f+W27IF2?G=>QD{mm.xq.(]<Bl&iU&*@\VIJ. 7
'he8,B+g7`'{6b^Os/JPb^;_g3khhfcmR_k&PHSJNV>Kh> M/QQL j,:'?@sEii?ewi{uz
sG5Xn@,j0WZ5h\D~]XH$5NuRS3c}&R=f-,.nX&BG?ROypTe]&i?D'f0y_a))dnVO=u?qH0
jYHn2z2EL]&~'OF#C1Gi7;oXSe.WLFps.#3v8PT: }TXo8Pl\T[$rD# D`mCtg+y1~k?oA
sg6g`Ss8X/e>5%A?-oND^dcrDi8B>62>9T'"EwG}kqN~<+JJpAf}2@)~)GNQHZ`FIt sO-
`NGyY/q.(CQ{<4D{rqIt sO-`NGyY/q.(CQ{1Iruq?#P0(uOJT8d-V+UZuo9p&p'EpW>`_
m[edlN\5OtTX>c8T`pSvFm&.hL9Vm[,<E-i?SfND\`$3BsDj#%GN]XFs&.n:pS$pKt2>L]
3F#'8*Pw/+TtFN%[3^W08KBP/-r(bB!tj{#\<,]hivh^Zn0=)FfFs;@e[8]XTATS#=k{$k
'TA3C6fas;38@so^M9[xhfiv/E:@!^q)MP#i[d\eC@2>1Lrue]hto2ZI]XTA\K[/<en%E9
]Xivk1Y%u6?5bI)Xu/^K214!G32pu6rYR!@~BnoUU&D~]XivDzOn,0O-MA>|U#57C1]{uq
1k(_c=9dbF?Ee4RXZ(Gf]XivDzu0 P9ODx?2Wh`#o'Dz]XAN[8]Xive;:.@dBl`HhMq:MP
Jpp;:)2WD_aJT36X6r*gJ/i!A:W[(7SnIJuAi~Dz]Xb':LnLQ5T}u6?5bI)Xu/^K21PM@u
Qe.}$Ali,qA3m :KV:PN5'o[0\fxO6Z7SledoM18P<`UiwDz2MBa6_nZP4+Y<Uo$2L'@3^
oKJV 8,g]WZcf~@!Z&Gf]Xivt*!"R~iquk@TD]#%pPUb\u,5$@Ht&Z`ij%QXv2iwnWbeh6
<2OY Q0+juB![\Qe3Z7(Jt*T^tiv[qhfD~]X>c8Tg_5Nt>[khfiv/ElGKs**Tnb\9!0Ouk
D~]X+DPYs>SXt.8YrRZ)Gf]XFs&.2VojeY8GC%Am[8i~DzCV8Kt\%]GNr8Fa'$FEqymDhf
FZ16k?86"NX{43O:D+&M3!k>JcC oUrcE<]X`-;t<?#12#A,[cu^T'ND\`$3o`E9]XivkA
6>`BCk`HhMq:MPJpp;:)TGJ+b^;_g3h]AMc,@:D{]XTA0OGg\eQ^[fau=t]ZivtL]hivg-
PvY)CV8Kt\%]a*86"Na$uAG\]XFs&.n:EHBl`HhMq:MPJpp;:)TGJ+b^;_&R6k*|pGFQMS
5y\JUNU*2{e!Bqrq([c9@:D{2MBa$M^Hb&/)VG-%:yPm(,c=3vi~Dz]X2oPb0((zE_G`t~
VNkDtfg2B^*R0_&wGB2/=x[uhfivDzmh$+?ODfm(.xq.="D{2Muk^xiv3I#'i;&*GM8F$&
liK|\A,5dd@:D{2M,3qR-59k)f!St7W/dDTw ho5jYDz {NH< 5Lue^xivM#f~*374Y+VI
RqXCPHSv/N`Wu;2#G3PBTyJ+b^;_Q]fb,5i=7yeG/A,:kSe&2%qxiDuDM9[xhfive;>5%_
3^W08K<b^s:0bP$v3r*]`fN<Dz.`G=( o2jYDz {NH< L3/C1ZTtFNciEd,30q72h*<2Mg
U&p%<PADrrR]5L6OnZP4+YR#`UE;]Xo|CP]ZivDzTSNu4Q%mg_+DPY3ZL]'Yh.^}ivDzL'
EMBl`HhMq:MPJpp;:)A`(5m*9<6]HgN?h|Hl&ZC,bXL]B5)T%N6nBuU&-Te#Bqrq([c9@:
D{]XTA\K6*2fYN]7FSRWsaSm0OGg\eQ^[fau(?Ju]ZivDzn/Q5T}fg,BKE+YSluye<p%rF
ABD+.)bwKCS0pU\+fFR%`UiwDz]X^qivDzupBgL9k4Mm+EPY3ZL]XY]X)6JujWDziduk@T
D]#%pPUb)~CX8KSkIJBndDTw hk)><faG'ce$=A\XVY72MukC}`HhMq:MPJpp;:)*O^iFb
VlJ+b^;_g3h]AM2[G\"=Zhf~@!@sW_$gODkh;3`2K6N~B[&1M;H(s;pn\DLW966PnZ"P`W
(~E_G`t~VNkDtf<'c</aTkC8*R0_&w72jMm$2D,1/+T:Wt#P2{3~ExbZ.%`@s;CNT;$~On
784=i~`FIt sO-`NGyY/q.(CQ{\TtS`% I7V@73|gbsa$18}SoIJsj!g($Jg5:WM&jPu=J
G\s.s.^#fi@?qxBqqBi57yeG/A,:kSe&3F#'r8H9MS5yT:aI)b!SW08Kn|Dz'b9;JqGkqA
mYA:%,4>%PU2 5]$iwDz:)ifg' WOQ@.h*^}ivt*Y0 3JMfB+727]NOR@.1Crue]hto2jY
DzA<gcK456C1PfT6iqbs\H18P<e"4duk^xivt*9?T3GQ:I]ZivDzeC(zE_G`t~VNkDtfg2
awmu&UK%v nVbeBP*BY4]XivDzs.8Sl48On;mD.(ljm]dS[8m69<?6=+VJ_N7/DNrlD^nZ
tL]hivDz]X%>@C7.2M'@3^O+E:]Xivh.^}ivDzu0 P9ODxJu[EA]mvb10>_AJA]givDz]X
)~O<rFSlbh+}j#;ZMg8ijA3s/RuVhe(<XzW6%93v3~ExtLBx>{WCey*CRXO>rFSlbhe]ht
qtrYYZ]X)6JujWDz\7Ot9]u2WZ(7Ju]Ziv/A,:kSe&?HWC%9o2jYDz)d!St7TL(bE_G`t~
VNkDtfg2B^*R0_&w72MjKO5O1G+JU~Q"Z79vl$JVt[Uj[Th/^}ivt*9?;(,eh,N:bCsyn}
,<f>*1Y4]Xivp&Q(b2Q f@dS<1c?e&Rq@;d7RY^LZ66^HgN?h|oCi>f~rcE<]Xiv5;K7&C
iv=AnZ0 ^tiv[qhfD~]X+DPY-&0BF{&.n:P3.p:- Dh4^}iv3I#'8*PwnzPl(,c=!d*574
02JujWDzL'EMBl`HhMq:MPJpp;:)2WD_aJ=|7Zsz%gJS$PTwA]8!/B,:/+lGKs**4NFqG}
kq1AU4[Th/^}ivt*9?6y<+YNit=AnZ[+t'!"R~iq^D9;Ip[lhfiv/ERVucoWlLeY8YdtPv
!q?pDC]Zivk%h:ivDzs.I h~LEKMT}Q4Hh&Z-V@muAi~Dz]XMrX6M;>|U#57C1]{uq<V\J
Rktx2#G30"Prc?0Jc}RY1_lGaI\5Ot"fVR\Ue]&ih7,zF"`F([c9@:D{]XTA\K6*2fYN]7
FSRWsaSm0OGg\eQ^[fau(?Ju]ZivDz[\r&A((/5,1F+"oIjYDz]XXEiwDz]Xdcibg' WGI
&.P4+Y!"]givh.>]D{]XZP.-qiWh5H3u"zk)><fa=mt.[^O218P<UnXRiwtLYdu6?5bI)X
u/^K21?4$=]z&%a<oGi>f~Cp]ZTU[fau'^BnNhki>~LLdo>dEw!G6msJ8'?RoSfp4VeT<:
bfA1pCs3=4t7^KN\32t(FaDC^H(ZE_,+LB1bJD/X<)aIA:i?iTPd\L1GMNIt sO-`NGyY/
q.(CQ{<4D{_=2jkPnE.lBoi\`AVGN6t[@5TPprG2RQ\Roxk;;3b6([H>EV`jfU=ZA_9";C
i+<j]h`M@-4$u9`[bU\Te\/A,UeeA#hQ0nU9(Qa<kSE9]Xubn{`d*Z1X8C:+p$V~S.e!4d
1GrutL]hiv(>GN@BPHSvW<-%H"0doj$=A\18P<`UiwDz:)ifg' WrTZ)]<iwDzeC`2<bT1
t'!"R~iq^D9;Ip[lhfD~]X2kt?<VI^n|Dz]Xq~R_f@dS<1c?e&Rq@;]P7ZJqf9<;87*SGm
agi'jSDz]XivkA6>`BCk`HhMq:MPJpp;:)=B6\p/b10>IG2?G=uAi~Dz]XivMi[<VaTANj
)nb`]givDzo2jYDz]XJW 8,g]W5JhmN-@]HLtcM9>|U#57C1]{uq<V\JRktx.#b(gN;ZMg
U&7\t>[k([c9n|Dz]XivKa% _{\Y1GMNK^"_k)SqeduULA]ts"5@2u>uj!nS*e1X8C:+pP
Ub[TJq*T^tiv[qhfD~]X>c9+::$A]z3oJOfBEauNnc)X>dVTpn0\Z89vl$M9[xhfiv/ERV
o}6Ygcf?dS<1c?e&Rq@;d7RY^LZ66^HgN?h|nredlNibLeeHHD@6SrIJuAi~DzEXg]R26A
e1(:DNv(+?G=*W+NY4]Xivp&Q(b2Q f@dS<1c?e&Rq@;d7dyJZ*e)z_KT2.{=zoNDz]Xq~
"%/g]NFSRWsaY[]X)6JujWDzR-)zT`B<;f`iEZ[\D8(G-oqiWh5H3u"zo5jYDziduk@T,+
LBk\p-]0<_GmqAM9[xK^% _{\Y1GMNK^"_k)SqeduULA]ts"5@i~Dz]Xj+nL5ZpPUbGdEk
]k]kfq5LC1PfT6jj50@sud5)i~h.>][8;2&R1rk?oAsg6gp#>|Jx.;E|'76z3XT8uO]h@M
67#w"Ok)Sqa]<}$0mRjSKa43gEX^GkpPUbfcn|$Z6"G/JKpPUbJs]g@M67#wGfsCe{3mi~
[A`apAs(k05gjj50pCE9`{b$0\g+mK&A`hj%g.n|$Z5AK7;xc>"rk)><bP!On}$Z5A>jN~
#FVXWY#.KD]t,{"Q.QueC}`HhMq:MPio]zuq<Vky.NMuG1oG,aLEWzE;`{:8kiN>8h&~7O
0'tEK"eTsPPKIh=^I50]Z5v0qP;T \p>kBud[,bE +(X#1RbQ]6u_&D\,b7x>88GSI>\:,
%Col/A,:0\D_aJ(Qa<FN^%]<f@dS<1c?e&tj^K21?4a9%O')q.YsT=Th^x!.*5/Q^b0_fR
$!b-5inD\L!1Hq'hkkjV,W^c7c?!(YkAtfg2\u9"thQST]JMDO*$uqC}`HhMq:MPio]zuq
<Vky.NMuG1oGi>f~Cp]Z.oM _zAw7ZVXWYq<^-^~"bMT#pQ7Ii[(EW*se|czauKspk:rV1
hz9v%U6SU0%N?Ak;!ZfGtyf jV ,G5],t#!W4&uMg|JZZel?$k]JE`uNY.a]<}%UnC1aJD
/X<)aIA:i?iTPd\Ld;,c?/TPprG2RQ=|&8Q{1IoN&k72&d c,fblYo^xtataj,nOMLU2b3
0\Fj@VU0L]'opJA-XT;(oX7eVXp{(cMvkyJaMS[<Cn(Geg[Wa.$i"gN_ZlAen|DzmhedlN
3l&:U0U*2{e!Bqrq_r6XSoMTU?<ye72tG\]X1>EQs=s}!Wrdub#}27*c)zWC)))I?|@-/M
!Bh4^}ivQ'/'AgGMhf-XcyN-@]!e%PbU9iS.9H @reE<]Xa.TJ4nFSHl<{/MAbP?BF+<CF
oNDz-(JP"<b7<*JqM*T6PL$|;aJzJQ"<b7@NukD~]XL]'o2nr'?v[cu^oW+k=b%UL)a uA
i~Dz#&/`hdGNhf-XcyN-@]!e%P?A[3dg@:D{2M$+?Ot^%]GNhf-XcyN-@]!e%@@Cg^0nKo
tM]hivMS#pF45}<DG;+0Y,`S6T:+86"N-pJb]U'g&m6z8}&= Rreh?ive;>5L6f@dS<1c?
e&Rq@;tG[^Hs"'EY"TsZ(w`=Bfi:eqht3vi~Dz]X2oPb0((zE_G`t~VNH!/N`WR82}#[VX
)kIG8ekih(^}ivDzu0 P9ODx?2Wh`#o'Dzb}@:]hivu{GM@BPHSvW<-%H"fZ9VBP*BSnIJ
uAi~DzO:3f01c?e&;]&R4!SMs M9[x([c9@:]hivk1Y%Cd`HhMq:MPJpp;:)#vhVBKR%s;
W|uuu>SnIJXDiwDz]X7v&(7V6`/N:Q*[1XpKmDhfFZ"C6!<Dau[&DjQC`UiwDz2MA oOC5
-(A8MV[jD~]Xrch?ivOe6zf=<*5<h\Sxnv_nA1u(hy7X[E++M'!7U(/X@\bgA1=Ke$JZZe
l?$kubj@T3HF&/6zf=1_U;[Tbi@:D{2M$sTi]7:-um^xivmCGY)}N8X5e33l&:ZUYfA/XT
;(oXh6R3ZrJ9GN]Xiv]3#69`8UG/op/5)pN8tQ]hivDzk>P$6zkbriiVVPhz`UiwDz]XtS
P$6zq(@+hGR3Zr]<iwDz]XA8T\(bE_G`t~VNkDtf<'RKf?tc[^O2ui/,U;U*2{e!Bqrq([
c9@:D{]XTA\K"6?4A#R_;3Q]XWbQcS,z:-,M7Xbl@:]hivDzEX<R#12#A,[cu^I<Xf3wi~
Dz]Xiv.LB[GNYkV6bQ8HrsA((/BCId)g8brsA((/BCuAi~Dz]XivTPR7LCuf`3\&Zs_,ii
U&D~]XivDz2MBam6@]v*$x@Cg^0n\ ^qivDz]XivDz*]`fN<Dz:w]hivDz]XivDz2MuEhy
7XsCe{P*'E+NhmN-@]S7olqf#0oSE9]XivDz]XivDz))Fxe[8H%m!$_AJAG}[/DVBx(w<2
D{]XivDz]XivKa% _{\Y1GMN^qivDz]XivDz]XoPpws1u.n|Dz]XivDz]Xivpv)x_{\YtS
jSDz]XivDz]XivE%rA*lsCe{"<`3%FK XDiwDz]XivDz]X!.H/H3,gtqMP#i[dkTp-([H>
]givDz]XivDz2MEUb[&JHJtc@Ls>8b/`Sf8nG0A@=g2>QL1Ak?+r;<fwLaBN68]p0!:j]Z
ivDz]XivDz"=+ABiJg`;)yIaB}#cVXWY#.$=6?(9EhY/mXco.tZhD@/,\(&x:Ji",yM'DV
(YpsEs]ZivDz]Xive;gfoVE9]XivDz]XivMi[<Va8%NmPqoQb10>dfs!s}!Wbd]givDz]X
ivo'Dz]Xiv[qhfivDzb}@:]hivDzn!d4jS0[rvE<]XZ']<iwDzeCd6+0BX$-27K$eoR3t`
`E"._TO2Us@zL')T%O')?DcLU%D~]XivTPR7LCuf3fK7;xc>cSn|Dz]Xivt*!"R~iqukG[
]XivDz]X@M67K7`ij%!(Up8K<D6jA oOq#2G,=%= ngfivDz]XivKaPM$|Kq]th7gU6i-r
umoW+kog['EW*sXDiwDz]Xiv$ZH$pPUbG ,T^#`}XDiwDz]Xiv$Z5AsCe{3OQEoQ07Y4]X
ivDz]X!.hgjk50n!9)pz)xGs]givDz]XiveEhEH%t=cAe&;]&RIaB}oUgdivDz]XivKacP
>7kB0&"Nk)(fJb 8,gD@%F?M#'L?BU,d[{aqA)+3B[fp#zEu+/;ERLdtDFG.ctjnZ[]Xiv
Dzmhn}Gj]givDz]X%>@C7.P+G!,ThmN-@]S7olqf#0O3E:]Xiv=#D{2Muk^xivuK&,se;`
t7^KN\32i=`Ns8X/#u=d67Vj?be4RXZ(Gf]Xq~R_/Y[\9?-Ycy<;$sAv0+BAH:fV<;$+?O
t^%]:S]ZivDz>k<;!q0Q,lpPUboP:I+/fPa"!(:1#'LJ`sj%qx;7JsU_^qivDzid^D9;Ip
E:]XZ'iwtLYdu6?5bI)XD^kBtf<'M&Y|++fPnORwhs<j]TZcf~@![8`Us8X/"O7"A8Zdl?
$k(uj,jK8'?RoSA+OQ@.9K'"EwSIs 2D,1e!6iS&98a<fHSHv4h4*utK/zh|qU(;f(;@t7
^KN\32i=`Ns8X/#u=d67Vj0smC@;D{)gTnh7=IG\s.s.^#fi@?k05gm[!QY1]Xivm8&AX 
0~nZfpg^6iZ-Gf]XFs0xr'F%"#6`/N:Q*[1XpKmDhfFZ"C6!<D6j`J;3<(=I*f7i0'>7Gj
`F;3<(=I*fbt\HD+e].LRqFFo5%Jh.^}ivt*9?% N$bPv*$xhqib3d37Yt>z"dSn&)^tAN
[8`Us8X/"O7"A8Zdl?$k(uj,jK8'?RoSA+_aFbijo$2L'@3^Yu]<@:VE-%iK`Ns8X/<(Jq
M*T6X`u6?5bI)XD^kBtf<'M&Y|++fP=~DC_,Rq@;fys;^C:.#$NuB[CR6IeG_kFF`U6T:+
59+<??B$_+?IuPj@T37i0'>72>\We,Z35ltLD/uPj@T37i0'Wp#P2{doIOT=&(s!s}!WO!
<+JJpAqh9<6@&7BQ!~YkrqNP+XNM A&CAF<wjW(^E_G`t~VNH!/N`WR82}#[VX)k7i0'>7
2>\Wd;,cTdIBLM`U]SE`uN.#mJ#uZuhRcy=rl&u@g|IHbC%kH"/N`W'-6z8}&=Q#67]pX1
uc#}27;,t7^KN\32i=`Ns8X/#u=d67Vj[~hfH"/N`W'-6z8}&=Q#67]pW S.g#LrTXBG_r
:.#$\C ~h!IHbCPvbAK;N<[mYVE;id]zuq<V%U-b967_"hjwOU@.\ND\BxT#>1KZrbh?tj
^K21+ .2^hPb$5Su:1jMm$2D,1/+T:Wt#P2{Yt>zcE`% I7V@7PI-r784=recEuj#}27u&
M1G'Qzp!]'iwj(" 6m`ZTWTra:iR?xi.eqhtEh]givagX6[)EW*sk6[7;2Q]&%a<#K Vf^
h%mK&A`huAi~DzL?UHT}u6?5bI)XD^kBtf<'M&Y|++fPCDthTfBG4gYt>zcEZ35l"0*``f
Y'A^!IET9x%#\"hfive;:;X2M;>|U#57C1j`dS[8m6$fL"XhMUfZ9V'Ue8omqf#0X<iwDz
2M/zTdD~]Xiv'G6zf=kYp-CV*]oI9{rV?v[cu^oW+k=b%U6SKfe^'k[IAC0XYpBQ`HhMq:
MPJpp;:)_>#'VXC.(oe8e#4dGm]givDz=`%UL)a j%qx?v[cu^oW+k=b%UL)a o;>YGN]X
ivKa"g/`hdjk50`S6T:+86"N-pL$n>JL@]rhiVjSDz]X@MK.jMoz`+KP_?JAJpM*T6PL$|
;a$TOo[)0&Rq `>dX73Hi~Dz]XoP$+?Ot^%]jk50_RO2i~Dzo2ZI]XTA\K"6?4A#R_;3Q]
XWEsa{JpJt(bFZMv>36X:+Usa;(qu0u>Bkue0j6Y'&5g5QLAUHK^PM$|Kqmfn}3br5P'(A
XR!Quw)rWS$AJvGk%uGs]givDz*]`fN<Dz:w'Hb&S3_?JAEkbP$v! $C5AnfHItc$pI7"0
*`WS_@JA"HCJXV@~i~Dzo2ZI]Xiv,Woj:N'5gK:;-\umoW+kD\et:;-gumoW+kOG`UiwDz
>k<;uEhy7XsCe{kgMaoQb10>df"0tbDVnDcsKo]th7r@QFs :fGj]givDz=`%UnCue_BJA
Hn(/5RYvT8ifI_m'qYYw>zcE2l;h1GuEX8kRp-3Fnf(aJbQapvs1)bWSUnXRiwtLD/uPj@
T3%O')?DcL"*e&X3?6@n<wif^D9;Ip`U=3E.oE u#[=_Kl6\:+?vo4#/GeGdQ(9/1?f?Qv
#o20s>8b/`]pT=7+0'LrWLG'blESFzE;^(AyiKWD]2FP^qq^#S' 0^LeE[&7'P0W5[0X&l
[nR}m&,l,ML'/>a9BK-YndG4h6/\<zQQD)o,>4=TNWSa\u9"th;}Jbp;:) g,7TW6T!x2z
)|W}\U,P-a6ANt!EnD&k72o9Dz'"qvT-bUt&?G1D=\g-r<l&Nu3palh`]:TB+G)e`f#1T3
34o6($.Mcs[Og7Al%F0^GlLeFh$e0~6Y:+3Vo6RZ\Qo18nWA+>*"_y43oi@bQH%[3^B4jW
jV,W^cmY)"^d`qceg)GR,G7<!{2yOHbCe+_%"bSJ]Jko-a=&N:MJHgN?h|>RD{-(.wk6-a
Q<7}]o.m:L'$38_Q@=G83<_Q@=G84Fk6N2HmNSt(CG,:tc+b_|E;T?i{!y2z=H/M[dJehg
1E/`Aup{.#A=#5/,..IM+dQJ=j"nfNhsbMe&IiE:8cn/OC'd96,,6X^OZF945_&}e@aZ[$
rDfC>7tk ,G5],t#!W7I)PKw/>o:]ga&fHSHj[htjd8fed6iM h|I]Ol]1h2Vwj=)wjW(^
E_G`t~VNkDtf<'A hT[IG/W|5Ti~6\/N:Q*[1X>}JxtA9<6@&72WD_6?-,Etv&GNB]`HhM
q:MPJpp;:)MjU&B^/BHQ]gM:>|U#57C1]{uq<V\JRkQu!lduPvSC:<]Zf?dS<1c?e&Rq@;
uhQI;-b6=|7Zszf~*374<.D{r8Fa'$FEqymDhfFZe8,BPL@uth2#G3PBjO8'[t0^cHTwFN
]gM:>|U#57C1]{uq<V\JRktx2#G3[zO5q_Whpk3;/e!g,+LBXIiwn:mD.(ljm]dS[8EN,A
[fGk6t[l_cp@h/fV*3b?^q1>k?oAsg6g`Ss8X/[zO5q_WhVI_N7/DN/I2}M*U$D~VIRqXC
PHSv/N`WR8D_,bJk$PTwO+,4[zO5q_Wh/J2}M*U$D~VIRqXCPHSv/N`We+M:qO&H[d]fkw
'{Ge]gM:>|U#57C1]{uq<V[ydXBg(mc=9dbFjPL~?rh`jS(^E_G`t~VNkDtf<'RKf?k:L~
?rh`jS(^E_G`t~VNH!/N`WR8?@ckkaXCiwpJmDhf1%#wi.Ik\1hf6`/N:Q*[1X>}Jxn{O6
if'HZkrJrQdW$=_:2jkPnE.l[z,P-aDUYPi~Hn(/5R4!+c'AuhJ]i!dbSb*&r><['5gK+b
4!f $=A\DPivC`+}4-3jo:$Ld_AL\.hf6`/N:Q*[1X>}JxtA9<6@&72WD_6?-,Etv&fZ9V
CQ6IeG\>?xX2L\([H>m"k-K?Vu[6c?R$Vf8|gv@w<wjWuKJ@p1rBhgA:Ei]givh^Zn0=)F
fFs;@e[8]XTA\K[/<eBYXVXV)4t@5[0d/*<W<??|qx"%/gm^oYPXrcE<]X`-;t<?_-q_0>
m_'q cfLW6S./+T:`eh6[IG/W|C"qx"%/gm^oYPXrcE<]X`-;t<?_-q_0>bt\Ht[(E6BUs
p&t[qpCN=d^bg)UtqnCN=d^bg)!@t`oTJV 8,g?9)z0qukD~]XbgT}((ljBR-nND* dqIO
agi'$=A\[8]XTA\K"6j?U#*&WCh!M29Y0dU'f?dS<1c?e&Rq@;tGABG~7G.bu;Dkf!htil
@oqx"%/gm^oYPXrcE<]X0]n|Mi0drdE<]XFSGbH:Q!7].8?V1HO<Z7Ubh7`Lp u,cuhUjs
7X(BY"H$eb0N\RJ@;YBYM,E:=xDCVKRqXCPHSv/N`WrXbeFTe8,BOSB[CR6IeGhtb].%`@
s;s~,]V;N6_+ZD2M01c?e&;]&R*_]OORB[BQ*B3v@sZ)]<f@dS<1c?e&Rq@;d72?QLFV+ 
i;&*;}rR?97eVRmf2D,19uTBePhtb].%`@s;s~,]V;N6_+ZD]X]\a0Pmpn9v\M1I4mn!h6
e[ lGN]Xq~GM@BPHSvW<-%H"?s1Drue]hto2jYDzupT^ e3ft7^KN\32t(FaDC5?o[2VD_
6?5OM^)/BboU;LMgrcE<]XFSGN@BPHSvW<-%H"FZTo[TGnag={oNDzmh:3u2gWo2jYDzid
gaPyo^jYDze ?HO{EI:It.9?^[81T14gQX>:hGqg.`O|EI:Ih2^}iv]31tBQ*BjU[qhf6`
/N:Q*[1X>}JxtA9<6@&7A`(5m*9<Ho&ZZc.E@">QD{dDaD\U,P-ar#$PjMA#2[;LZ(9dFg
]U'g,3L?my4gLC@;$O]z3oJOfBEauNnc.}#,8}PL@uQe.}m*:KV:T:eP+'mh1Cruq?#P0(
uOJT8d-V+UZuo9p&p'EpW>TSFm.~<,D{]XeD3F'Og_K456C1PfT6iquf2?FmDTkNM9[x([
c9@:D{2MBa)r_#ZP4nGN]XivuK&,se;`t7^KN\32t(FaDC*d;fNPseD'nF*N3^W08K_m%o
A@[8]Xive;(7^~iMcy=rl&Z%iwDzuAi~Dz3~v0ml)b#gok1@N=AdsJ8Vm\i)_| '1Aruo'
Oe`U(~E_G`t~VNkDtf<'e>>dq#h/fVc@0Jc}RY`Nm0^v&~P4+Yrk7AD@o9$ZHt^&D\,bk,
Z8Vw6QnZ0VOyO$@iAf2;!M-c.4l&khhf6`/N:Q*[1X>}Jx.;i@9EuW)!^d=|7Zszf~HE)]
'rK~fb,5?sdWN'1X?:X2L\J=7:[lmFFR?:BPk#`% I7V@7PI-r78Aj<wjWuKJ@p1rBp_k7
;C4@H{"HUNaZ`ajSDz_ZT}((ljBR-nND* h]e!4d1GrutL]hivE[-a:@!^q)MP#i[d\enK
;R(<To[TGnag={oNDzB]n|n:mD.(ljm]dS[8m6T:8e^F%OD]#%-~I9+rfDFr^DeRhto2jY
Dz)d3wr';^DSj';R(<@;D{2M2}nzn:mD.(ljm]dS[8Js8d-Vl6Z)VwI|nZP4+Y1rm\i)([
c9@:D{2MBa/80LYN]7FSRWsaY3]Xivp&Q(b2Q f@dS<1c?e&Rq@;d72?QL5EMCpAh/fV4}
G=*)c(b\*~G6ce=Rl1Z%Gf]Xivt*!"R~iq^D9;IpgxivOe`UiwDzE{jR[qhf6`/N:Q*[1X
>}Jx.;i@9EuW)!^d=|7Zszf~HE)]'rK~&%a<oGNch`h<)6qiEui:9E`">;7ZM$f~A.)]'r
aTOC@]#_QJ(5.oO9G14,uMg|JZZel?$kubj@T3E/i?L^[zO55CMC:K[yth-jh/W|JjGkQ!
D>3Aq4BR9L'"EwE[-a28TkU*2{lH'"@0th\q:-MZc"VfU9D~@s'vX7ttjLm<RYL`,Np"]'
iwj(" 6m`Z\SW&0Xe#SoAd,{`wjSDzm(n|`d*Z1X8C:+p$iqLeh+4k18P<e"4dukD~]XTM
#=k{$k'TA3C6;Ve4$=A\18P<`UiwDz7vA2gcK456C1PfT6iqJ[7:[lSlIJBnoUrcE<]XmZ
eYJZZel?$kubj@T3E/i?L^YkPp-&%W sH=l2e&BhI[ag={oNDzmhi)T}PoA[k6OmbDumD~
]X2knyi)DypEY2]Xivp&Q(b2Q f@dS<1c?e&Rq@;d72?QL5EMCpAh/fV4}G=*)c(b\k_b1
0>IG+`b`@:D{]XTA0OGg\eQ^[fau=t]ZivtL]hivG}ma);Bn,d`XT36XGKo_ibLeh+4kBn
oUgx)6Ju1~k?oAsg6g`Ss8X/<sZ,&>t/bCQI6T*aal-5G6Z|.E@">QD{dDaDBG/B2{8}'9
A,3J(<fqn9LrTYT2]@^#+CibpeL%?|A7NW]~"bQHf(70+:fuIB^V;3's?r)T.oO9G13K(<
fqn9ek0Jjdp1ZIr8Fa'$FEqymDhf]qQ;=r3uVU=u?qs;D'nFP4+Yh]Fbl2e&Rx.$ko[g"U
27Tkpik-K?Vu[6U)Cpt{M3,NgeTA2NTk[TO&<+JJpAqh9<6@&7H!>SD{E$L++FkH>9myNO
<#/+9weshB^w;C=NSoiDUdM*Bk/5T:(es|O9::]Ziv:6!^q)MP#i[d\eXumdM9[x([c9@:
D{]Xe]&iGN@BPHSvW<-%H"[o"U2718P<e"4dukD~]X[8>6041Fk?oAsg6g`Ss8X/b :R\J
RkW;&eC2 VBP*BWZ(7Ju]ZivH,-7M-32>2NVVc8%]bSlIJBnoUrcE<]XDqn{cWryh?ive;
>5Hr(/5RPM+0NSsa<'\PUs/E28<;gFjs7X:y=B67P+ZP([c9X0?IGj]givDz*]`fN<Dz:w
RSA:>4sCe{`d*Z1X8C:+e9$=A\!(cB0JKe]tm\R-8e+0Jm*T^tiv[qhfD~]XO$')bQ?Hd?
E0oNDzmh/*6+CH]S^s;Il@^3p&8Vn}Dz]Xta,9q5WBr8Fa'$FEqymDhf]qQ;=r3uVU=u?q
s;D'nFP4l:=Rl1Z%Gf]Xivt*!"R~iq^D9;IpgxivOe`UE;]XE2-7\UZX&qH]8}h[@:D{]X
UT8rom3PFoHlZeLNA[s%E<]X/|T 4nId.[N=m(iS^}ivSiSIGt'q+~j#8G0ms<QlZNU13G
seJ7,'ub9^[8]X)6s|O93f+J]r/Mr(77rhJWk6rPh?ive;>5;e'EhK<rn%E9]XivkA6>`B
Ck`HhMq:MPJpp;:)Yh>",]r(NQ,]M*5CMC:KnL?c<k`$tL]hivDz*]`fN<Dz.`G=( jUDz
=xDC]Ziv]WXVdD0\/*IaB}8%>K2>1Lrue]uU2#G3pPUb)~-rNmBsoUt%tGE9=xDCVKRqXC
PHSv/N`Wu;2#G3PBTyJ+b^;_g3>+nfInIF2?G=>QD{mm.xq.!vSnND2vBZlDVb-X'`D@i:
9E`">;7ZM$f~s`'x8K:+LC@;$O]z3oJOfBEauNncZ)VwI|nZn:/rPvT6dR:<kzgRFq(aM^
T:iTPd\Le]&i?:m[O&<+JJpAf}2@)~)GNQHZ]g`MO-<+JJpAqh9<6@&7,{e<BgoUlI'"@0
thu*QI;-7+?Uh=ivixkb8FsR$PTwfb,5#j-5Tf\UO5]kkw'{SlNwB[m\i)_rn^$pd)0\oj
`9VgH`]giv7=qZNQ<#WKP/Fx39.U::jWDz4Oal-5G6ceeYJZZel?$kubj@T3E/i?L^[zO5
M;qO&H[dqZ-5;-e4N'1XToGlV4meJV18P<`UiwDzn/Q5jS5toNDzmh)"^d\7g7Als=f->]
D{]X]sG[]XivuK>K2>1LcJS5I#MC:KnL&*>H=uoNDz]Xq~R_f@dS<1c?e&Rq@;]P7ZJqf9
<;cJe#4d<2D{]Xivp&Q(b2Q f@dS<1c?e&Rq@;uh)!3Yc<eW5%A?-ond/%rN`"_m)/3^uk
D~]XivDzb hhfK:0bP$vA@i~Dz]Xrch?ivDz'b:JSW(bDhV_n/Q5^qivDz]Xv#:9doT:b9
[|IdWFFmo_k)kNJv'Ze8[!e"[|K+^qivDz]Xq^N_8F]hivDz]Xiv2p0]oj#qQNj/.c7N:/
=k^\e'o/A+Y@FSs+D'Km79n?)qIMDj\NsJU%D~]XivDz]XTAAd`7T=ok4q::]ZivDz]Xiv
Fes!ok${E9]XivDzY\]XivOe`UE;]Xiv'}: u2gW[|o;\whesJrPE<]Xivk1nZS>]S^sX>
iwDz]Xiv+zN/+jVKRqXCPHSv/N`Wu;2#G3PBTyJ+b^;_g3>+nfInIF2?G=uAi~Dz]XivMi
[<VaTANj)nb`]givDzo2ZI]Xive;78/(T:gdZcLN\vD\DZC5[60Y;_ta1FqzC5:u1b&-ta
9N^E%O*d&Q&hNS8 +(1Lta1Fu+S>@:D{]Xiv;R(<GN@oJt]ZivDzeC(zqe0>K%*d6A&pq.
X/Bj5R6k1"dodJ:R]ZivDz2Mrk@|9SRp\VO5]kkw'{iBp/)qQ{A:i?([c9h6r@-hO918P<
@Ai~Dz]XrcE<]Xiv<2D{]XivmLDpn^ ;I:MC:KnL&*U{iwDzuAG\]X<),@VUY1VIRqXCPH
Sv/N`W_eQFbNhz%>bgrD^`=|7ZHo&Z_hBh*.D^'UI$A11DU4E.1DrutL]hivk1Y%,N%>:?
YNDr?2Wh`#n|Dz]Xta,9q5WBr8Fa'$FEqymDhf5IMC:K[y1EPDSJNV^k#h_f[+[&b{P"`U
iwDz2MA oOC5-(A8MV[jD~]Xrch?ive;>5L6jt7X:yA`8AVguX'!Z7XWQ{598LRSA:>4(X
3vi~Dz]X;DJ\d+g`f?dS<1c?e&Rq@;uhQI;-b6=|7Zszf~*374Y;8`6t&wS_BG!tU(;Du'
+[sXh/fVdeBP*BJu]ZivDzeC.@fp8'Sl<fif^D9;IpgdivDz]Xta,9q5WBr8Fa'$FEqymD
hf5IMC:K[y1EPDSJNV^k#h_f[+[&b{P"`UiwDz]XTA0OGg\eQ^[fau=t]ZivDzuAi~Dz]X
\UO5]kkw'{g`+$9FrT$PjM>+nfFK7=t=-jZ!Gf]XAN[8i~DzitUo.pG6#%IaB}8%f),518
P<$A*falH0'RI7K<]th7gU2%G3B9X9cZ$=A\XVY72MukC}`HhMq:MPJpp;:)2WD_aJ=|7Z
sz%gJS$PTwA]H1'RI7@!?vObjOh<)6^V9;Ipa.Xfo[c#>~LLNAVD>b[+BG/Bs\Bx(5'd7!
SWD+nF%[^ia<[8MB>|U#57C1]{uq<V\JRktx2#G30"Prc?0Jc}RY]kkw'{7U2/TkHY\DWp
#P2{oZ62e6BgBo$fsj!g($Jgot<(l'0g-aXIiwHDEV`jfU=Ze_]#JM6Y&7BQk#`% I7V@7
PI-r78Aj<wjWuKJ@p1rBKJ+YSlNwB[m\i)!t%`U0TuSn,N%>U: 5GN]X#p-59k$A]z3oJO
fBEauNY.B^/Bs\D'nFn:/rPvT6P4+YrSTnHY\D>7myNOeRHDag={oNDz'b6b2^&[aa)X/)
bFfLBhoUrcE<]Xo|CP]ZivDzTSSIs $p!sGMn/&*>H=uoNDz]Xq~R_f@dS<1c?e&Rq@;]P
7ZJqf9<;cJe#4d<2D{]Xivp&Q(b2Q f@dS<1c?e&Rq@;d72?QL5EMC:K7UQ5=|7Zszf~Ro
TYa_ZqBY9<h/^}ivDz]XJW 8,g]WZcf~@!GS]Xiv[qhfivDz'b6b]iY7CVi:R~@[aha&uT
'!+NLAeqe_)M`6@}[8]Xivp&E9]XivK!>7@[2lVVn/&*U{iwDzuAG\]X<),@VUY1VIRqXC
PHSv/N`W_eQFbNhz%>bgrD^`=|7ZHo&Z_hBh*.D^'UI$A11DU4U*2{J6G"ag={oNDzmh/*
VkswbC<eZoQ^[fau:Q]ZivDzOn,0O-MA>|U#57C1]{uq<V\JRktx2#G30"Prc?0Jc}RY]k
kw'{Ge2/=x[uhfivDzmh$+?ODfm(.xq.="D{2Muk^xivVLTGt.9?pUVvXW[zW;fNJkN[h6
<;8}*\WAdD0\/*OGU&D~]Xiv`d*Z1X8C:+e9$=A\GN]Xiv.$Q;;:!eBMi:a-dP[Hk~k]Ji
N[Pq;Eu'+[sXh/fVdeh6,z[Wp.YZ]X)6JujWDziduk@T,+LBk\p-]0$G+A4*@so^@LFIh6
RoTY ~ETZ9-j^X([c9:v<9D{uAg|JZZel?$kubj@T32Xt7O'W@X0\7g7s^rlD^nZ]#iweE
=rl&1<Xdau\u,5a96\t= NeG^bQAa.'^e8,BFb)DqP&H[dH1tdYdu6?5bI)Xu/^K21E2r8
'x8K:+B9X9q((m`=Rv.$ko0\ojDi8B>6Snaq`% I7V@73|gbsa$18}Y52M?^TPprG2RQ\R
oxk;;3b6uH0*:8sT^cdC.}#,8}SoIJsj!g($Jg5:WM&jPu=JG\s.s.^#fi@?qxBqqBFRRa
F3koi57y!CfDSoQ4^>@.1C,3FGe8e#:.V:A^4<i~DzCV8KSkT=Ks341H,3M.qOm[,<BJ8K
SkQ4SS+XM.jF)b!SW08Kn|Dzmh,<c?0JjdL~?rBfn/Q5H{MCpA/%rN35Mx?Dc>HX0VeOd}
bU*8H\>tt[NTlNjSDzL'pX!mY1i~DzD?hRS9$bC3th[Mhfive;:9!^q)MP#i[d\eC@thTf
[TGnag={oNDz'bX;M;>|U#57C1]{uqga(7c~2?QL1aT:SpIJuAi~Dzj=?HSnaq]wu<G\]X
q~R_20o$TrD~]XivTP1vk?oAsg6g`Ss8X/MZeV-,v*uifwO6e"4d<2D{]Xivp&Q(b2Q f@
dS<1c?e&Rq@;m`6\HgN?h|>rE{#}^}T2.{=zoNDz]Xivt*!"R~iq^D9;IpgxivDzb}@:D{
]XTAT=aIeYJZZel?$kubj@T3E/i?L^21M2Me5Ot>[kbU9!0O1GrutL]hivDzMx?Dc>3#1F
k?oAsg6g`Ss8X/[zO5q_WhVI_N7/DN/I2}M*;J87*SGm(>nWbeh6e!BqrqcvSpIJuAi~Dz
]X2kCnd4+0BX$-27K$%_^iPFPqe"(7^~iMcy=rl&O:`UiwDz2MA oOC5hC\{iwDz]X)61)
72`bj%D+Cj-'Ewagi'jSDz]Xiv[A2>!RFIh6_@JA FtzVN6ODNDfBP*BY4]XivDz"=4JNH
kOp-]0R5v2iwnWbeh6<2OY Q0+juB![\D8(G-oqi-5K=WP18P<gdivDz]X!.cB0JjdL~?r
kOp-]0$GWht_%]a*[zO5]kkw'{S4e"4d^tivDzu0J3o'Dzb}@:]hivDZ+|;|u|nVbe@:D{
]XNz#&HJFn'q-pa~tL]hivMS5yjXAxmw,3gH[zhfive;8Yj:\H3f+JU~Q"`UE;]XX%+Xop
6Ygcf?dS<1c?e&Rq@;d7dyJZRqTYa_Xo43O:D+&M3!k>JcC oUrcE<]X`-;t<?#12#A,[c
u^T'ND\`$3o`E9]XivkA6>`BCk`HhMq:MPJpp;:)TGJ+b^;_g3>+nfInIF2?G=uAi~Dz]X
%>@C7.2M'@3^O+E:]XZ'Gf]X1>&SS<SmND\`$3&wJvGk%uh4^}ivSiND(,Fx3f2EL]PFPq
.p"QSZVG-%FIh6RoTY ~reh?ive;8YVF_NT}u6?5bI)Xu/^K21E2r8'x8K:+B9X9q(ns,<
ZbS.e!8Yj:\HD+&M3!k>JcC oUrcE<]X`-;t<?#12#A,[cu^3f#'r8c4n|Dz]Xta,9q5WB
r8Fa'$FEqymDhf^Rf??f+W27RoTYa_ZqBY9<h/^}ivDzu0 P9ODx?2Wh`#o'Dzb}@:]hiv
MS5yT:aIeY8YVF4C[E2>!R>.oNDzmh,<BJ8K+;2YF{&.n:P3.p:-a%TdGZ\<hfive;8Y4D
NH< MTa%5%-kqi-5K=tM]hivMSkoh/fVRoTY+i3f,3M.qOa)[zO5]kkw'{S4`UE;]X M74
Y+*eJr]Ziv>:7Z>uE{O)nz"`@:]hiv%[^iPFF'Bl`HhMq:MPJpp;:)A`(5m*9<6]HgN?h|
>rE{#}Vu'`&-R`F35y%%UB3Hk>JcC I[ag={oNDzmh/*6+Rw=m,_&lm(Cb.vifM4Go5;K7
&Civ=AnZ0 h.^}iv!w&ZX!"0>gC53Sl}Q=kJ8FAcNDY}XE%93vitY"bhoO/&JyL~f~J?My
@TW08KBBR%`UiwDzZ8Vw/J2}7TGM8>QL4\alH0'RI7TeqZ?6"g6k*|:-KODqW^(7>9:U1z
"(`LHtQpb'ZlA^W?uu)!^d\7g7!L2>>'DC]ZivTP1vm5@]v*5ILb-al&:)eVK%MW5yT:Ks
34bin|Dz]X&Sm0nzn:mD.(ljm]dS[8m6T:8e*bals;D'nF*N^iP/ASA>PZ3ZL]>d8T>6bX
!R45H|mcFRBQ*BJu]ZivDzeCN`FW<b^s:0bP$v3r*]`fN<Dz.`G=( o2jYDz]XUB@u_3#h
_fX "0>gXjD+nFdR:<Q 8kHF&.\@,5Ph>q:U*SGm]S;nO<hi>-us&Jm0d,@:D{2Muk^xiv
]3Wni~Dz]XEb/-r(77;{MT5ynL&*>H=uoNDz]X#pWht_%]GNr8Fa'$FEqymDhf5IMC:K[y
1EPDSJNV^k#h_f0 D^+|Bc'`&-ptm]A:%,4>k>JcC I[ag={oNDz]Xq~R_V09KZ"&?NQq^
1pRVo}6Y3w*]`fN<Dz.`G=( o2jYDz]X M74Y+6)Rl(l:J37m ]|]6R/@~Bn4!gl(@uEm?
:w%[^iPFPq.pG6#%D\\.hfivDzmh)"^d\7g7AlBl\lN3\VO5]kkw'{SlJn<u;+DW4!J/i!
ib9'0e@FBAtm/"RVo}6Y!ecB0JjdL~?r@D8ntM]hivDzY4]Xivp&Fe2HrJK8)q!SW08KKC
D~]Xrch?ivZP/LjWDz]Xv#3n2m&pKNT}Q4*ZalH0'RI7;,a[tL]hivDz(;BgBl`HhMq:MP
Jpp;:)2WD_aJ=|7Z*aal-5=|uOR o2;}4DNH1UlGaI\5Ot"fVR\UW&0X9weshto2jYDz]X
`-;t;LX&<f]TZcf~@!qx"%/g]NFSRWsaAC[8]Xive;2%G3B9X9cZeYCC&1Bw(5EBaZ/x1C
u^]4U+5'o[DpW^(B[>\;uQ,ud*R#`UiwDz]X^qivDzupBgL9k4Mm+Es\2#G3B9X9"y:}D{
2Muk^xiv]3uBo8Dz]X!.BM8KHHtco{:"72eGht3vi~Dz]X.o:-a%TdGZpPUb)~CX8K+;H/
agi'jSDz]X@MW08Kjj503~KE+YSlIJXDiwDz2MJz$PjM>+nf ek)><;Vh7fVRoTY+i18P<
E:]Xub5)i~h.>]n;mD.(ljm]dS[8m69<?6=+VJ_N7/DN/I2}M*?Ne4RX<*]hkXNj)n20M0
3];7i"Op,M_<"b&M6S]F@ do>dEw[\_3j->]n;mD.(ljm]dS[8m69<?6=+VJ_N7/DN/I2}
M*fUs;^C:.#$NuB[CR6IeGe_)Mq?#P0(uOiSX1awAP;C:\]Zpik-K?Vu[6U)Cpt{M3,Nom
JaEV`jfU=ZA_9";Ceghtb].%`@s;s~,]V;N6_+ZD]X]\a0Pmv4Sm43O:dK3)EwDZ+| aC2
e#8YVF_N3F#'i;&*m[,<BJ8K+;H/]givMS5ynLQ53F#'[zO5]kkw'{>7.vu2hybcM f~Ro
TY3qHSM21I;Lu#hygdive;>:myNO_&\QW&0XZ82rG\]XIVn{"<`3%FG4&EukD~]X`YT}((
ljBR-nND* G4QP([c9BP*BJu]ZivlNeYJZZel?$kubj@T3%?3ve>>dPbBH4g@sZ)]<iwDz
eC`2<bUR^qivDzJ%Wj6tv nVbeh@<rn%E9]XivDzE`+/@11uk?oAsg6g`Ss8X/PB?D3AfQ
5%A?-ond/%rN`"_m)/3^ukD~]XivDzb hhfK:0bP$vA@i~Dz]XrcE<]Xiv5;K7&CivUoE;
]XivDz=`[yr&A((/jk503~(BnW1DO<7|]oW6%9QT^LGh?%tv[60Y;_87*SGmG}kqrber]w
8PU^4g.z(GnW1DO<U&[TGn]givDz]X.o=|(bFxpF/%rNHJtc ls_6gM h|iMe!4d^tivDz
u0J3o'Dzb}@:]hivDZ+|;|u|nVbe@:D{]XNz#&HJFn'q-pa~tL]hivMSa%5%X6M;>|U#57
C1]{uq1k(_c=9dbFjPL~?r( *_!Sv e]MiKO7]\R1GMNt'olJaag={oNDzmh/*6+Rw=m,_
&lm(Y8Q46VHgXDiwDz]X7v&(7V6`/N:Q*[1X>}Jx.;=|mG\N$Fli,qA3E8aZ/xoKD>[qAU
[8]Xive;(7^~iMcy=rl&Z%iwDzuAG\]XFs&.\@,5nzPl(,c=!dBM8KS3`UiwDz8FAcND(,
Fx3f,3M.qOa)i;&*cO>707Ju]ZivPlcGTw0xF{&.n:P3.pG6#%Z2Gf]XFs&.A_(5EBaZ/x
Y+6i@R*R&u*falH0'RI7K<tMo:Dz'bNlF'Bl`HhMq:MPJpp;:)2WD_aJ=|7Zsz%gJS$PTw
A]H1'RI7@!i=7yeG/A,:kSe&2%D+&M3!k>$=A\[8]XTA\K"6?4A#R_;3Q]XWZ{%]e^Mi[<
VaTANj)nb`tL]hiv%[3^,+LB<-MT5yT:aI?a+<K}PM$|KqtM]hiv%[^i\7g7<'^E%OMW5y
T: ha\0[;_$T3LH3'RI7de@:]hivk1Y%./"Qu8u<,]7;$uDCG1uk3f#'i;&*cO0i<2D{]X
TA-eu\oWGMr8Fa'$FEqymDhfFZe8,BPL@uth2#G3PBjO8'[t0^sX[^O2i=7yeG/A,:kSe&
2%D+&M3!@sZ)Gf]Xivt*9?7\qJA(Y0gqDy.`G=h`u. P9ODx?2Wh`#=uoNDz]X#pWh/J2}
]:Y76i*|:-a%Tdb=3;86hT^}iv[qhfD~]X_tZ?]Xivp&r![g"U e3f,3qR-5;-a[tL]hiv
DzHSM2Y1VIRqXCPHSv/N`WR8D_,bJk$PTwO+,4[zO5q_Wh/J2}M*fUNz#&dK3)*|M]ek3u
;*>:Snaqu.BP*BJu]ZivDzeC(zFZMv>36X:+Us_E6X3w*]`fN<Dz.`G=( o2jYDz]X+8G=
86"NhKGN'mNlPqoQb10>df@:D{]X>k.vEBaZ[$:om*6 :"M#A8W?))FxpF/%rNS5`UiwDz
]X^qivDzupBgL9k4Mm+EPY3ZL]XY]X)6JujWDzidg"D~]Xiv`^\QW&0XS53M#'[zO5]kkw
'{WXO4`UiwDz2M;Lu#hyn{n:mD.(ljm]dS[8m6T:8e*bals;D'nF*N^iP/ASA>pzA((/\E
OtTX>c8T`pSvt[NTlNibLeeHhto2jYDz]X`-;t;Lu#hyYFGQTANj)nGe5;K7&Civ=AnZ0 
h.^}ivDz6QnZdR:<ZIn}D2Vxso[^Ju]ZivDzGN]XivuKeP"<`3%F6kq#D'nFdR:<%tU{iw
DzuAG\]XD1tOK~*O3^,+LBk\p-]0$GWh5H3uH`agi'`yPBTy34o6dR:<KZ]th71_RV]kkw
h\$=A\XVY72MukC}`HhMq:MPJpp;:)=B6\JI'RI7@!?vObjOh<)6^V9;Ipa.X&nC$e!y2z
nA8z!w>]2>QL1A^"^aK"Sz+h=I'YI&s!+^M3T6"P`W(~E_G`t~VNkDtf<'RKf?k:L~?r( 
G4QPiTPd\LD\S).$koo{aM'hX7ttjLWfDa3}2n&lq6E9u0q?#P0(uOiSX1awAP;CegoMsj
!g($Jg5:WM&jq6M9?\TPprG2RQ=|&8Q{]EgrD~E`(#%!u~pn0\om\Q9E#-\T=m]7$3Bsbl
0>9w#d_fTTD~]X`YT}((ljBR-nND* G4QP([c9BP*BJu]ZivlNeYJZZel?$kubj@T3%?3v
e>>dPbBH4g@sZ)Gf]XIVn{"<`3%FK uAi~DzEXrHY.hRe!(7^~iMcy=rl&O:`UE;]X`-g 
X/jT</D{]XTA\KMA>|U#57C1]{uq\v0Mt.LgUs5Ot>[k([c9n|Dz]XivuK&,se;`t7^KN\
32t(FaDC^H(Zpj\7g7s^rlD^nZtL]hivDz]X%>@C7.2M'@3^O+E:]Xivh.^}ivDzu0 P9O
DxJu^xivDz]X@M,+LBk\p-([E_G`t~VNkDtf<'e>>dq#X/%];:87*SGm(>nWbeBP*BY4]X
ivDz"=_UTWbnA1$73LH3'RI7_@JA FtzVN6ODNDfBP*BY4]XivDz"=4"sCe{e_)M"0*`Ia
B}42sV${k)iGuDkWEAEBWNJyfB+727_@JAago-Dz]Xq~rYYZ]X)6JujWDz\7X}kOeYJZZe
l?$kubj@T3cA\=*Ov 'Uehe_)MBP*BJu]ZivA#hQ0n:>$A]z3oJOfBEauNY.A]R{eP1[PD
SJNV^k#h_f0 v 'Uehe_)Mm[\StS$=A\[8]XTA\K"6?4A#R_;3Q]XW[\D8(Gi+jSDz]X`M
L]JNgXJZZel?$kubj@T3ZdM9tr/%rN`"_m)/3^ukD~]XivMi[<VaTANj)nb`]givh.>]D{
2MAF(/GNRk&:o?6QnZ5/6|[EA]mvb10>df@:D{2M.srNgab'ZlA^W?dDRYM;Tp_4#h_fBB
[8]X>khC\{iwDz2MuEhy7XsCe{P*(Ra<1Iru:R]ZivDzdDa<BK-YcyTdGZB9X9`wj%D+Y@
L|?r18P<gdivDz"=4"sCe{e_)M"0*`IaB}42sV${k)iGuDE9]XivEkW2 7_@JAh^`yjcjd
8futVN6ODNHJtcM9h%ive;gfGNb}@:D/m"_%.LYyKK+ 19h|oC\1R`@ ?v)@Yb2V*]$"O&
bPl+NyB[&1i7<Npr/|M'ktQSC,Q(h>cmn{cy.1< bZ&J#] y?#2>QLN~[duHbdB[ 7mn@0
?W.b%CT3I^WLRzJchg<0bZ&J_yTBapVRK6'$#gEuPHT;-}9%(\jVcWF2A%hT>+-8GmI,W[
:-YtVN;4g3' 9I'~jS 6Rs8e E6]4$I]HGi=aF,Z0]]:D\,bk,Q{.Rb8ao4C,3bFOU+o@j
'B[nR}92jTr89!T;'U?rJM?!(\'Okk/A,Umm^ctdk1'7a3sW\6E;H'NdZrBMDj&8`=&~]g
]zuqGAch)LBJPha&`qB[5 0x0a.!IY-bpA9dBc>Wl#;Bh\s4p_3OKEoJWD<q$zTwH$C@]Z
f?dS<1c?e&Rq@;d72?QL`PbHscf>U<Y42Mt7^KN\32t(FaDC*ddkJ n:ehgdTAu6?5bI)X
u/^K21j?\H#(A`(5$Ali,qA3m :K0TPDH/]gM:>|U#57C1]{uqrLh/fV4}G=r8'x8K:+8*
Pwf>U<Y42Mt7^KN\32t(FaDC^HB[&1cA0Jc}N%qYD'nF*N3^t7F~GNB]`HhMq:MPJpp;:)
Mjml6\HgN?h|<0D{r8Fa'$FEqymDhfJ^[3A]R{eP1[PDSJNV3`i~6\/N:Q*[1X>}Jxn{t{
f@)8c=4'i~6\/N:Q*[1XpKmDhfJ^0(/k'AMlt#:;GNB]`HhMq:MPio]zuqgasbj/^cuw0 
67Vj= ukC}`HhMq:MPJpp;:)2WD_aJT36XA]*RO~_9OK6nS&.$KO=JG\s.s.^#fi'FNu::
]Ziv=[/+S5& C2`ViwDz3D_Q8ujA3s/RuVhe(<Xz\So6'"81^tAN[8MB>|U#57C1]{uqrL
$k/B(Gc=W*pAFQT=&('Ue8g%LrTXU*2{lH'"@0th\q:-MZc"Vf\ YVE;Je`;H(t<oNf2Vo
qznZm9>*X8iwDz:)ifg' WOQ@.h*^}ivB8dMBg?>H 3hA*>4>Hs![kEZi:-y3@bus+1bQ8
W.S.fvbdosZI]XTA\K[/<en%E9]Xiv5;K7&C 58NWjeThzunBkeTe_)MTT2o5[[1p-K^lk
:&$ O%`}Z&iwDzuAG\]XN{e+?HuhD~]XSt(bDhV_i;&*;}?/'nVIeRA?t[ _tL]hivs)\r
iwDz]Xg/tP/ct?/+$UWY(BJu]ZivDzER+4>Hi!XR>,F`b8MsRdEZ(7iDmLeq?x=]oNDz]X
4!i~Dz]XUrs!Z69v XjRDz=xoNDz'bT!i~h.>]n;mD.(ljm]dS[8m6T:8e*balBj*R0_&w
,GG6N0J+3OpZ1C%'?lX2L\bU*8H\Sl/n:8sT^c98iDG{E]-Y+UZuo9p&p'EpW>.m'Uh7KA
^qivuK3(!LGM*.oijYDzidgaPyo^jYDzJ%WjH:fVgF=|;]nB`P7=o6CbA<XDiwDz2MA oO
n@v5)ajsWUqx`6GlV4 (YY]X)6Ju]Ziv*NnC\liwDz]XA`,:IXpB9/'9A,t;H>c)]Sl^m[
J7oZ62o@)d<,D{]XivpOe1u.gGivOeE:=xDCm"17PDSJNVT!Gt`b/qO.&P)YX79E#-9rhz
bI8|+~j#G:FhHlGnV4CK]Z\$B:;f`i.c(1B_NhQ{(<DND^r($P)l;t,:.]+;I3EDZ>r8Fa
'$FEqymDhf5IMC:K[y1EPDSJNVQ>3Zb35%)gH=(aM^/u<)aIA:%,_Ie!'vX7ttjLWfDa3}
2n&lq6E9Je(%X7ttjLWfDa3}2n&lPu=JG\s.s.^#fi4sal-5G6ce/(F"g-\>UN6/BxBg!3
gcive;2%G38*Pwnzn:mD.(ljm]dS[8m6T:8e*balBj*R0_&w,GG6N0J+3OpZb.SvNu4Qq9
JVuAi~DzM WzJxu5i~DzIT>ID{]XivX7BG4gL?KWT}D+nFP4+YWXO4`UiwDz2M2}nzP\,b
>Ol$E9]XivDzv1g6\>mfF+o_k)nQ)b_#sJ2rkFbV\HD=Fm.~kKE9]XivDzI|VjfiD~]Xiv
Dz]X:9do_%6QAxH)dA;HQ^RUZi19^vhzCt)\uKT,V&;C3W"LUNT=ok4qXDiwDz]XivDzmh
i)EZ-'IP%4<,D{]XivDzs.Tk4gt[!6i~Dz]Xivo'Dz]XAN[8]Xivp&E9]XivK!>7@[2lVV
Z8Vw4GNH$(jRDz=xoNDzB]MND~o2ZIj<^J;e`i'>ch.xj[4VeT<:bfA1'Z-9.nqo;je`)M
sMcCEV]GR6dtN2<98d)cjsWUd/l}i&LEWYpgfl6`/N:Q*[1X>}Jx.;i@9EuW)!3Y(!8IA_
(5m*9<6]HggUmHb.Sv\s+4BcU&-TFdG}kqN~<+JJpAf}2@)~)GNQHZ]gJWsj!g($Jgot<(
l'0g-aDUYPi~kA0&*"ugf),5180]oj)bIM vgciv/ETt0x1Fk?oAsg6g`Ss8X/TF]JkoZ)
VwVI_N7/DN4FNHM1qOXt1H%'UBGlV41I[zhfiv:02PGkqeN_8F]hivDzkFbV\HFm.~Y)5`
Pwfvbd@:D{]XTANwB[jA3s/RuVhe(<XzAdh7,z[Wp.3ti~Dz]X@=h6S9$bC33SL]XY]X)6
Y\2MukC}`HhMq:MPJpp;:)Mjml6\HgN?h|oCi>f~Cp]ZTU[fauBY;3MVCV8KL<M:rD }TX
JMH)Zk5MD@i:9E/Q_v*[0_&wGB^%]<f@dS<1c?e&Rq@;tG`Ae>5%A?-oND^dcrDi8B>62>
9T'"Ewr8/WAc.2_+]0#6?&TPprG2RQ\Roxk;;3b6^qq~b].%`@s;CNT;$~On784=[6lK'"
@0thu*QI;-b6H{* @:'~?YTPprG2RQ=|&8Q{<4D{oUlI'"@0thu*QI;-7+?Uh=ivixkb8F
K*/,lGaI\5Ot"fVR1J,3FG`=Bf8FlnT:SpT=6>c>HXg-Pv6VHgXFiwDz8F$&lie"8YdtPv
1A,3qR-5TfUz8K'U9;Ho&ZeNUAGlV4\TfF>9Efo9Dzs.ga$YJ0*mnH,juAi~DzEXrHY.hR
e!(7^~iMcy=rl&O:`UE;]X`-g X/jT</D{]XTAT=KsJ+^ZT}u6?5bI)Xu/^K21j?\H#(DC
$.PAJ+3OnH,jrFABNuB[nWbetL]hivDzMxTyfb,53ft7^KN\32t(FaDC*dal-5=|(bc=9d
bFciTwA)*RO~^d#2J/i!A:>4t>[k2%qxiDU$`UiwDz2MA oOC5hC\{iwDz]X)61)72$&li
Kd]tBQ-'@R*Rp?E9]XivDz=`nL&*sCe{swji<2MgU&p%<PADrrR]5L6OnZP4+Y\miwDz2M
<;[ZD~]Xrch?iv/ElGaI/cJD-Va~tL]hivDZ+| aC2n|\>;tMgrcE<]X$qKt^zcreY8GC%
th[Mhfive;8Yj:\H3f+JU~i:>*DC]ZiviU&*5/b(T}u6?5bI)Xu/^K21*_DB`Hn;eh7h0'
>72>1L8,h6,zF"`FuHf iEn<jYn9BP*BJu]ZivTP1vm5%W\GM1T65QCX8Kt\%]:S]ZivDz
On,0O-MA>|U#57C1]{uqgasbE2r8'x8K:+?vOb)nJu]ZivDzb hhfK:0bP$vA@i~Dzo2jY
Dz9t72$&li:39v72iKM4#KVL4C07JujWDz)d!St7TL(bE_G`t~VNkDtf<'l+^Uf??f+W27
3d#'oA,jFm&.2Vojf?363~ExSkedoMqx4 `T/}4(@sZ)Gf]Xq~R_V09KZ"&?NQq^gf8YVF
4C<2D{]Xiv+zN/+jVKRqXCPHSv/N`WrXJMTGJ+b^;_g3h]AMc,@:D{]XTA0OGg\eQ^[fau
=t]ZivtLo:Dzmh,<BJ8Kg_+D09PD#JdzPv6VHg@NukD~]X+DPY3ZArmw,<f>*1=bnL&*>.
oNDz'b:JSWuOr3h?iv/ERVq_-59k$A]z3oJOfBEauNncZ)VwI|nZn:/rPvT6P4+YVG4CSz
F3koi57y!CfD>:1DU4hetM]hivKA+Yg`+$9F$F-5TfqZj)8YdtPv]-R/@~Bn4!gl(@uEm?
:w%[3^W08KB&[8i~DzIT>ID{]XivmlA:%,!KGM8Fln:KV:M!rcE<]Xiv+!TN(bE_G`t~VN
kDtfg2=|7Zszf~f??f+W27*3746XHg1_lGaI\5Ot"fVR\Ue]&im\\S3rJu]ZivDzn/Q5T}
fg,BKE+YSluye<p%rFABD+.)bwKCS0pU\+fFR%`UiwDz]X^qivDzupBgL9k4Mm+EPY3ZL]
XY]X)6JujWDziduk@TD]#%r8m~jj50CV8KVF4C1Hm=:K DET/.Ttl4n}^qAN[8MB>|U#57
C1]{uqgasbI~nZdVNgr8'x8K:+?vObjOh<)6^V9;IpM:R33!1%LB6Yt= NeG`A_/=E*f];
D\,b'h9;4+uMg|JZZel?$kubj@T3%?RQ.}Fc>7M>qO&H[d1ZJD/X<)aIA:i?iTPd1A8,%s
+o@jU0U*2{lH'"@0th\q:-MZc"VfU9D~k>`% I7V@73|gbsa$18}iEuDk-K?Vu[6c?R$Vf
U9\UfC^}f=lI'"@0thu*QI;-b6^q1>p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<oNi57yeG/A
,:kSe&3F#'r8H9MS5yT:aI)b!SW08K'U9;6]HgXFiwDzek3u;*>:Efo9Dzs.ga$YJ0*mnH
,juAi~DzEXrHY.hRe!(7^~iMcy=rl&O:`UE;]X`-g X/jT</D{]XTA0OGg\eo<#RVL4Cpw
s1$=]z3oJOfBEauNY.B^/Bs\D'nF@$+OPI@uQe.}$Alif_s;V;%93vdo9?*SGmmco{aMBc
A_XV@~i~Dzo2ZI]X>kbXL]?Hth;-MgrcE<]Xi67y!CfDgcBGWj%9o2ZI]XTAQ46VHg3ft7
^KN\32t(FaDC5?2n(_c=9dbF;A+JU~pAaLm[,31RT:3xI,BfBo$fqxiDuDUAMZhfM*BpoU
rcE<]X`-;t<?#12#A,[cu^3f#'r8c4n|Dz]Xta,9q5WBr8Fa'$FEqymDhfJ^[3A]R{eP1[
PDSJNV^kT2.{=zoNDz]Xq~"%/g]NFSRWsaY[]X)6JujWDz)d!SD]#%3f,3M.qOa)i;&*n:
ehde@:D{2M,3qR-59k)f!St7W/dDTw ho5jYDz6QnZn:ehn{PlcG&RS<u6?5bI)Xu/^K21
j?\H#(A`(5m*7"sw2#G3PBTyJ+3OD^+|Bc'`&-ptm]T-]0#6T[PI`UE;]Xo|CP]ZivDzTS
Nu4Q%mg_+DPY3ZL]'Yh.^}ivDz6QnZn:ehJ7BlM;>|U#57C1]{uq<V\JRktx2#G30"Prc?
0Jc}RYM;qOC?bXL]B5)T%N6nBuU&-TZ89vl$JVuAi~Dz]XgdivDzs.3B)4t@5[$xKtfb,5
5a]ZivtLo:DzhCrh!hfAU<HKtc+7G=r8m~:v<9D{uAg|JZZel?$kubj@T3%?21k?r8m~_m
)/^iZC2MFvRWsaL&9v72)K1= LeG`A_/=E*f];D\,bBcEmG.v%1_7RZr$HqPPl&vGB^%]<
f@dS<1c?e&Rq@;tG`Ar8MHqOC?th?1X2L\bU\H\s+4BcP8+g7_aU4*3~ExbZ.%`@s;CNT;
$~On784=i~`FIt sO-`NGyY/q.(CQ{\TtS`% I7V@7PI-r784=BuVQGfVEb].%`@s;s~,]
V;N6GNB]k#`% I7V@7PI-r78Aj<wjWuKJ@p1rBhg4MdkJ 'U9;s*+<2ti~DzD?hRS9$bC3
th[Mhfive;>5hbYMFq5;K7&Civ=AnZ0 h.>]D{2MBa@)YLesjSDz]XJW 8,g]W5Jhm5%)g
IaB}r8Fa'$FEqymDhfFZe8,B[70Y4xr8m~V~S.fvO6/,T:W\(7qtrYYZ]X)6JujWDz4Odk
J GMr8Fa'$FEqymDhf5ISAt!f>U<OR@.\ND\BxBo$fuAi~DzMx?Dc>3#1Fk?oAsg6g`Ss8
X/b m<9<?6=+VJ_N7/DNOQ@.\ND\BxP8Z69vl$JVt[Uj\UfC^}f=e"4dukD~]X2kCnd4+0
BX$-27K$%_^iPFPqgdivDzs.8Sl48On;mD.(ljm]dS[8u>@0t76cHghV\GWho2jYDz]XJW
 8,g]WZcf~@!GS]XAN[8i~DzitUoDF*R$s_{1N$s/BZ9#rWht_%]a*r8m~BBXVY72Muk>X
,WSjn:8z!wT3JMH)Zk5MD@i:9E/QQL jp.^c-}A=#52_h:cmn{cy69)KoSVR>!oKbW\uD\
bXa-[Osa("'d'skkq-^)G2uZ@!do>dEw^(Ay^`E<4G?#IpO,L:ce*l8TN"\OF#ArCH%Fh6
<yVhBMuTg2l%E|nEt~`#Lr9dV<o:@v#7S@?!tZhGD};{aY/x!s2z'Ze8SIS8BD)|,&^WRO
!u^&&~B=NP^wa.:;AG[c6_BipMm(kl/A[d\7X}kO?z#wO"'6AyAf%Fa/b(_->3fK]j2Gh_
8SYd)u3Yp)f`D~VIRqXCPHSvb B1SI=*7UQ5t*4ENHX<iwn:mD.(ljm]dS[8u>@0e>>d;-
[y1Ek?6t[l_cZjJWP4+YY22Mt7^KN\32t(FaDC5?=Y\JRk_CQFbNhz%>bgrD^`t*4ENHX<
iwn:mD.(ljm]dS[8u>@0e>>d;-[y1Emq?Ku0*274<.D{r8Fa'$FEqymDhfJ^[3B^/B-V=|
uOR o2;}T<cbTwFN]gM:>|U#57C1BL8K+;-4+jN0B^/B-V=|]7e~jS(^E_G`t~VNS\+XM.
TpO+,4TF]JV:A]-6bU\HL9J9pAE9$?]z3oJOfBT@u4>6q@(CqaTdty,1i@9Ed&RYXFiwn:
mD.(ljBRu0=ANWA~SI]Jp}0%c}2?QLXHiwn:mD.(ljm]dS[8u>@0c<eWTdGZ>02>2Mh`nE
n|e;JZZel?$kubj@T3%?eDM:qO&H[d0y#wGNB]`HhMq:MPJpp;:)MjdCRY^LZ66^HgN?h|
(LM'^q1>k?oAsg6g`Ss8X/b $S]zn:$&li<uukC}`HhMq:MPu;@0/(T:I~M~Dh,*G6#%nc
t{Fde[4GNHRv.$kon:?0cG<DH GNmhH!Jr?|H0EV`jfU=ZA_9";Ceghtb].%`@s;s~,]V;
N6_+ZD]X]\a0PmEc$Zrp^c>1l$]iUA]Z\U3np+J=7:qBp<]itcm9FRTTD~]XD]IlO,<*6]
/N:Q*[1XMjdC0\D_kf@+W+u;k;VIFMek6loN6T1HrutL]hivk1Y%2Kh`nE<b^s:0bP$v3r
*]`fN<Dz.`G=( o2jYDz/*0Ltin1jYDzidg"D~]Xiv`^qv]i m3fDw[+fUfwbd@:D{]X>k
>y^xivDz]Xv#3np+J=7:qB$pg_r'P4+YWXastL]hivDz]Xs0:gEB?:H'uPi~Dz]XivTPJ/
\WfC^}f=DqGRJAD?YTFq]givDz]XivhLM`/x>w#mT[kHr@dzhE$=A\_&j't[NTlN)b<|D{
]XivOe`UiwDz]XivjSDz]Xiv`VTp$YJ0*me_4GNH$(jRDz]XZ'Gf]XivU+D~]Xiv0.D+9\
"AgO)5oKG25a]ZivtL]hiv#igN)6Ju1~k?oAsg6g`Ss8X/b m<T:8es{f~f?tcbCQI6T2I
Q03Zl}Ysq3Y.i~[A+G)e$"O&bPl+NyB[&1M;H(s;pn\DLW96)cO9nSG,aT:<ZI.~MF`qbD
7?_Fj->]n;mD.(ljm]dS[8u>@0e>>d;-[y1Ek?6t[l_cZjJWP4+Y1rMj?~m[=}l+S*VIFM
*{;>ijgdivuDk-K?Vu[6c?R$VfU9\UfC^}f=lI'"@0thu*QI;-b6([H>EV`jfU=ZA_9";C
i+<j]h`M@-4$u961e;?xG?!gWqSfSIh5sbSpD+nFMi! GN]XFsDTY,L?uAk;JofEi,50g2
^}iv_uCSmwW>8%+(mhM90mrhiVoMIdtC]hivk1nZS>]S^sX>iwDz]X7v&(7V6`/N:Q*[1X
>}Jxn{t{E/i?L^PBTyu6*`O9nSG,q~Hk&ZZc.E@"uAi~Dz]X%>@C7.2M'@3^O+E:]XZ'Gf
]X<)??gaV_`MbH8Hp%e\e)Va5Bfk8Tp$/fJw]Ziv>J2>5@HDBl%?jiX%^^j^5A-#-Q&pP!
60J`ph\uheqj3%h0sbtQDjrq_|fmhfive;2%G3b XG$rrdJM`7irJ9p_Js]Zivn:mD.(lj
X(q0*eal-5G6ik84nL&*g1\>tM`Aqx$PTwq01L8,m[H!Jr?|H0ag={]Zrc=4t7^KN\32t(
FaDC5?=Y\JRk_CQFbNhz%>bgrD^`t*4ENHhL'2[,ZC2Mm=klq-^)G2uZ@!do>dEwQ{.Rb8
Ft0XWMf=#P2}2/DKEp6g]/k6!t_zbN&xEh%F,ZUzNA6TWUreFvVG/g_e3)=_(<nCFv0XWM
f=UB@u_3j->]n;mD.(ljm]dS[8u>@0e>>dq#9/'9A,5<(<fqn9mgqX-5;-JYphBg*._Y:.
#$Nu4QfNsbmJn:?0cG<DH GNhC,zF"EV`jfU=Ze_]#JM6Y&7m\O&<+JJpAf}2@)~)GNQHZ
@6ba.%`@s;s~,]V;N6GNmhH!Jr?|H0EV`jfU=ZA_9";Ceghtb].%`@s;s~,]V;N6_+ZD]X
]\a0Pm[9>6>:3nj=GZVgZ|1Imd?k\Oe]&iToR#bQme`Ls"WyBh/5T:Y6]X)6s|O9b etI#
::jWDzupT^ e3f%'s E<]XDqn{cWryE<]X`-;t4-nFnm.}-nG1@8Vire\{0]1GA oOn@ ?
o2ZI]XTA:V!^q)MP#i[d\eC@Snaq]wBioUU&[Th/^}ivG]VgZ|Y1 3JMfB+727]NDgHs4m
@so^M9[xhfive;>5L6fpDpGRVsbJF1ivQ.geivDzs.8Sl48On;mD.(ljm]dS[8u>@0e>>d
q#9/'9A,5<(<fqn9mgqX-5?1<k`$tL]hivDz*]`fN<Dz.`G=( jUDz=xDC]Ziv2.3fJYph
`Rn=o`UbncjYDzA<%,DNGMU&-T%??^sQ4U_q\Yu;i~Dz-pNme6eY8GP+D>`6GlV4meM90m
rhJWk6rPE<]X`-;tqc(=Z5YfesjSDz]X`ML]JNgXJZZel?$kubj@T3%?RQD_,bEF,A[fGk
6t[l_cZjJWP4+Yrk7AO+`UiwDz2MA oOC5-(A8MV[jD~]Xrch?ive;Sh8rZ8o>79?dfw]9
hfivp&XOQ?IPZi1bQ8mD6 iqI:eRhtADs%E<]X/|CoGMs"ig?ihJFRotjYDz9tdo3yO$Q*
p,W>8%2/18P<8iTKsP1?iRjtQ&7}`BEZWF`YY)Js]Zivd,A8*^42r'MiZyN}4QfNsbtQ`F
EZtCo:DzhCTM(bE_G`t~VN5>=YNtB[@%+OE.U%RsuumgqX-5;-01c?e&;]&R4!g1\>UN[T
Gnagi'jSDz]XWD.jt:`A6]l{`L1O]Lt7s>^`([c9@:D{2MBa3|<+YNit=AnZ[+^qivDzJe
#&t}Xzu6?5bI)Xu/^K21*_.li@9Ejl8bA7oXMiACI2?@u0*274oANc( Ju]ZivDzb hhfK
:0bP$vA@i~Dzo2jYDz3nGVb}@:$O]z3oJOfBEauNY.q0^IB[&14~G=lrZ6T?cbTwFN2/=x
:4jWKa.aG=h`oQiU&*@\@s%F$rM,7RlCq0bW\H#(%\^if]>7G^h`nE"P`W(~E_G`t~VNkD
tf<'l+F]e8,BI}nZcO>72IQ03ZL]r,JM3Bq4m]Di8B>6myNOb /~6]l{5wV\]?Y4]X1GMN
It sO-`NGyY/q.(CQ{1I?^TPprG2RQ\Roxk;;3b6uH0*:8sT^cdC.}#,8}Y52M]Lt7s>^`
It sO-`N*\;fNPHZag/m:8sT^cdC.}#,8}imCx]Z]z$!M[J~h7fV*3741C2}e!bV\Hb et
+'5@sO6"H< vgcive;2%G38*Pwnzn:mD.(ljm]dS[8m6T:8e*balBj*R0_&w,GG6N0J+3O
eosb(eM^ek3u;**^Ig5;ukD~]XaZ;|5LueD~]X_tZ?]Xivp&g6\>tM`AFmZ*q0@Kmw)"3Y
W08KCKAB[8]Xiv/Er:GMr8Fa'$FEqymDhfJ^[3B^/B-V=|(bE_VU=u?qhP5;8*PwT$SIh5
sbSpAdMjUTD~]XivDzP8okJaek6loN6T1HrutL]hivDzEX1gr:<b^s:0bP$v3ri~Dz]Xiv
)G8A($$M]z3oJOfBEauNY.q0^IB[&14~G=lrZ6T?cbTwFN2/=x[uhfivDz]Xq~"%/g]NFS
RWsaY[]XivOe`UiwDz2M2}nzP\,b>Ol$6"c7@:D{]XivjSDz]Xv#\Na7EY6v>;7ZHo&Z(1
^niv[qhfD~]XMrX6M;>|U#57C1]{uqgasbj?\H#(Yh>",]r(NQ,]M*Dr,*G6#%n#t{OM6n
XKiwDz]Xe]&iMjUT4U\N1GMNt'olJaek6loN6T1HrutL]hivk1COn>YFGQTANj)nGe]giv
DzE`+/@11uk?oAsg6g`Ss8X/b m<T:8es{f~Pi\ODr,*G6ceh]AMc,@:D{]XTA0OGg\eQ^
[fau=t]ZivtL]hivL2/CgP$f#j4V^tAN[8MB>|U#57C1]{uqgasbj?\H#(*O^iP/ASA>C-
*]W08K_m)/^iZC2MFvRWsaL&9v72)K1= LeG`A_/=E*f];D\,b'h9;NEFW?K#OLC@;$O]z
3oJOfBEauNY.q0^IB[&14~G=*)c(b\f:5;8*PwI9b /~+rfDWs#P2{oZ62J[phBgP8+g7_
aU4*i~G}kqN~<+JJpAf}2@)~)GNQHZ`FIt sO-`NGyY/q.(CQ{\TtS`% I7V@7PI-r784=
i~ek6loN6TO&<+JJpAqh9<6@&7BQk#`% I7V@7PI-r78Aj<wjWuKJ@p1rBet0Jc}TwFN#i
T[\uD\J`ph)bo3t{/-r:=+TTD~]X\UO5q_-59k$A]z3oJOfBEauNY.B^/Bs\D'nFn:/rPv
T6P4+YVG4Cnu%>4sq4m]A:%,r<JMm\h/^}iv>4@xs=f-^}iv]3Wni~Dz]XEbA;>4l+ByP^
*_$"nz>:7ZHo&Z-V@muAi~Dz]XMrX6M;>|U#57C1%?RQA:>4(!8I);Bn,d`Xt*4ENHgKbV
\Hb et+'5@sOE9]XivDzI,BfrqH{* @:'~U/[Th/^}ivDzJ%WjVWY0gqDy.`G=h`jSDz]X
ivkA6>`BCk`HhMq:MPJpp;:)MjdC2?QLqaWhpk3;/eLrt*4ENHhL\GWho2jYDz]Xiv5;K7
&Civ=AnZ0 ^tivDz=xoNDz]X\IaqeYCC&1M"eH6xZ)Gf]XivU+D~]Xiv0.D+9\"AgO2%G3
8*Pw Pi~Dzo2ZI]X>kn>n{n:mD.(ljm]dS[8u>@0e>>dq#9/'9A,5<(<fqn9mgqX-5;-JY
phN'1Xn}Dz]XN{4QfNsb(e,&D+&M3!k>JcC Dbr9pGG,18P<`UiwDzeC"4j{YMhRcy=rl&
XCiwDz]X7v&(7V6`/N:Q*[1X>}Jxn{t{E/i?L^PBjO8'[t0^\aPIfb,5?vOb)nJu]ZivDz
b hhfK:0bP$vA@i~Dzo2jYDz$?]O;?2}/+r:o'Oe`U(~E_G`t~VNS\+XM.TpO+,4TF]JV:
A]hQ5;X,+XDe[+fUg$LrTXr+JM3Bq4m]Di8BY12M8,%s+o@jU0U*2{lH'"@0th\q:-MZc"
VfU9pik-K?Vu[6U)Cpt{M3,NomJaEV`jfU=ZA_9";C:\]Z\UfC^}f=lI'"@0thu*QI;-b6
([H>EV`jfU=ZA_9";Ci+<j]h`M@-4$u9CfUh>1l$]iUA]Z\UL'GufA`9VgH`H.j JAF\39
::]Ziv\|e~eYJZZel?$kubj@T3%?RQD_,bm.9<kBFW?K#Oq~Hk&ZXa5<sOb.SvD+n|Dz]X
6cl{o{aMBc42[6e$p#ue_yp@M9[xhfive;>5XbJW<b^s:0bP$v3r*]`fN<Dz.`G=( o2jY
Dz/*0Ltin1jYDzidg"D~]Xiv`^qv]i m3f2EL]a7`78 #lo2jYDz]Xo|CP]ZivDz]XEd3T
E Bj7vA2So03LAmgQx$no2jYDz]Xivj 4k_4Fsj'6c[8]XivDzmh/*j'p#ue_yE5>k_4j'
it?I</D{]XivDz-(UL9`cr;v2}okH']qp<V,([c9Gu]xs"&sbg3FYyiwDz]X)6Ju]ZivDz
]X^qivDz]XJw3L)4t@5[;/u0 Pi~Dz]XrcE<]Xiv<2D{]XivmLDpn^ ;T%ND\``!7U")E9
]XZ'Gf]X\I6f]Zrc=4t7^KN\32.":-a%TdI|M~FJe8,BI}nZ\@D\Dz[+fUT%ND\``!7U9P
'"EweksbmJb.Sv\s+4X9iw*:7PO?LtH5G}kqN~<+JJpAf}2@)~)GNQHZ`FIt sO-`NGyY/
q.(CQ{\TtS`% I7V@7PI-r784=i~ek6loN6TO&<+JJpAqh9<6@&7BQk#`% I7V@7PI-r78
Aj<wjWuKJ@p1rBedSnNwB[K4^qivG]X6M;>|U#57C1BL8K+;-4+jN0B^/B-V=|]7%>CX8K
)1oKG2qxMiUTHYqyE9]Xivr8eMe_)Mm[\StS4M% [8#~ebhto2jYDzJ%Wj_\<eZoQ^[fau
e\Mi[<VaTANj)nb`tL]hivg-\>QJT}u6?5bI)XD^*]W08K2Vc?WMSSBGDwIlO,\jH;G}kq
1ArutL]hiv F6lK^\vD\m#DpW^(Bido%u/<~D{uAg|JZZel?$k]Je~Tc'|On-NcRaZ6UTF
]JV:A]H1<ysdgaD~=`m{>7q@(C[+l%E|nEt~`#SI]Jkomg6]Bi'd:J#_QJ(5.oO9G14,uM
g|JZZel?$k]Je~Tc'|On-NcRaZ6UTF]JV:A]8!t1`ATkHYqy2D,1Z6-@G6ceDi8BY12M8,
%s+o@jU0\UfC^}f=lI'"@0thu*QI;-b6([H>EV`jfU=ZA_9";Ci+<j]h`M@-4$u9D?m[3P
l?q=b.o[Brol\3>1l$]iGuB}7vA2SoiDta2}$@n}Dz'bm[i),_@tU4b':LnLQ5SfSIs !m
Y1i~Dzh[nzt0`Au`VT\#JAX.Gf]Xq~9wA~SI]J/'&~4\l+ByP8oko0jYDzupT^ e3f%'s 
E<]Xb/o[<,6]/N:Q*[1X>}Jx.;i@9Ed&L!BJ8K9agHFql2e&4g18P<`UiwDzol\3?Hi$n]
c2n=\OW-o@'"18P<[lhfive;$f^qKjhfD~]X_tZ?]Xivp&>}_&\YW&0Xe#S4Gam+:KV:M!
rcE<]Xivs)\riwDz]X)6n|iwa`IJ]l@;D{]Xive;>5?)H#eR\@V?a%d,tL]hivDz]X6/<2
5<Dhnu3H@sO>J72m&ptW]hivDz]X2knyi)DypEY2]XivDz]Xta,9q5WBr8Fa'$FE\DJWlj
_kE]5a6o'U(&j<\H#(*O^i[&b,=toNDz]XivDzu0 P9ODx?2Wh`#o'Dz]Xiv[qhfivDz]X
D19H]hivDz]Xivf8uEGMo=6QoNDz]XivDz9tdo3y_4j_b.o[_/m&6 iqI:eThtADa:G#Sx
h)b7&tH!^qivDz]XivDzZUAsRWP(eghj\Js!>),:_w+"Jw]ZivDz]X>k.vm*:KSW(bE_G`
t~VN2KkA=|7Zszf~/XPI@uQe3ZL]60BxC,Jb18P<`UiwDz]Xive;>5%_3^W08K<b^s:0bP
$v3r*]`fN<Dz.`G=( o2jYDz]XivDzM Wz"0>gXj)Nn|Dz]XivDz]XQ>j)T%SIGt4!J/i!
$=A\_&JwMN]0R/AKBn4!ot0a`@HtQpb':LnL&*o8Dz]XivDz=xoNDz]XivDz:U]ZivDz]X
ivl+e1%^jRDz]Xivh.^}ivDz]XXEiwDz]Xiv]|0-F"j D+gGivDzb}@:D{]XivjSDz]Xv#
\Na7EY6vI$8*Pw Pi~Dzo2jYDz/*;7D{uAg|JZZel?$k]J:sR@h|BKi:iu@ Vuj=\H#(_n
%oT3^x!.p;/A[d)d$"O&bPl+NyB[&1Dr1OFzE;n/Z^.~MF`qbD7?_Fj->]n;mD.(ljBRu0
=ANWA~SI]Jp}0%c}2?QLgW*]Ig(aM^/u<)aI3lq`-5?1X2L\^q6cl{5wV\]?>9Snaq`% I
7V@73|gbsa$18}Soipu6I^jK`% I7V@7PI-r784=i~ag/m:8sT^cdC.}#,8}imCx]Z]z$!
M[J~e4_XBiT^U:SD)zZ8uHGq#iT[hEE>on-hO9Fm_&JwMNk~jSDza\)bIMLboU1H?d180]
oj#\<,]hiv[!g`r+JMu,6sAptc:&oNDzmhSpc}0\D_>/-}I9b et*:iBh+^}ivuK3(!LGM
*.oijYDzN)i"X9M;>|U#57C1]{uq<V\JRkQu!lduPvSCXZmdb.SvD+&M=ks2e!4dukD~]X
\QdCGMANWv*)VUeTP*Z`<+e!4dbh@:D{2M2}nz"`@:]hivs)\riwDz]XEdole{OmbD1I@G
hRQj3ZL]'Yh.^}ivDzidg"D~]XivDzY1E $#oVjgJx]ZivDz2MBaF/iv3HdwLr!S-po2jY
Dz]Xiv"H:Su2\lXumdM90mrhk8;Co[jYDz]Xivk1Y%Ad]T^sX?iwDz]Xivp&Q(b2Q f@dS
<1c?e&t*Zc&xc~0\D_kf@+QeD_,bZ{.E@"uAi~Dz]XivDzb hhfK:0bP$vA@i~Dz]XivtL
]hivDz]X_tZ?]XivDz]X9FaiTR^XEZu6i~Dz]XivDz/5T:gdhE1?13awB_YkV68%4q18P<
m>qq'@"/=H3uAk:5]ZivDz]Xivp&9/'9A,NU#j_+3l[63?k]?}\lGf]XivDz]XN[X/X&BG
j]BO`HhMq:MPioJbA`(5m*9<>uE{O)60BxC,JbD+&M3!@sZ)Gf]XivDz]XFSI&rJ_Q]"aq
un8%H]e"4d\Rs.E|``@:D{]XivDzH#]givDz]Xiv%CD+M;nnDz]Xiv[qhfivDz]X4!i~Dz
]Xiv`^JwMNj]><UxiwDz2MukD~]Xivn|Dz]XtaTk$YJ0*me_4GNH$(jRDz=xoNDzB]MND~
o2ZIr8Fa'$FEqymDhfJ^[3A]BkeM3l/(T:)6oKG2UIq0d_N'1XCR6IeG3u;**^Ig(a,&"y
%w[P:W]ZU*2{lH'"@0th\q:-MZc"VfU9pik-K?Vu[6U)Cpt{M3,NomJaEV`jfU=ZA_9";C
:\]Z\UfC^}f=lI'"@0thu*QI;-b6([H>EV`jfU=ZA_9";Ci+<j]h`M@-4$u9r)TTD~]Xr'
GMr8Fa'$FEqymDhfJ^[3B^/B-V=|(bFxZpJWP4+YrSMiUTHYqy[g"Ut9`AGN]XivVLFMG}
kq1AU4hem\H!Jr?|H0ag={oNDzmh/*mzYFGQTANj)nGe5;K7&Civ=AnZ0 h.^}iv#9)y$>
MA>|U#57C1e;l{:KPtq,>aK}'Se8$Zrp3Xe_>9Snaq$=A\D+.)bwh@<rmd[RD~o2ZIr8Fa
'$FEqymDhfJ^E]1?PDSJNVQ>?@rjD^nZ]#iweE=rl&1<Xdau\u,5a96\t= NeG`A_/=E*f
20nA8z!w>]2>QLdTERc?9dbFjPp1ZIr8Fa'$FEqymDhfJ^E]1?PDSJNVQ>?@OO@.9K'"Ew
SIs 2D,1$@Q.!LN'hrBpBo$fsj!g($Jgot<(l'0g-aXIiwHDEV`jfU=Ze_]#JM6Y&7s"`K
2jkPnE.l[z,P-aBsDbr9pGG,sj!g($Jg5:WM&jq6E9$?_:2jkPnE.l[z,P-aDUYPi~kA0&
*"ug3r]HQ)\LNz#&HJqyX$+Xop6YSoT=KsJ+^ZSfND\``!7U<3D{2M,3op6YSoQ4SS+XM.
qOeaPlcG&RC,IlO,Bp8Fln:K376if85;#j-5TfD~]Xr''U9;Ho&ZeNA#hQ5;#j_aH{h6Sn
\Ue]&i=,TT^xiv_uGML9k4Mm^d#2Ju]ZivTPJ/YF2,qx"%/g]NFSRWsaAC[8i~DzEXrHY.
s=gcivDzB]-'@R*RE4Bl`HhMq:MPJpp;:)2WD_aJT36XA]*RO~^d#2J/i!A:>4t>0`ukD~
]XivA#-6G6ceeYJZZel?$kubj@T3cA0Jc}RYM;qO&H[dqZ-5(:c=W*pA6A*SGmSIR_5'o[
e1u.s!Bm[8]Xiv/ERVDr1O1Fk?oAsg6g`Ss8X/b m<T:8es{f~Pi\ODr,*G6#%G4&Et>[k
bU\HrFABD+n|Dz]XivVLFMG}kq1AU4hem\H!Jr?|H0ag={oNDz]Xq~R_b(ZlJW<b^s:0bP
$v3r*]`fN<Dz.`G=( o2jYDz]XJW 8,g]W5JjWDz]Xiv[A2>!Rt7F~pPUb\u,5f>U<Y4]X
ivDz"=dzPv6VZhp}0%Ke]ts"El]givDz]X.oG6#%IaB}u'ED.)a~e]H"YC0atTdIUp+7G=
8*PwI1]givDz]Xj+5;lrZ64GNHkOp-M f~e:n}Dz]Xq~rYYZ]X)6JujWDz\7Ot9]VsS.fv
O6`UiwDz'`&-ptm]/cT:W\(7JujWDz9t72iKM4Y1VIRqXCPHSv/N`WrXJMn;B9'on:eh7h
0'>72>1L8,h6,zF"`FuH:t]ZivDzDbr9pGG,18P<`UiwDzeC(zFZMv>36X:+Us\v,5J>My
XDiwDz]X7v&(7V6`/N:Q*[1X>}Jxn{t{2Xt7O'W@-%f??$e4RXZ(Gf]Xivt*!"R~iq^D9;
IpgxivOe`UiwDzDj#%r8m~GMDj#%*W+Nhm5%)gZ2Gf]X1>&SC,IlO,<*g.Pvs#+<K}\AD\
MCTpD9IlO,@Nuk^xiv3I#'*Wl/eYJZZel?$kubj@T3%?eDM:qO&H[d0y#wJ^&.V~S.U%%>
 idqdJM;cajSDz]Xo|aMBc42[6e$p#ue_yp@M9[xhfive;>5L6/Y[\9?-Ycy<;,3op6Y3w
i~Dz]X2oPb0((zE_G`t~VNkDtf<'l+^Uf??f+W27M6kyD>[qAU[8]Xive;(7^~iMcy=rl&
Z%iwDzuAG\]XFs&.\@,5f>U<gb+DC,(G-o1)72$&liKdtM]hivMS5yT:6>kf@+TH3M#'*W
+N=bT:Ks342Ih`nEBB[8]XTAQ4Hh&ZX!$r6?c>8HRS3Z!Rh4^}iv3I#'q~Y,6if80n;_iy
c?TdGZ8*Pwdd@:]hivKA+Yg`%B`TiwDz_\jS5tDC]Ziv6x<+6]/N:Q*[1X\A,5PhQd%t7(
\JRkQu.}ifMi+EPY-&f8sY("eb/A,:gcivDzRmF35y%%UB4U\N1GMNt'olJaek6loN6T1H
rutL]hivk1COn>YFGQTANj)nGe5;K7&Civ=AnZ0 h.^}ivG]X6"0>gC5pW6"c7@:]hiv%[
3^W08KGMr8Fa'$FEqymDhf5IMC:K[y1EPDSJNVQ>3Zb35%)g]JQ)\LNz#&HJqye1u.s!Bm
[8]X>k3SArBl\lN3U{8K,zv/MZ5yT:KsJ+^Zp%rFABD+.)bwKCS0pU\+=mc}Tw+So4jYDz
6QnZmg<#6]/N:Q*[1X>}Jxn{t{E/i?L^PBTy34o6mgqX-5f8Nz#&dK3)*|M]ekTnD~]Xiv
*:>7Snaqu.s!5@BuVQGfVESnIJuAi~DzEX1gRVDr1OYN]7FSRWsaSm0OGg\eQ^[fau(?Ju
]Ziv6x<+6]/N:Q*[1XMjdC0\Z5O+,4q~Hk&Zn7% Kt2>!Rt7F~#jWhT?Ts4U<.D{]XTAip
u6I^jK$=A\[8]XTA\K6*2fYN]7FSRWsaSm0OGg\eQ^[fau(?Ju]ZivI#3fW:8eU)\SfFo2
ZI]X>k>y^xivDzupek3u;*04F{&.P4+YWXO4`UiwDz]X=mc}Tw0x1Fk?oAsg6g`Ss8X/[z
O5q_WhVI_N7/DN4FNHM1qOC?bXL]B5)T%N6nBuU&-Te#BqGfukD~]Xivf(,53fW:8e T74
1Cu^TCitnWbeh6<2OY Q0+juB![\Qe3Z7(h2^}ivDz6QnZmg<#6]/N:Q*[1X>}Jxn{t{E/
i?L^PBTy34o6mgqX-5f8Nz#&dK3)*|M]:`]ZivDz]Xe]&iM<caibLeeHHD@6Sripu6I^jK
$=A\[8]Xive;>5%_^it*<Uo$2L'@3^oKJV 8,g]WZcf~@!Z&Gf]Xiv!wj{eYJZZel?$ktA
`A>02>s~%giR84nL&*]w\U=m]7e~f?36BuVQGfVESnIJuAi~Dz]X2k(sI-YL?I-(A8MVU$
%>@C7.2M'@3^O+rcE<]Xive[gb+$9FoqU1Mr={oNDz]X4!i~Dz]X@=h6S9$bXhQ4Hh&Z(1
^niv[qhfD~]XG k!eYJZZel?$k]Je~Tc'|On-NcRaZ6UTF]JV:A]8!/B,:/+lGKs**4N6i
f85;GN]XivVLFMek6loN6T1HrutL]hivk1Y%Bi:7YNDr?2Wh`#n|Dz]Xta,9q5WBr8Fa'$
FEqymDhfJ^E]1?PDSJNVQ>?@rjD^nZtL]hivDz*]`fN<Dz.`G=( jUDz=xoNDzhCTM(bDh
V__\H{h6o2ZI]X>khC\{iwDz2MB2ND(,c=!4ETe$:.a%5%jHjSDz]X@MD]#%lrie@ VuHK
tcX$+XDe[+fUgdivDz"=4JNHkOp-!t&Z:C]ZivDz]]PI34o6P4+YHItcU!^uivt*tGE9=x
DCVKRqXCPHSv/N`WrXJM*O^iFbVlJ+b^;_Q]n:Z\BY9<Y0i~EkbP$vT36W)nXfo[c#QA?]
LLatkzfTshIp,yM'DV`!SI]JkoA#H1^%]<f@dS<1c?e&Rq@;tG`APB?D3AfQ5%A?-o8nG-
1RJD/X<)aIA:i?iTPd1A8,%s+o@jU0D~3~ExbZ.%`@s;CNT;$~On784=k>`% I7V@73|gb
sa$18}iEuDk-K?Vu[6c?R$VfU9D~BuVQGfVEb].%`@s;s~,]V;N618p\k-K?Vu[6c?R$Vf
\ YVE;Je`;H(t<oNi57yeG/A,:kSe&3F#'*Wl/)b!SD]#%r8m~m[,<BJ8K)1oKG2GN]XFs
&.P4+YSlQ42B3RMxTyJ+^ZGZh`nE'UmgBiVW1HBuU&-TZ82rG\]XIVn{"<`3%FG4&EukD~
]X2kt?<VD9m[$+?ODfm(.xq.bg@:]hivk1nZ<'pEY2]Xiv/ERVM;qOX4M;>|U#57C1]{uq
<V\JRktx2#G30"Prc?0Jc}RYM;qOC?th;-MgU&BGWj%93vi~Dz]XivTnU*2{e!Z)Gf]Xiv
G]h`nEGMr8Fa'$FEqymDhfJ^[3A]BkeM3l/(T:)6oKG2fZ9VnVbe'Ue8fxO6Z7Y2]XivDz
MHcaibLeeHHD@6Sripu6I^jK$=A\[8]Xive;>5$~tSjLYMhRcy=rl&Bmb hhfK:0bP$vA@
uAi~Dz]X%>@C7.]XXV))c=!4ET/.RVM;qOeaRRA:>4FIh6$Yrp3XsCe{l&@+r&rYYZ]X)6
JujWDz\7Ot9]VsS.fvO6`UiwDz'`&-ptm]/cT:W\(7JujWDz)dL^PFF'Bl`HhMq:MPJpp;
:)Mjml6\HgN?h|(L!{5?#'fZ9Ve]MiKOBHB56]l{E9]XivG}kq1AU4hem\H!Jr?|H0ag={
oNDzmh/*6+Rw=m,_&lm(Y8Q4s#+<U'D~]Xiv)G8A($$M]z3oJOfBEauNY.q0s~f~Rw':n;
/rPvT66ZE|2/=x[uhfivDzmh$+?ODfm(.xq.="D{2Muk^xiv3I#'i;&*n:ehn{Pl\`$3&w
S_+XM.qO`|uAi~Dz6i*|:-V:p}0%:4)fL^PFPq.p:-a%Td)4oKG2\<hfive;8Y4DNH< MT
V:A^W?dDTw ho5jYDz)dL^t*g`+DC,(G-oD|A_eM3lW08KBB[8i~DzMxTyJ+^ZT}Q4SS+X
M.qOB^`HhMq:MPJpp;:)2WD_aJ=|7Zsz%gJS$PTwA]Bk*RO~>d8TY1]Xiv/ElGKs**4NFq
G}kq1A[zhfivZP`#7UY0*eJrjWDzL'EMBl`HhMq:MPB(ND(,Fx0"PrE-i?L^PBTy'Se8$Z
rp3XMW5yT:6>kf@+4(]HQ)<,D{]X>kbX!R45H|r8eMe_)Mm[\StS4M% [8#~ebhto2jYDz
J%WjVWY0gqDy.`G=h`u. P9ODx?2Wh`#=uoNDzhC@!Vugb+$9Foq[+fU/,r:tLo:Dz'bmg
<#6]/N:Q*[1X>}Jxn{t{E/i?L^PBTy34o6mgqX-5f8Nz#&dK3)*|M]ekTnD~]Xiv*:>7Sn
aqu.s!5@BuVQGfVESnIJuAi~DzEX1ge9X'<f]TZcf~@!qx"%/g]NFSRWsaAC[8]X>kn>n{
n:mD.(ljX(q0S^BGRE%tWHJWP4+YGH&.\@,5f>U<>9T<Ts4U<.D{]XTAipu6I^jK$=A\[8
]XTA\K6*2fYN]7FSRWsaSm0OGg\eQ^[fau(?Ju]Zivl&@+TH(bDhV_q.0%U/f?dS<1c?e&
t*4ENHFJJM9EPZA:i?a7`78 6yBqBo$f18P<rch?ivZP/LjWDz]XJwBuU&-TS53M#'8*Pw
fvbd@:D{]X>k.v$AliZSn}eQJZZel?$kubj@T3E/i?L^[zO5q_+Pu')!3Yc<eW5%)g]JQ)
<,D{]Xiv/ElGKs**4NoZ62BsBo$fqxo2jYDz]XVCJWGMr8Fa'$FEqymDhfJ^[3B^/B-V=|
(bFxZpJWP4+Ye&3)EwDZ+| aC2geivDz]XN{4Qq9n:TeU*2{e!BqrqH{* @:'~U/[Th/^}
ivDzJ%WjDe1OYN]7FSRWsaSm0OGg\eQ^[fau(?Ju]ZivDzVWY0VIRqXCPHSvb B1SI=*7U
Q5t*4ENHgK>:T<Ts4U1C]Lt7s>^`([c9@:D{]XTA\K6*2fYN]7FSRWsaSm0OGg\eQ^[fau
(?Ju]ZivDzq.0%:4$A]OfJsa("ebn:mD.(ljBRu0*274^@56,bcH0\D_kf@+W+VW\S1GMN
([c9tL]hivDzY4]Xivp&Fe2HrJK8)q!SW08KKCD~]Xrch?iv/Er:GMr8Fa'$FE\DJWYkbF
0~doiosY("m*T:8eS{F3koi57y!CfDSoQ42B3RI,X<iwDz]X1GMNH{* @:'~U/[Th/^}iv
t*9?6y<+YNit=AnZ[+^qivDzJe#&t}Xzu6?5bI)Xu/^K21*_.l=|mG\N$Fli,qA3At'o_m
)/3^ukD~]XivMi[<VaTANj)nb`]givh.^}ivG]h`nEGM8>QL3{oKG2#j4Vuk^xiv]3uBa*
r8m~jj50MxTyJ+^ZK^\AD\MCTpD9IlO,kYp-GZh`nE:v<9D{uAg|JZZel?$kubj@T3%?21
k?VH0;PDH/2/=x:4jWKa.aG=h`oQiU&*@\@s%F$rM,7RlCq0Sh'o\&sXA;i?L^+>*"_y43
oi@bQHtzF~6>DN*$uqC}`HhMq:MPJpp;:)Mj)(E_f?(-c=W*pAFQT=&('Ue8g%LrTX4UO!
(H#TpKo{aM'hX7ttjLWfDa3}2n&lq6E9u0q?#P0(uOiSX1awAP;CegoMsj!g($Jg5:WM&j
q6UAMZhfM*'uX7ttjLm<RYL`,NgeTAIJsj!g($Jg5:WM&jPu=JG\s.s.^#fi@?qx0Lql>7
.vifM4kSE9]X[(?H@[2lVVpAaL@:D{2MBa@)YLe3u. P9ODx?2Wh`#=uDC]ZivTPJ/YF4n
GN]Xivt*!"R~iqukG[]XivDz`{r8m~jj50VIRqXCPHSv/N`WR8D_,bJkN[q2VG4C(o`=Qu
@~Bni:-ya~i!jSDz]Xiv[A'Se8Pj\ODr[+fU_@JA5K^nivDzu0J3o'Dzb}@:]hivek\=UZ
T}u6?5bI)Xu/^K21PMBE5 r8m~V~S./+T:>;Sn!1Ju]ZivA#hQ0n:>$A]z3oJOfBEauNY.
q0s~f~Rw':n;/rPvT66Z5ljMm$0\ojf?36i~Dz]XU*2{e!BqrqH{* @:'~U/[Th/^}ivt*
9?;(,eh,N:bCsy(w9;s*+<U'D~]Xiv)G8A($$M]z3oJOfBEauNY.q06a/N^a6VHghV\GWh
o2jYDz]XJW 8,g]WZcf~@!GS]XAN[8i~DzitUoE;]Xiv[AJ+3OsCe{3O]I\X/MRVo}6Y!e
fAU<S6gdivDz"=dz\>)"FxZpp}0%Ke]t'V9;s*+<K}\AD\MCTpD9IlO,@N^tivt*tGE9=x
DCR?B^GfI-JMe',\+c'A.a*3[WZFfA-pDa)c$"O&bPbaA1BU%]V<n@ekPb79_Fr!aNVe;4
$[qP&R!g%w-%7K4f2iT!: X+g0CW`64USeCTlNlY5YL#0tdo>d'S#O&91.nQ$PE<GZMX9*
\8X}kO?z#wJM3O+/27$56DAF2ykQs>M:NLag;eJJ/`'vNQN[=:4F@xW<>lLLSAG\I!8F:J
Ir>+]h"bQ8Xip dn>c9+` 7T0G2E!Rho-YndM9R33!r4?A`lD~[DG/BG2^h;6!7I)P-V^{
,mh`]/1?Q^n@b`&J&MSu:1SIT2'II7j;)@Yb)u3Yp);UuN[4Fof?fMC/=d^bg)cz)Lv2m&
n,X/mFt{p2?AJ{VG-%0q')?Ui:0n\ hf^Ht3CX(V-G$>"O7"A82lLEtwu<a]Yo]7.q?An_
nmDKmLof$k'TA3nADK<fr'd1WMPbJsR?UpT3Rxq0^)G2uZM2T6cG<DH BGc>8HjMm$2D,1
/+T:Wt#P2{@s'vX7ttjLm<RYL`,Np"]'iwj(" 6mK%?U2~cfQys>38cfQyD_`vjSDz\7A>
g_=B(?02ufjMm$0\/*h(^}ivt*9?]b-8"QCF?U2~j=u41k$;&cM:LBV[0[TQa=uVU(D~]X
ivPN@.\ND\`vjSDz]XJw01c?e&;]&R4!nH,j18P<e"4d1Gt7^KN\32t(FaDC5?o[2VD_6?
SMs M90mGG]XANi~h.>][8;2&R1rk?oAsg6gp#>|Jxn{t{p2?AJ{S+kj26tiE<`{"Ok)Sq
mcE9`{!?ETonGx]gkX3rIaB}U;D~hkkKs;t^EW*spPUbH1]g@Ml+E|nEt~$/27=:5ysCe{
U)D~sV]Dt7s>3UsCe{'k[IAC0Xn}$Z5AK7;xc>"rk)Sq*&Z&t4Ydu6?5bI)XD^kBtf<'l+
E|nEt~`#"^?F2!Q^<.]h@M6oM%s;M2^c@oSDcE)k'U*x/t |TXI^WLRz8Q.^ag>|Jx3`2E
N7@.0|FwE]:+LC@;$O]z3oJOfB_+Rq@;tG`A_/=E*fmK2yIF2?G=>QD{mm.xq.!vI$s!hm
/S,zM'DV`!MSa`Vsq<sbA;i?L^]HR6TTnEp2EXn`Q!hHBp42[6on]Dt7s>^`>1(_)I?|@-
/MlmEsDCVKRqXCPHSvs@FaDC5?($'uNkb!u,--nH,j\s+4Bci:/{<)aI?xk05gq?#P0(uO
JT8d-Vl6u.'|DNsu$-n/-_ilCx]Z]z$!M[v*e\*:>7Snaqu.s!5@@sBq7!46BuVQGfVESn
"%/gJ?MyGN]XIV^3t'\SH`Q7-^pGFQQ7-^i@eq0xikM41It{ZdS.ok(=eg*Zp?)urp^cB5
U2(QU0b[#Z lgcD~]X2/D99\"A1YJD=foNDzmh/*DAgqShY8nm"<`3%FdqdJgm<\h_u. P
9ODx?2Wh`#=uDC]Zive_)MGMhf-XcyN-@]!e*!Z2Gf]Xq~gb@9VE-%,+LB&w5A>.oNDzs.
U`t./zh|JnGkQ!tv"MreE<]XM::7?|k05g`6@9VE-%,+LB&w!-W'Ytda,cK;tM]hiv7=a%
T}rqNPq^A((/a*b kzfTsh(?DNZTKs\<hfive;p#ue_yE5mwr97Q8K[8;2Q]&%a<#KPNMZ
hfM*@N1GM&Y|(@dno,uHu#K{X&[(EZ(BJu]Ziv0LGgox6Ygc@9VE-%,+LB&w5AK7;xc>"r
o5ZI]XTATS#=k{$k'TA3C6fas;38@so^M9[xhfiv/E:@$A]z3oJOfBEauNY.0OQgD_,bCD
2>1LrutL]hivQ7hy0n:>m*n,X/mFt{p2?AJ{VG-%0q')?Ui:0nfjs;38doIOag={oNDzs.
cjQys>38cfQyD_`vP$+oJ@My[8i~DzEXg]1qk?oAsg6g`Ss8X/!zoF\@9"th;}v&uie"4d
<2D{]Xiv+zN/+jVKRqXCPHSvs@FaDC5?($'uNkb!u,X8[&DjQC`UiwDz2MA oOC5-(A8MV
[jD~]Xrch?ive;>5hbYMG"]givDz1$TJ(bE_G`t~VNkDtf<'e>>dq#X/%];:87*SGm(>nW
beBP*BJu]ZivDzq? u9l!^q)MP#i[d\eSlIJuAi~Dz]X%>@C7.]hivDz]X2k.9"Qu8GN 8
WrPFPqgdivDz]Xiv]3uBo8Dz]XivDz]X@M,+LBk\p-]0<_GmIPI~ k3ti~Dz]XivDz2M$T
3LmxsjKU`ij%D+nu@"05iBM@gdivDz]XivDz`{"Ok)><SnaqjSDz]XivDz]XoPpws1u.n|
Dz]XivDz]XkX3rIaB}rq^qivDz]XivDz^!fcK6jj50oJE9]XivDz]XivuUp!ue_y$t_{1N
]Lt7s>^`^qivDz]XivDzhksbj/^cuw6X:+'>%N_{1N+PU6D~]XivDz]X)6^V^y/jk432>2
NV mETe$_o^qivDz]XivDzsV?50|KL]t"1$"!~EMLgdo>dEw$]1G&BkG*fb(70;2/A( XP
iwDz]XivDz"=$:6S]FOGbCKQ]t"1IW'{__&S0^D_aJOH2v1%LB!$];NeSv?@<"\@"bjA3s
/RuVub6W\8:Pj.rw0_GlLeFh[\)=3M]h0rMlGu>W!xLtBN9@[+-&tp+`&H[d[d)d" $?27
52X7G'[dToTY.Lk4TuGZ+6CVK~p#l&<'15K.jMoz`+KP%!jXDz]XivDz5HezjSDz]XivDz
3~B,H4=S]v%I^tivDz]XZ'iwDz2M^tiv[qhfD~]X4UY+5HR9!w-pnFK<tM]hiv=STE(bE_
G`t~VNkD21*_$"O&bPbaA1i\3*(\DNJ,9v8IZ*Gf]XFs[3^zcrP$+oZdS.J6I,IM^3hfD~
]X'Dl/eYJZZel?$kubj@T3%?21k?VH0;PD7~q.^I@.1COA^FB[M<caibLeeHHD@6Y8]Xiv
e;p#ue_yp@M9[xhfive;>5L6/Y[\9?-YcygFA8AiGN]XivuK&,se;`t7^KN\32i=`Ns8X/
b kzfTshIp%>^lT2.{=zoNDz]Xq~"%/g]NFSRWsaY[]X)6JujWDzq,ehn{NlPqDF*R$sh4
^}ivG]h`nEGMbQ8HRSA:>4FIh6$Yrp3X>.oNDzRm2gr'F%M.Un0|C+2P 5#`cU0\D_>/-}
l<U<iDnMTe3H!,U%Dy.`G=( Ju]ZivTPe*TN<fif^D9;IpgdivDzs.8Sl48On;mD.(ljBR
uPj@T3%?M,7RlCq05:nfD>[qAU[8]Xive;(7^~iMcy=rl&Z%iwDzuAG\]X<)Gm^qW-IB18
P<`UiwDzq? u9lif(yE_G`t~VNS\BGDwIlO,JX[,S5Gwh`nEe]hto2ZI]XTA\Kqe0>K%MW
[<Cn(Gi+jSDz]XDqJu^xivDz]X@M,+LBk\p-]0<_GmIPI~ k3ti~Dz]Xiv22mqU!lK!l F
ETZ9XuIt`uBf(w<2D{]Xiv$ZH$pPUbU*2{gcivDz]X!.%@_{1NU4D~]XivDzuua;j%t[Uj
D~]XivDz]]I0%FIaB}U$D~]XivDzuuH Jr?|"Jk)Sqipu6I^jKjSDz]Xiv[Aq0^)G2uZM2
T6.\*|IaB}7!46i~Dz]XiveEhEH%t=cAe&;]&RIaB}oUgdivDz]X!.Rq9d+1sCe{Gg0(/k
'AMl/>T:8eB:;f`i_v'o&L6S]F@ VI"AgfivDz]X!.M8VD>bbnA1`sj%!(M8VD>b[+W|/g
;./[a9BK-YndG4h6/\<zQQD)'dkk/A,Uk+VtS>JMH)Zk5MD@i:9EeGk[n<usC@O%?O(qlj
+D-nnd,Xoh`@fpO&B[&1N\AsRWE=[\, @=#LRz_!>7nfQF*(3M]h0r2E2wZu`#7=172r_y
`:>zcEkhD~]Xiv:vG$]givDz3~B,H4=S]v%I^tiv[qD~o2ZIr8Fa'$FE\DJgp;:)Mja`Vs
q<sb*\73^Ma]Yo]7FSRWsaJtr_?v[cLUf@dS<1c?e&tj^K21*_$"O&bPl+KvXhMU<(K"]Z
j+kYp-CV:G]ZoPpws1*CXEiwuULA]tBQY52M$TOo[)0&Rq `k)SqXFiw'GBF+<s&k05gjj
50Gz]g@Ml+E|nEt~$/27=:5ysCe{U)D~sV]Dt7s>3UsCe{'k[IAC0Xn}$Z6"<DG;+06Y!`
i ^Le'o/jj50Gz]g@M67Vj.b(It7^"5=sCe{3mi~[A++;ERLO?J+?![7_BJAouE9`{b hh
]"$3k\p-cva<#[`T(~E_G`t~VNH!/N`WrXJMH)Zk5M9U%UnChX\GWhgbD~=`%c,zM'DV`!
MSa`Vsq<sbA;i?L^aT,qf9Oa)n];ZF {TXhq@yS=nE795aFM^%]<f@dS<1c?e&tj^K21*_
$"O&bPl+KvXhMUfZ9VCQ6IeG\>?xX2L\_r`*KPlH'"@0thu*QI;-b6t'/zh|qU(;f(;@]C
grD~E`(#%!u~(6^~s'+<e#:;::]Ziv0LGgox6Ygc@9VE-%,+LB&w5AK7;xc>"ro5jYDz)d
1m1Fk?oAsg6gp#>|Jxn{t{p2?AJ{S+kj(l`=Bfi:eq.LRqFF]givDz^!`}j%qx?v[cu^oW
+k^#`}XDiwDz2MuEjj50`S6T:+86"N-pJb\<^qivDz`{GfsCe{[7;2Q]&%a<#K[9dgn|Dz
]X!. ;nJD"qp#0kOp-t'/zh|JnGkQ!DFEeI]J?]v%Ii9jSDz]X@Ml+E|nEt~$/27=:5ysC
e{[7;2Q]&%a<#K*`$"O&bPbaA1E8&+S7gdivDz"=PNMZhfM*kYp-t'/zh|JnGkQ!tvilu6
I^)jogE9]Xiv[A0OGgox6YHLtc$p@Cg^0nh,ivOe`UiwDzeC3eC[<fD9m(.xq.<1D{]Xiv
+zN/+jVKRqXCPHSvs@FaDC5?($'uNkb!!X;<$u_n)/3^^tiv[qhfive;:;i~h.>]n;mD.(
ljBRuPj@T3%?M,7RlCq05z<D6jd^'l?UZoQ^[fautKD/R?B^?vK0+ '7C'&lGB<ye[k]hS
H3CFm"D*lKBR9q#wi.Ik[(,NJD-~:6Bb/B/.T:8eM%f~i6Zr+^_Yjg>FYd2Vi~%)MN8VBk
Re8e Es2?A&~0^LeXn<l=?"*@SE{SjcyI-EfhTFk!g[W5g/%ZvX#)77`aU.dBhA;i?\>;{
q)k^e'A1BUW}KTZ@T\n@(ZBkHU,TZ@OSO7^{56Vg${p9i~dVe?,_V;N6c2\H#(E\Y`oWB<
g--spA9d.O*35qag E?y8}th;}"zD`mC,/@sjV 6)jD*F#Tr\1M)T_ho_ R^Nn=Ebn1?/`
Aup{B7_"N\qy[1CVI.!1 NOq^"13E9]HR6TTMTRk"1>y?O/J_eLrTY>\LL':6A` %[^iPy
)bLf8U&7B=0VOy.c[9J.]h5ZB:;f`i`qB[5 KNQ6Py4Mals;Bp?^E{(ZDN^@Q`<C"**}QJ
8UV\]?0[]h&w?pQH0]6Y:+e8 NeGA T\[mO2h_8SYd)u3Yp)f`D~j=u41km$T:8ekCFW?K
#O'@"/H3]gFSr1g2tP2#G3ANuTG0,M_5#h_fP4+YY22MuN[4Foc@0J]7uF4~G=:8sTO$:W
]Zp9JYT!5@MCZko\qhWh/J2},iG6:\]Zp9JYT!`Ks8X/`bB[5 kQ$P5\8*PwgcTAu6?5bI
)XD^kBtfg20&C1cIRY0~#wi.Ik\1hf^Ht3CXcq2?QL`Pm0^v&~.`$>P&R$bQme1C%'?lX2
L\([H>EV`jfU=ZA_9";Ci+<j]h`M@-4$u9R%bQ1IeJKM^qivQ'[-3+r'fiW-m10[3I@sO>
`UiwDz.m'U9Zu2\l-jM^ekhtAD[8]XTA\KWK.jeKnuTnD~]XivP*mSqY-sNmfw([c9n|Dz
]XD1.5?(X71aQ88o=VQ}e#4d^tiv[qD~o2ZItf@3m`PJ@uD8tW:w#w[`/J2},iG6#%5bq8
2D,1OKI}bgRxB5e(Rx([H>EV`jfU=ZA_9";Ci+<j]h`M@-4$u9Gr/e<F'CM<^{Q$[-H`DZ
H|]Ss!Giq2 L6hn0'S3!)\X8iwDzdch6NS_Ieg?O@G'q:JJv]Zivd,A8gc%>irQB[-i!e!
4dh.^}ivB8e(?HfaW#mfM9[xhfivZP:'ifQB[-^6h_NS_Ieghto2jYDz {MQf*pDQZcf`[
58tHm@Bl)v@uHwO<iR>]D{2MBairJ$Bx>{ll!QY3]Xive;(7^~t8`_XudPSym tM?5BSGW
[`bE)w?j]OsI8V+~GhhE4k9+BQ*B>9\O &<|D{2Muk^xivt*9?=B67hCk)]@ZP!{$lU~^q
ivDzu0 P9Ov*D~]XivDz]|R5i6qyM9[x2%D+TTD~]XivDz]|R5i619#2oE`6Q.e#4d\RBh
ZrtO"XjRDz]X -jUDz=xDC]Ziva_+9n|P*iGD?BmoUrcE<]X'TSAuOEd.5\7m^$=A\D+h6
  @:D{]X]sG[]Xivcyn#g(q\g]$fGN]XivDzup8%>cf\FbSxh)b7&tGbHtFOSxh)b7&tGb
Idas'}#y3DcUtM8.nX$=A\GN]XivDz]X/|'seg?O_v3:nnDz]XAN[8]Xivp&E9]Xiv`VTp
3HGjKHD~]XrcE<]X'TXf2Muk.H5L21Zg=|7Z2I@6c<eW.%`@[iDge0BgZrb].%`@s;CNT;
$~On784=XSmFM9?\TPprG2RQ=|&8Q{]EgrD~E`(#%!u~o<Ua>1l$FRTTD~]XZO?Hfag}e!
4dukD~]X1ND9t;qLY<olM@e"4dukD~]XaZ;| GP|E;]Xiv?5BSGW[`bE)w5 Vm@Y968$?P
_v3:D0tWu:m=Ks^{4qQ*/u>gIdWFQ*eM]wfm^qivDzupFxmcht!6]givh.^}iv]3u87{Bt
[*8e#jT[[T=$D{uA<qJxDB?9[zO5Dr`LPBjO>+nfHm&Z_ni/ `&q'*F#o9$ZHt^&NeSvqr
$PjMU0HE[\TH-eh/W|'7,^0K=_(<nCdT^x-&D`#yEun/Q5a<[8F[r1g2tP2#G3ANRQ.}EB
aZ/xW08Kf)_H:.#$+r@%[lmFi5\DmFo{aM'hX7ttjLm<RYL`,NgeTAIJsj!g($Jg5:WM&j
Pu=JG\s.s.^#fiBAo679?dBsZr(cs|O9dKSyD+BmPQ&)]EoJA-\O9E#-\T&x@0i 2si~Dz
@;\R;Il@H]oU Z^qG'tV]hiv;a'EX;JXiQR I}bgBhoU[lhfiv/EC>n|P*)/2?18P<`Uiw
DzD1hRR I}bg_|;Il@H]ag={DC]ZivTP1v,TD1iGnQjSDz]X`ML]JN<MJxDB?9[zO5Dr`L
PBjO>+nfHm&Z_ni/ `&q'*Pm`UiwDz2MA oOC5-(A8MV[jD~]Xrch?iv/EFF hH!:)J'Wj
Zr<WD9X&9v.t96S-* VK4CoYmG'btOou>JbetL]hiv[ag`HEMiU+2{J6G" 6+DAb_ztLo:
DzRm8e EGNeCN`mZ]0#6Z!IXn|Dz]X&S'GirX)8TECfqOdS0[a@\pGM9[xuHeXe_)M`63P
h{p\ ]:R]ZivDz@BPHSvW<-%mgM9[xD~]XrcE<]X,YkP/fTJc}f#:)oBh/fVOd=Z[yr&#P
[3oZiq(boEs!qLiL,zF"[ak$a|BP*BJu]ZivP*]GW#8q/A,UhHRIK?^}:R1Kruo'Oe`Ud:
f#:)oBmDhf tiAdP")Z6"CqY-5f8s;^C:.#$NuB[CR6IeG6>#wsj!g($Jg5:WM&jq6E9$?
_:2jkPnE.l[z,P-aDUYPi~kA0&*"ugkHA:iEBmn/Q5REQ$[-H`DZH|Lb.tG6#%<,D{2M2q
&[aa)X/)bFfLW-pAFQagi'$=A\[8]X>kT`(bE_G`t~VNkDtf<'A -9i@9EfhD\BxoUrcE<
]X[(?H@[2lVVPN`UiwDzeCQCn>mO_rm[$+?Ou70/M-32>2NVVceTht3vFq"8``tLo:Dz'b
:JSWuO('aa)X/)bFfLBioUU&3H!,n.jYDzFa3l1+I^Z75!8"VX2}HsJI]givDz-pNm<-5<
Dhnu-l@mBnoU[lhfivDzRm1^GNtf@3m`j<\H#(43OyO$+4Vm@Y-js|O9NuR#0F1GrutL]h
ivDz6ARU3ZArR|?J"n7/]hivDz]Xp9JYT!5@MCZko\5L/`b6]kkwS'fb,5Dx(gs|O9dKSy
18P<`MHtQpUz8Kn|Dz]Xiv4ji~Dz]XrcE<]XivKA+Yg`K4fCV"C,qi-5Tfjs7X:yH#t>[k
B{hu$"Ju]ZivtL]hivKA+YjS[qhfJtM*T6X`u6?5bI)XD^kBtfg20&C1cIRY0~#wi.Ik:+
uri~EkKf]tX'3Hi~[A`apAs(k05gjj50pCE9`{b hh]"$3k\p-cva<#[`T(~E_G`t~VNH!
/N`WDjlKBRIynZ6Z;2/Ah`=R2E3<G\"=4Jj.bMe&_oQ{s;W|2bTU]J\XD\,bBc?AckSI Q
MT#pF4\$4#7B2^k]dnSc8nG0A@N@LC@;$O]z3oJOfB_+Rq@;]PF5194|G=VH-X'`oKD>.v
X5E;`{>0jb9D@vDj#%[I[T%}VnXpMUYtVN0Ih7fVjgJc%\^iO8ASA>^(j->]n;mD.(ljBR
uPj@T3J@6g6)[yQe?@ckka1\JD/X<)aIA:i?iTPd\Ld;,c?/TPprG2RQ=|&8Q{<4D{hf-X
ND-I!G9MOC=JG\s.s.^#fij)LeeHhtSn"%/gJ?MyqxBqqB['.!3vH` fT;t!*2741Cqc(=
TsD~]X).5"<#aY/x1CsjKUK4^qiv]3#69`u2'|DN5G3u8PE&07Ju]Zivhtgb<y/MAbTQrq
NPq^A((/a* &^ei`J! kS4`UiwDz(6^~s'+<n|[7;2Q]&%a<#K*``fY'A^!Ireh?ivp&Y.
)4t@5[fZ9VtL]hivk1nZ<'Zou.u>hQS9$bC32>2="7^se\Mi[<VaTANj)nb`tLo:DzmhX7
 ns_6gM h|iM1_JDeNht3v@sZ)Gf]XN{<-6]/N:Q*[1X>}Jxn{O6m*T:8e(pe8e#4duk^x
ivt*9?;(t7^KN\32t(FaDC?9_/0~WR^b0_sXn}edht3vi~Dz]X2oPb0((zE_G`t~VNH!/N
`WDjlKBRIynZ6Z;2/Ah`=R2Ecl@:D{]XTA0OGg\eQ^[fau=t]ZivtLo:DzX3o[lLeYJZZe
l?$kubj@T3cA\=*Ov 'Uehe_)MBP*BJu]ZivkS\H*OW08KGMtf@3m`E_uNY.Eei?PB2sal
PQfb,5ui/,U;3|@sZ)Gf]X+x@%qBg`%>irtE9 0O1Gru=uoNDzRm1^9xm*n,X/,ei@9EuW
R o2;}Zb193k;e'EUXbU9!0O1GrutL]hivLrTY+i3fuN[4Foc@0J]7uF4~G=B9X9m$:KDh
f!d,A8G#DZt(Z69vl$M9[xS0pU1 2tD_81nLQ5hfive;>5^H(Q4-8P[Pg7lwDp<[o$2L'@
3^D@M,gdivDzs.8Sl48On;mD.(ljBRuPj@T3J@6g6)[yQe?@ckkahS6anZtL]hivDz*]`f
N<Dz.`G=( jUDz=xoNDzmh@"05g`)~_TMzXu'II7[L([c9@:]hivk1Y%*&r>gf!"R~5/6|
<2D{]X>khC\{iwDz]X)6umoW+kIaB}8%OD@]iEm8&AhpjSDz]Xiv[A34o6($.M#3IaB}8%
lI!l39gBU%D~]XivDz]]HKtco{aMX9iwDz]X)6JbpPUb3Hi~Dz]XivuULA]th7gcivDz]X
!.4k#}`pj%IPgdivDz]X!.H/H3,gtqMP#i[dkTp-([H>]givDz]XIj/ZSY`pj%!(<{fBht
7BG0A@HR`sB[5 Bu9";Ck-i:9EeG^bQAa.'^kg15&l!\Y7]XivDz"=$:6S]FOGbCKQ]t"1
+!'?@sRk&:r"0Lql_X0>lEVb-X'`D@#Tik$eM%f~/\<zQQ.GA#aJX/BJC1Gi7;T]D+nFpN
`L(;c(b\5iZ0>sLLYtN6@.#OKNe8J  f,7@=){7`aU.dms0OOsN"^|DV(YNQ>K(IKwjYk2
K?-{TJM ?rnSVQ\O.\15<)\L3pD@Ak!'W'Ytda,cj:Z[]Xive;gfX?iwDz]XW-bl0>omqf
#0Y}iwDzGSb}@:$O]z3oJOfB_+Rq@;]PF5194|G=VH-X'`O+FdM&=JD9m(.xq.ujo)_nA1
"uVKRqXCPHSvs@FaDC(RM'DV`!X0v$D~=`%U6SKf]t,{E|'76YHy]gkXP/\{HKtc>J\jX>
iw'G6zkbpws1rKGN"=pnPHa j%D+Js]g@M67#wGfsCe{TrD~sVlc`Gp~s1*C:w]ZDEEeI]
J?]v%IsCe{4(i~[A0P$/\ut#!Wprs1\u^q!.Upf/sbj/^cuw[+Fact!Ek)Sq*&4@i~[Aq0
^)G2uZ@! &^ei`J! kHItc^j^q!.%@M,7RlCq0*_% [8#~`}j%QX2}NfVG4Li~[Aq0^)G2
uZ@!'>%N_{1NXEiwrrJMH)Zk5M9U%U-b96bj5%/P?U7Ea4Ke]tX'gd)6Jb0(/k'AMl#2VX
WY#.(A-G7OKj]th7Y32MuE@0?W.b%C&E6z8}&=0b:nN~GfsCe{U)D~hk(7^~s'+<_AJAHn
(/KVhf6`/N:Q*[1XpKmDhf1%#wi.IkIF8ekiY)i~[An:8z!wihdS[8BkGiSA^`mYDt/P8F
nD,jv pn^WJiqP/~Nn[$\U,P-aO B[&1[)%]SJ=*v3sr-i >s:pkBB,dSsbDe,g)Ny4yT>
-H':Gde}@<Vo/RoE$P@#LC@;$O]z3oJOfB_+Rq@;d7/_Aup{oDX-;hCq]Z.o"q%\`=[Ss;
.s;}=}auaZW8M)K6\L[)&x1.#&bPhtdS[8Bk-'fKO,,u$r/NndEsDCVKRqXCPHSvs@FaDC
(RM'DV`!_m)/^iZC2MB2E{h_DV4LY`/SaA@yL',=@ Yt>zcE^*5YK61A3t9`tUsp_(uHu#
ph0\]:P/u4pjs3=4t7^KN\32i=`Ns8X/VH-X'`O+^dcrDi8B>62>9T'"Ew=S]vPTIt sO-
`N*\;fNPHZJpM*T6JR6X^^d(H >SD{E$L++FkH_oQ$/'Ag'U_+Q$n>iK9vu!j^8QG/JK&M
5842#&/`hd,{JPoMFm 8WrPFq2E9]X0=t5`A_/=E*fGeMSa`Vsq<sb Rf^GdMSa`Vsq<sb
PJMZhfM*Bpsaj/^cuw[+NiHL]givMSa`Vsq<sbVHKzDO?6BSGWFm0(/k'AMl(W-G7OU4l%
E|nEt~`#n:k^JlXUiwDzpn0\/-oEK/e8J \@9"th;}v&D+&M3!k>JcC bQ"rgcD~]X[TY0
Yt>zcE2loN&km(b10>K} -G5],t#!W02Ju]ZivA)(>Set./zh|JnGkQ!.pdl6Xou`+KPdd
@:D{]Xiin{1oQ*uQs}!W_q&-bUO?uIi~Dz(;CbY0`S6T:+86"N-p`X58"Oo5jYDz8SG/JK
3foN&km(b10>K}"g/`%=h4^}ivND*[:9u2'|DN5G3u8PuVsp*[Z2Gf]X+xfGtyXRuc#}27
*c)zWC#cVXs^LAtM]hiv0Vr0U`t./zh|JnGkQ!tvqL@3S:`UiwDz(6^~s'+<n|[7;2Q]&%
a<#K*``fY'A^!IreE<]X0=t5`A_/=E*f20QfLCuftG/zh|JnGkQ!oQ,{5=($'uNkb!E<b[
&JS5rcE<]X$qM,7RlCq0!&W'D?mw_nA1u(hy7X[Eq0^)G2uZ@! &^ei`J! kS4`UiwDzsa
j/^cuw[+i(n<jYn9GMhf-XcyN-@]!e%@M,7RlCq0*_% [8#~`}uAi~DzatkzfTshIp=:a%
T}rqNPq^A((/a*b kzfTshIp=:5y>.oNDzmh@0?W.b%C10:nN~S fQ[G<*JqM*T6PL$|;a
uE@0?W.b%C&E6z8}&=0b:nN~S fQ[G@NukD~]Xl%E|nEt~`#n:k^u7GMhf-XcyN-@]!e%@
M,7RlCq05z<DG;+06Y!`nE07Ju]Zivq-^)G2uZ@!r8En`QY7`S6T:+86"N-pJb0(/k'AMl
#2VXWY#.(A-GbZ3rZ2]<iwDzeC(zMA>|U#57C1]{uqrLRYL`,NE/i?L^:8kiuuW S./+T:
SpIJXDiwDz]X7v&(7V6`/N:Q*[1XpKmDhf1%#wi.IkIF8ekih(^}ivDzu0 P9ODx?2Wh`#
o'Dzb}@:]hivu{GM@BPHSvW<-%H"fZ9VBP*BSnIJuAi~DzO:3ft7^KN\32t(FaDC5?o[2V
D_6?SMs M9[xhfD~]X2kCn(xE_G`t~VNkDtfg2L(Gbi;,PJD-~K#v BP*BY4]Xivp&Q(b2
Q f@dS<1c?e&tj^K21$96S]F@ ?viV,PJu]ZivDzb hhfK:0bP$vA@i~Dzo2ZI]XTA\KDx
n^ ;tE29o$TrD~]XivNlF'Bl`HhMq:MPJpp;:)=B6\JI'RI7@!ui/,U;3HFqn$M9[xhfiv
Dzmh/*?4A#R_;3Q]XWbQcSn|Dz]Xivt*9?pUVvXW(6^~s'+<U'D~]XivDz2MA oOC5hC\{
iwDz]XivDz"=5K3u"zk)><faA8W?tT[^O2\<_r`*KPU%D~]XivDz]X)6METpr'It`ukOp-
2%GN]XivDz]XivEkKf]th7gcivDz]XivDz`{!?ETZ9Y2]XivDz]XivKaoNpPUb3Pi~Dz]X
ivDz2Miy_b"b_{\YX?iwDz]XivDz"=p>pF9OsM$k'TA3`sj%18p\E9]XivDz]Xiv` 'l9l
kSp-K^6U Oj$kq\>Rk?#L:$A!X2qMlF'fLQv#o" Y7]XivDz]XivKa6[;2/AAG[ckTp-K^
*E!~EMLgdo>dEw+q$eODkhKCo~lABRRz' /(aA2We]9IJzJ}%]Z1&[H)uF9d?PV<?7.vMJ
eSZTdtVU?Rh> M+5i<&?D@#9JiN#7/DNoYMSa06\:+e|.%??oYBhX990HBmujVcMiUk__+
sa'!d}kKs;t^EW*sLC]hivDz]Xiv:va~n|Dz]XivDzu0 P9Op$@(+<K}PM$|Kqe^.LRqaA
o'Dz]Xiv[qD~]Xivo'Dzb}@:]hivh~&[eE>dQ/-&fKO,a*:y$A]z3oJOfBEauNY.H$!^\L
RkAp8nG0A@pzgfU4[Th/>]D{2M%W6S:5u2?oC:XzrqNPq^A((/a*LN'o$~Gs^DL<(=NQ?X
1Nt7^KN\32t(FaDCkE8]%U6SfaH`ag(FJu]Ziv6>#w2_tisp,MfG\aSn=iRL0$pm%=O<<P
_-Bp(75 ;a^H^{CVO;J7butLo:DzRmh3]N#69`8UG/oph6,z[WZPNHUf4*3~ExE=:NY4]X
iv/EZ1rUgbL]'oHD`FDy:Ou!phJVU`C]GN]XivDzFa3l@:gfL]'ooMt[[0YfA/n*Ja@6@/
:YjWDz]XivDzEX<R%#t:(wGb`bB[5 i;,PJD-~K#<2D{]XivDz]XIVM2Y1v)#sdjB!r8Fa
'$FEqymDhfFZ16k?B9X9q(nsedlNibLeeHHD@6SrIJuAi~Dz]XivDz2MBam6%W\GM1T65Q
.k6|uK@2Hn(/5R.k6|[E*&A}M3T6cO>7>uE{#}]Ip&DFGn]givDz]XivDz2MBam6@]v*$x
@Cg^0n\ ^qivDz]XivDz]XivMi[<Va>kgFD~]XivDz]XivDz]X!.*e)z!METZ9nK0[;_uE
hy7Xi9?xk05g:R]ZivDz]XivDz]XivKacP>7`G=U9Zjj503~=WMy@T4-c{$027Pi\O]kkw
'{og:fGj]givDz]XivDz]Xiv$ZH$pPUbU*2{gcivDz]XivDz]XivDzhkkZp-t'gdivDz]X
ivDz]XivDzsV${k)iGuDE9]XivDz]XivDz]X)6p(?p!Ak)><@[2lVVPNgdivDz]XivDz]X
ivDz2u>uj!nS*e1X8C:+pPUb[T<3D{]XivDz]XivDz]XkXFact!Ek)(fh@<yVhBMDj&8`=
&~ekR$Vf`$\?RkTXG0,ML'e4JZIl]givDz]XivDz]Xiv$Z(TM'DV(YNQ mET$C(TM'DV`!
SI_!6B^O"BSZVGX0f]>7^U=U9ZZ0TIa"fCuRfa's_ \nrJA;i?L^Vi>",]>t.v8U=\ rWq
E='UI7WLM\eSZTdt:.eFoE[+Py$=Oo[)0&RqFF^%iwDz]XivDz]Xivt*tGU%D~]XivDz]X
ivDzmh$+?ODft;$.&wJvGk%uGs=S]v%I=#D{]XivDz]Xiv[qD~]XivDz]X)6Y4i~Dz]Xiv
Dz2MBa@ir4JMH)Zk5MoKE9]XivDz]XivDzbQ3#r'F%M.UnM9>|U#57C1j`dS[8u>@0?W.b
%C&E6z3XrVBqqB['EW*sGN]XivDz]XivDz]Xj+kYp-]0#6T[D~]XivDz]XivDz"=*`IaB}
42i~Dz]XivDz]Xiv$Z@<HOtc`L<:D{]XivDz]XivDz`{ &^ei`J! kHItc$pM,7RlCq0!&
W'oJE9]XivDz]XivDz2M!q>/cOJ>]v%IsCe{A)(>3Ei~Dz]XivDz]Xiv$Z5A($'uNkO.bC
jP,6pxs1)b$"O&bPl+]h#%geivDz]XivDz]XivpvDSr9pGG,pPUbl%E|nEt~`#A_VQGfVE
Y4]XivDz]XivDz]X@M67Vj.b(It7^"H '@"/"Mk)SqJMH)Zk5Md`5%/P?U7Ea4U/D~]Xiv
Dz]XivDz"=+!.2^hPbVGKzr=HKtc$pM,7RlCq06[!`nE<3D{]XivDz]XivDz`{LN7?=F0r
r8En`Qp~s1)b$"O&bPl+M8#Aq?Ja]givDz]XivDz]X)6Jb 8WrPF%f_{1N4-=uD{]XivDz
]Xiv[qhfivDz]XivDz]X`-;t,eh,N:bCsytC$.DUmLofP'(AXR!Quw@)+<$B6beSt.`%@J
02Je0)i~Dz]XivDz]Xiv:0%#t:tC$.&w6beSt.`%@J02id#y* Y4]XivDz]XivDz]X`-;t
4-nFY8"%/gJ?MyXDiwDz]XivDz]XivDzu0 P9O[/%]:S]ZivDz]XivDz]Xivt*!"R~iq`1
6X!e*e)z!MU(<y/MLMgxivDz]XivDz]Xiv=#D{]XivDz]Xiv[qhfivDz]XivDz=xoNDz]X
ivDz=xoNDz]Xiv[qhfivDzb}@:D{2Muk^xivuK&,se;`t7^KN\32i=`Ns8X/VH-X'`oKD>
[qAU[8]X>k-(A8MVgv)6Ju1~k?oAsg6gp#>|Jx.;^aQAa.nERwhs<j]TZcf~@![8<qTFIF
 5L"<|V&;4g3=R3lKv?NjYWDQF9tG-,ML'o~lABR4,RV1?7D)xr0CYi:NzL%@ii:9EeGA 
T\/QSYRbG\_*MLM(Z|d'2?QL`PbH^.8SD/m"GMFa3(q##)@1"~eqGZdE^x\u_asaA:i?L^
CVi:NzL%KT,X MeGY|=Eh4D1kB_/l<6ke>>dq#X/%]ahfTM`sAq^Euj`n9ekR$Vf`$0M>t
2>QL1A^"^aK"Sz+h=Io!.$A=#5Ly)u)/2xLeg)sjJD/Z]h0_/Phq16=0h\56do>dEwbQ^.
XX9i'h9lGO9tfQ)LAq%F,:'?@sRk&:r"0LqlD]Jd")-UM313hfSS=Ddv/qj Z)Vw'"0^Le
SIYWB]?Ack+! yTX=r b];=m:4du')]A)Lr"$PjMU0HEVx=ySJcETQ+GZ6Yt7;d{_!ES2t
D_n'g4-spA9d127D)x1O?$0|/0)"@^,.T_G0,ML'/>T:8e^vM:H(s;pn\DLW96?iQBbNhz
+8G=doU{lG^ZAsH^j[U0HE^(AySuG0,MA<"(JF/Z=Hp'Vk^b0__DkT\HUZ,AEt33GZ@sS;
 6X9N~,uSg'o\&BG`lPe:;d5f~.3l& yY}s.F019UA@uI]\S/nRVFt0X,B7IbT\u!JR/VG
N62=oEN"EK?~+zZGGYnF]a8#]hFSr1g2tP^K21dyr<l&`G7=o6:y]Zp9JYT!`Ks8X/>0?p
t{2jkPnEB~L95Ti~^Dt3CXuCj@T3BLI.q.JmGk[ KC:8kiuun}:0JxDB?9/N`WR8Ng3qc?
TsaK>+nfFK]gFSr1g2tP^K21dyr<l&FMe8,Bpl3;/eLrNjL24)i~^Dt3CXuCj@T3BLI.q.
 CD`mC!$h6!1Hl&Z:C]Zf?dS<1c?e&tj^K21dyr<l&ov)T$>PBTyn:8z!w3ri~6\/N:Q*[
1XpKmDhf1%fQMXcb/_Aup{d9@:m8n,X/rkFaDCS]nCavJYN[h6gF/^18p\k-K?Vu[6c?R$
Vf\ YVE;m(@]v*5ILb-al&:)eVK%%?T7Y8nmpTVvXWYkV68%3R@sO>Dq4oFSHlHGMifdR`
U G\MAmJ0e-sJuR?UpT3hNdS[8B+Vl${qP#P0(t.ibuuN71X?:X2L\([H>EV`jfU=ZA_9"
;Ci+<j]h`M@-4$u9F1H^BhanL%H5j ::]Ziv=[/+S5#=k{$k'TA3C6;V%'2?18P<e"4duk
D~]X2k.95L21ZgRq@;d77C)xr0<'\PUsU;[TGn5;K7&C_TO2Z&Gf]XFs2Hnz=;*N@;D{]X
iin{1oQ*uQqLY<>=GUh>(yS)byWO[8]XTA\K"6_TO2UsZdLN=WGK2H[kDy/dH Bnb hhfK
Nj# [mhfivp&XNJXE{O)%?T}$YZ&Gf]XQ^LCufj}J(pDJc0)?2"g*_3e)4s+ECZMYfa/AW
i~h.>]s8`Ge+k@tf<'Z3[#JMPLZr'Cf)cz)L5QG4QPiTPd\LD\S).$koM9?\^C2jkPnE.l
[z,P-afwr]hu<j]h`M@-4$u9Gf(>TUD~]X2/D99\"A1YJD=foNDzmh/*DAgqShY8nm"<`3
%FdqdJgm<\h_u. P9O^R3uAcuAi~DzEXg]R2Zu_RO2^Rb\K;r;nM,jNuB[[<]0.q?An_iH
u. P9O^R3uAcuAi~DzEXg]R2Zu_RO20dojJc")PcXWtaunu,iS'HZkrJC"u,iS'HZkrJ ?
Je3t*]`fN<=C8$O?`UiwDzF7-7M-32>2NVVc8%\?UN[TGnag={oNDzmh/*j?OC*&WCQ"d6
hU9vADQXUpT3hNdS[8B+Vl${t3.#>8:ys.([c9@6e]Mi[<Va'@&!AE[8]XTA\KFZ1$H:Q!
bhcvf#:)oBmDhf1%fQMXsr!g($u2Dpv&DxSrIJt`oTJV 8,g?9)z0qukD~]XjsbcD~o2ZI
j<]ikw'{\5E;XVtC=7d"GF9/TH9@6@&7QHprG29=E\M_dT:<6\:+i~:vrQZO5QXV&i'P,o
QKi9)MMvbC7=d{iE&xT:PFgVBiGk+1H|,g_<gVX?>ld-WMPb>7I5 M/QdEPgh*WL=L rO-
Aoi?5ZQ)(8DNG1d}/B@i'fPu[g)7dms5+5)okQ[Og7al9h'{Z0)>&dM:\U,P-apa&x@0TH
6u9@BP;3#4fSo03I)](\[+.3R>tl+yR?UpT3hNdS[8B+Vl${qPX?Ew'RI7f7g}Fbag/m:8
sT^cdC.}#,8}imCx]Z]z$!M[v*G]sY;Gfge[0n96SkSL.LbQ,,<#GmBfZ7Vw(ceq3VX8iw
DzD1-7M-32>2NVVc8%=81Drue]hto2jYDzJ%WjH:fV<;<uf6bX<b)&1GA oOn@! s_6gM 
h|t8e!4d1G01c?e&;]&RG$ag(Fbb@:D{2M<45<DhZ%Gf]XN{PZ2(Qf!lDeZ%Gf]X1>g*m8
(=Aqs=!@`TiwDzeCd6a<u}ktDyMDgdivDzs.n_aK/c6 =7\j,haps%E<]Xivk1Y%*&r>rQ
g*La81*G<2D{]Xive;9eRAA8Q1T}fg,B1;_e?i QeN`dC1f,G&\QP&A_RLGg(NG=nSt?n_
 jEhHn(/5Riv*QI^s+(3jUDz]XZ'Gf]XAN[8]XTASL.LbQ,,^qc9(6p IJNk(AL\OI[$=O
5ah*^}iv.$3vY+3~^H%OB|>{d?p't`dIUpBNI5_T!#Tf[Th/^}ivG]MCE6s=,gd5n#g(<G
i"TeK456C1PfT6U]([c9=uoNDz"=r-E5s=qLt7?6"g\YZX[h#6k{$k'TA3nA1Dru 8ukD~
]XkH\j2%G318P<Z7-jeq^a([c9gG)6JuR?UpT3hNdS[8B+Vl${Q0D_,bJkd+GX-~=A(\jV
=RMlGuo9$Z^JCVI.q.bU\H#(D[(\jVcMY{e"R`'gmyfEe^/5aA\U,P-a._ I7VFM^%]<p:
JYT!`Ks8X/>0?pt{E-i?L^*)c(b\PdfQ[GgUFq(aM^T:iTPd1Aruq?#P0(uOJT8d-V+UZu
o9p&p'EpW>Ih<#/+Z8U"R#bQ\Th6fV$An$jKVo2mVm\UW#kTE9]Xjw:N$$FE\D&v72P+D>
BP*BSnIJuAi~Dz@;\M@H-7M-32>2NVVc8%4=i=e!4d1GrutL]hivk1Y%uqhd^R>|Jx.;':
Gde}:)eVK%Hbagi'u. P9ODx?2Wh`#=uoNDzhCX.N\A]oNDzs.Bq(5ebIIfDS4c}f#:)oB
mDhf1%fQMXsr</^'#h_fC+3n@sZ)Gf]Xq~R_V0H:fVgFh6fV5"aln|Dz]Xta,9q5WBtf@3
m`E_uNY.=)h\56TF]Jko8'[t0^lq1[Y|rmv eUrdE<]Xiv5;K7&Civ=AnZ0 ^tiv[qhfiv
OeI}bgT}PoA[[8]XTA2VPK8cNti UB@u, N1LmT8u.u>OzEI;jgFDyeZ5%nLd3:v.kI;ua
DXXVf$1pQ8uLgWQT`>8S]hivnDeCC8n|n:P3* :wSlIJQ]!lrS8M0mh.^}ivB8e(T}\Kqe
0>K%;e'EmpGJhujSDz]XFS+ Q%7|2ds|O9Zl2%G3Q*:6`*VxO#k9Nj:`]ZivDzYkV6/ Q8
8o=VQ}[I%,FcHlR%bQnVjL^Ue'D~]XrcE<]Xo|\Dm^$=A\i~h.>]s8`Ge+k@tf<'Z3[#JM
K/e8J `l)"K9P4+YOP@.9K'"EwSIs 2D,1OK6zE|EV`jfU=ZA_9";C:\]Z[TO&<+JJpAqh
9<6@&7H!>SD{E$L++FkHU4bg_r'U:J373>H;;a'EehOaekf8m=:K Dn|DzmhX7 ns_6gM 
h|iM1_JDeNht3v@sZ)Gf]XN{<- GtzVN6ODNDf(oe8e#4d1GrutL]hivh^Zn0=)F;;cB@:
D{2MBa8aG/qr?xqx"%/guf('aa)X/)bFfLBioUU&3H!,@@uAi~Dz5`Pwnzv4K656C1PfT6
U]([c9h6Z6 !`TiwDzB;C@g`Gd1'Xw#&/`Z6uQY7]Xive;gb5N>H=uoNDz]X+x@%F7mwW>
={oNDz]XdQSy3fuN[4Fo]zuq<V.ToI*Ze>>dq#W.=ySJFHSxh)I:NuR#0F1GrutL]hivDz
EX1gC>YGGQTANj)nGe5;K7&Civ=AnZ0 h.^}ivDz&A[Ufb,5^qo+6X,l^Ht3CXuC)!^d[q
ut^b&6jeL~?r8*Pw]MC m10[/-C>e#4duKm?:wKA+YiBh+^}ivDz {NH<  G6lK^V<dETw
FNHn(/5RivnWbeU[@u0+uAi~Dzo2jYDz {NHGKb}@:u@'|DNV8r8Fa'$FE\DJgp;:)\A_a
sat]MOL2A]-6^aQAa.i pD^}!.*!IaB}T.^q!. ;nJD"qp#0kOp-nan|$Z5AK7;xc>"rk)
Sq*&Z&t4Ydu6?5bI)XD^kBtf<'Z3[#JM`:VN+$=|c}/_Aup{oD,aLEWzE;`{>0?pt{E!A;
i?\>;{Jbp;:)MT#pF4\$=a^bFhpA\'rJA;i?L^.ib(v3Ix&tK:tgHE11&B//-&MlGu?)'Q
?r\'J}BjH_nWl?\.bVHxWM&jF+-r`@]e4(uMMB>|U#57C1j`dS[8B+Vl${CblKBRIynZ6Z
;2/Ah`=R2E3<G\"=4Jj.bMe&ScVl${I(BI/B2{nA8zbX$03K>jN~Q4j'.G_!!RA8dj:.V`
(#9l*&uq6`/N:Q*[1XpKmDhf1%fQMX\{F5194|G=VH-X'`oKD>.vX5E;`{>0jb9D@vDj#%
[I[T%}VnXpMUYtVN0Ih7fVjgJc%\^iO8ASA>=gh> MeG';Gde}0kD_aJ,AEt*"uqC}`HhM
q:MPio]zuq<V.ToIUe0&C1cIRY0~#wi.Ik7h0'Wp#P2{doIOT=&(s!s}!WO!<+JJpAqh9<
6@&7n}e;IHbCPvbAK;N<[mYVE;Je`;H(t<4#ExSkIJFm 8WrPFq2ua/,U;GdB("NehkS\H
*OW08Km[3Pi~Dz-pNmev\5m^1D.srN35O"'6!YY1]X>kSnaqeYIHbCsy[^O2k_!7reE<]X
M::7?|k05g`6@9VE-%,+LB&w!-W'Ytda,cK;tM]hivMS[<Cn(GX:uc#}27*c)zWCtT!"R~
5/6|>.oNDzs.ga$YJ0*mnH,juAi~DzEXrHY.hRuauiD89\"A1YT:T9L6jTXCiwDz]X7v&(
7V6`/N:Q*[1XpKmDhf1%fQMX\{F5194|G=VH-X'`oKD>qZ"BukD~]XivMi[<VaTANj)nb`
]givh.^}ivt*9?;(uN[4Fo]zuq<V.ToI*Z,+.dbQr2q^"B:yjMm$0\oj$=A\GN]XivuK&,
se;`t7^KN\32i=`Ns8X/>0?pt{J>6g6)[yQe?@ckkahS9D"T[BhfivDzmh$+?ODfm(.xq.
="D{2MukD~]X`YT}((ljBR-nND* G4QP([c9BP*BJu]ZivlN:N$$FE\D&v72P+BH4g@so^
M9[xhfive;>5L6f@dS<1c?e&Rq@;m`j,Qf-&fKO,a*<;HGagi'jSDz]X`ML]JNgXJZZel?
$k]JE`uNY.=)h\56@-fBP\.}A~'o\&sXrlg1-stM]hivDz*]`fN<Dz.`G=( jUDz=xoNDz
X3o[lLeYJZZel?$kubj@T3cA\=*Ov 'Uehe_)MBP*BJu]ZivkS\H*OW08KGMtf@3m`E_uN
Y.=)h\56`bB[5 kQ$P5\8*PwtD\SH`ouM9[xhfive;>5 jT;t!*274Y+gqDy.`G=h`u. P
9ODx?2Wh`#=uoNDzmhSpt.9 0OukD~]XR#bQBzmwW>*HukD~]X).5"3fuN[4Fo]zuq<V.T
oI*Ze>>dq#W.=ySJFHSxh)I:eT+mJ/i!$=A\[8]XTA\Ki=qy<Uo$2L'@3^oKJV 8,g]WZc
f~@!Z&Gf]X<)aY/xY+j=u41kJa$P?Bi$m<9<>uE{9SnLfjuKWC.j4zdKSyeTe_)MBP*BJe
qj-KKNe8J P4+YJs]ZivTPR7R-_PO2#W2}7Th6:pYNDr?2Wh`#@6:R]ZivDzOn,0O-MA>|
U#57C1j`dS[8B+Vl${CblKBRIynZ6Z;2/Ah`h]=m[uhfivDzmh$+?ODfm(.xq.="D{2Muk
D~]Xb[#Z0|D9.5)83uLvTY+iBnoUrcE<]X`-;t4-nFY8"%/gJ?MyXDiwDz]XZPCb]ZivDz
2MuEhy7XsCe{P*(Ra<\Td;,c[K^qivDz]X@MFIh60)<z&FsCe{P*b\#ZFRXN3ti~Dz]Xiv
E%pws1ibLe:=]ZivDz2MuEjj50Fq]givDz]Xtu"METZ9Y2]XivDz"=IW'{KK]ts"Y3]Xiv
Dz"=p>pF9OsM$k'TA3`sj%18p\E9]XivDzsV?50|KL]t"1YwVN0I=0h\56c2\H#(&M6S]F
@ EpQa(ADNsUE9]XivDz=`G-,MA<M3T6jj50=`k[dnB2;f`iG D\B{CY*)*m(<NQslL7UA
8cNti 5BMCE6^(AySu${>$9u#wi.Ik;HA"a<]~=me?`%@JB4Z73K#7Q,,NUC@uI]\S:YQ}
o2;}=}h>X%nCav'Ve8,B\8BSGWs7*3+5YtVNq*M{jOOa3pV[j#d_ceDV@X?!LLdo>dEw!G
6msJ8'?RoSfp-a=&N:'d9;tkTPf(bGFtE{YsJ.G.h6LyX$#P]KMX:)du ,G5],t#!W4&XP
iwDz]X)61)do>d'S#OERbg!Sk)(fX0nCav'Ve8,B9udo>d'S#OkOD~]Xiv:vG$]givDz3~
B,"Neh.LRqaA]giv=#D{uAg|JZZel?$k]JE`uNY.=)h\56@-fBP\.}A~'o\&sX_aFbijo$
2L'@3^Yu]<=3E.oE u#[=_Kl6\:+?vo4#/GeGdQ(9/1?f?Qv#o20=0h\56TCSI]J/'&~SI
]Jko"nM[p^P/_%hpWLktQSC,>W]4E`?Wq9VPB^/Bs\<'MyOj]19/<*:1;9ST/QSYM=!`I5
/ aA^w90G1/(T:8e(`j,jK`[e(%s.d#lWhL'9vfQMXgfN{B[&1X&BG/B#i!gB4jWpJl#VD
oGFVe8,B[70YjnczaD>c9+eEatdP.UNr$ABInvVL[m)Lpsa6,P_<P/%FO9bCu!6+ek,AbU
oZ*`al2Z?$0|jKczaDb'E7#3/!aAD~PHSJNVYFi~Dzb4EZ.xS|cfUP9MQ**&I$VfG[]XTA
b\8Ts1?COyEIp_e]&iTyei2l&o81qzfo8Ts14XG\'"aq<(d{GYlBaM23/*\5E;$*SH'Wkk
^ZAsH^j[iCW&#.7'7IT[G0,ML'/>:RYz'bIHLa,N2@ MeG+;% %\^i2mBa 7PektQSC,fL
QvNz(A.^L0Vi[mO#G1\T"b]h\u_asa?x$iM:6mnZ&L6S]FOG2s&m9<> LL2=oEN"EK?~+z
ZGGYnF]a8#]hFSr1g2tP^K21dyr<l&JQi!henBuAY82MuN[4Fo]zuq<V.ToIUeFact,0dl
u7Y82MuN[4Fo]zuq<V.ToIUe/nKtn>iKgdTAuqhd^R>|Jx.;':GdPHB^/B-V#ZSU+X0Qlq
\Nm/geTAuqhd^R>|Jx.;':GdPHB^/Bs\D'nFA_(5m*9<kBFW?K#O8*PwgcTAuqhd^R>|Jx
.;':GdPHB^/Bs\D'nFA_(5m*9<kBFW?K#O86"N:]]Zp9JYT!`Ks8X/>0?pt{=9\%9;my&m
9<#}Jg$PTwfb4=i~^Dt3CXuCj@T3BLI.q.*]al-5=|(bc=9dbFjPL~?rh`jScyf#:)oBmD
hf1%fQMXcb2?QL5EMC:K7UQ5=|7Zszf~*374<.D{tf@3m`E_uNY.=)h\56TF]JkoZ)VwI|
M~59MC:K[y_3#h_f[+^q1>k?oAsg6g`Ss8X/>0?pt{2Vt7O'W@X0\7g7s^Y32Mt7^KN\32
t(FaDCS]nCavl{9<?6=+VJ_N7/DN/I2}M*U$D~VIRqXCPHSv/N`WR8Ng3q84B0r8]xkw'{
Ge]gM:>|U#57C1j`dS[8B+Vl${0ok?VH-X'`oKE9$?]z3oJOfB_+Rq@;d77C)x,*^aQAa.
.EJuR?UpT3hNdS[8B+Vl${qPbe`N7=o6nmRy([H>EV`jfU=ZA_9";Ci+<j]hq^0>K%^H%O
H"Ui([c9h@j`- Q8K"JQrZdKeZ3makqo(BR%`Ud:f#:)oBmDhf1%fQMXjIO!,u5y'Sv3=R
NFBF<-]h@M6oI!,Z/(A?H?t['$0^Le&L6S]FOG]~ZF {TX.WoIUeBG/B2{8}'9A,M$f~i6
f~@!$/K6Fv]U+k`iBY$fi?p\s3=4uN[4Fo]zuq<V.ToIUeFact,0dlu7,SfDFrT=&(,ze<
BgoUlI'"@0thu*QI;-7+?Uh=ivixkb8F=\/+Z8U"p9^w;C=N>:LLq2fR.kBy]>SnnF/M`i
jSDzupT^ e3f01c?e&;]&R4!l6e&BhoUU&[Th/^}ivcygdK456C1PfT6iqd5Fsagi'$=A\
[8]XTA\KFZr1g2tP^K21dyr<l&`G7=o6CbSoIJBnb hhfKNj# [mhfivZP:''$c<hfive;
>5^Ht3CXuCj@T3BLI.q.@3Vire\{U"[TGn5;K7&C_TO2Z&]<iwDz]>gbC`+}tmlc<C\[o+
ZF1t/{O^8i@;D{2MBam6@]v*FZ+ `4CEA<D0YT[Fi&dbSb*&r><[m{uHu#2BIP%@irACXD
iwDz2MA oOXj*&Ami~Dzo2ZI]X>k-dq;T^]7R5!lDe.y^M18P<`UiwDzeC(zqe0>K%B\>k
oD79?dD5pK3t*]`fN<=C8$O?`UiwDz%Fb(?H;VG`m3&I't.3Nl9RomGdVgZ|-uSnIJuAi~
DzG2dCgd)~?40'An18P<`UiwDzVx]x9}UR39_Q436t5JZeh6;Urupb0at]o:Dz-("Qu8OV
@.jc#~0@eIIP*!:wSlIJo;b=s;8e0+WviwDz]Xs;j?EZ%Fb(DyG~5IBgoUp!NKpAQLo'Oe
`Ud:f#:)oBmDhf1%fQMXu48fLN'oP*BH_r:.#$18p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<
O>D+lwnZ?K=nK-^qivbXY1 3JMfB+727]NORB[BQ*BSnIJuAi~Dz>i< ^E%O(BY"H$eb0N
J WCFZGbg.(@Ju]ZivX*`N58tHcvWg8cg&s)qLiL"xtO4Zo2jYDz^y[]9]\yC?r_E<]X^K
.1PmZ@_,7E#/0+WviwDz2M<?%#t:.=net)sf9l;Y$uo8Dz]XivmC&DfFj)ga7\>Hs![kA]
W[Bg(BEh]givDz]XivpTVvXWYkV6N{/t>Gs2^fp&m+[pS0;zD{]XivDz]XQ^UpT3hNdS[8
B+Vl${^]'l9lKs/'K%(BCLAB9@k6Tr[T=$D{]XivOegdivDz]XtaTk$YJ0*m(BKDD~]Xiv
i!jSDz]XCP;RZAiwDzuAi~DzYD2Muk.H5L21ZgRq@;d77C)x,*i@9Ed&L!BJ8K9a^?Z6^F
?v*giCZC2Mm=X&nCav'Ve8,B\8BSGW+6[F1G>9?!U%6u3z\w"bMT#pQ7Ii+8G=LC@;m8n,
X/rkFaDCS]nCavl{T:8e^F%OD]#%-~Rv':RwD>3Aq4BR9L'"Ew^D/\18p\k-K?Vu[6c?R$
Vf\ YVE;Je`;H(t<H?bHlEibSmUQR#bQ\T;Il@H]DZ#7gcive;gbK456C1PfT6iqI:eRht
3v@sZ)Gf]XtaF1"xnz`d*Z1X8C:+p$N61XTo[TGnag={oNDz-(<3 GtzVN6ODNDf.5e<$=
A\18P<`UiwDzeCd6f#:)oBmDhf1%fQMXu4'!Z7XWBsoUU&%>@C7.2M'@3^O+rcE<]XDqn{
cWryE<]X?LXl.fn|P*ZdLN/E_UUQ[Th/^}ivt*9?;(4-nFCb]0gtO$')bQDyMdgdivDzs.
8Sl48Os8`Ge+k@tf<'Z3[#JM2VD_6?<ucS&RMv+4Tk-bh_u@3Vh3^}ivDzu0 P9ODx?2Wh
`#o'Dzb}@:D{2Mqc(=GN6tP:`UiwDz7p</6]Hgp$JreOhtT7.JX`7FP:[lZcLN\"8T-+@%
;LjdE9]Xivk1Y%*&r>R1I}bg81)&1GU>_|;Il@-bO|EIqc(=4Ym tM/e<F'Ce*l};h'EWZ
uAi~Dz3~D^H|ag={]Zrc=4uN[4Fo]zuq<V.ToI*Ze>>dq#h/fVc@0Jc}RY`Nm0^v&~P4+Y
rk7AD@o9$ZHt2z=0h\56do>dq#er0J/IRV&Tm0^v&~6LAw7ZNnVx)k%#JxR?UpT3hNdS[8
B+Vl${Q0D_,bJk$PjMZ)VwI|nZ42OyO$5~nL&*[%mFb.Sv/\<)aI`9Vgi!Fb^D/\18p\k-
K?Vu[6c?R$Vf\ YVE;Je`;H(t<H?E[-aU;4ML?eqkwkKE9]Xjw:N$$FE\D&v72P+D>BP*B
SnIJuAi~Dz2m&pX; ns_6gM h|iMr@-hO9eRht3v@sZ)Gf]X1>GNtf@3m`E_uNY.=)h\56
TF]JV:.JAiNDb&PdePQ{nyOL6ne8m&3I@sZ)Gf]Xq~R_Tn<fif^D9;Ipe"(7^~iMcy=rl&
O:`UiwDzP^gd%>4]rhk8;Co[jYDz/*0L1Fk?oAsg6g`Ss8X/[z,P-a5FMC:K[yQe3ZL]4N
L?eqhto2jYDzJ%WjE{<To$2L'@3^oKE9]XivkA6>`B.65L21ZgRq@;d77C)x,*i@9EuW)!
^d=|7Zszf~HE)]'rK~fb,5?vN#[jhfivDzmh$+?ODfm(.xq.="D{2MukD~]XaZGHb}@:m8
n,X/rkFaDCS]nCavl{T:8e*bals;D'nF*N^iP/ASA>pzA((/_n%oT3^x!.*5eG';Gde}\>
RkIm\WO5#qWhb=3;/eLr(Qa<'?,^0K=_(<nCH8tdYduqhd^R>|Jx.;':GdPHB^/Bs\D'nF
A_(5m*9<kBFW?K#O86"NX{md1C%'2?\s+4Bc7vA2Fr>7Snaq`% I7V@73|gbsa$18}Y52M
ruq?#P0(uOJT8d-V+UZuo9p&p'EpW>Iht[NTlNd}3FrzFRTUD~]Xp9:N$$FE\D&v72P+U+
2{J6G"agi'$=A\[8]XTAY0 3JMfB+727]NrUTn[TGnag={oNDzs.&sbgT}((ljBR-nND* 
2o&pT7([c9BP*BJu]Ziv:Fm*n,X/rkFaDCS]nCavl{T:8e^F%OD]#%-~Rv':Rw4.q4BR1D
4m@sZ)Gf]Xq~R_Tn<fif^D9;Ipe"(7^~iMcy=rl&O:`UiwDzP^gd%>4]rhk8;Co[jYDzJ%
WjP^ifo%TrD~]Xiv)G8A($m6n,X/rkFaDCS]nCavl{T:8e*bals;D'nF*N^iP/ASA>pzA(
(/_n%oA@[8]Xive;(7^~iMcy=rl&Z%iwDzuAi~Dz3~Fp$]1G&BkG:)+<3erzo{aMo0*E1G
ruo'Oe`Ud:f#:)oBmDhf1%fQMXjI8bA7oXMiACI2jKZ)Vw4GNH?vN#:)jWKa%*BcNh3qB~
i:9E:<QBbNhz$qbgrD^`@iX9mdDt/P8F3)nA8z!wT3=Ddv/qI_\S/nRVBpXV-rTtr;qSTx
MbXV9RZtP?Dxn)0\]:%}VnXpMU6i[l_cE5Z8Vw*%uq.H5L21ZgRq@;d77C)xG%,WNg[`*]
O9nSG,[zO5q_-5I;/\+rfDFrT=&('UI$A1dWu.q?#P0(uOiSX1awAP;C:\]ZE.dW$=_:2j
kPnE.l[z,P-aDUYPi~kA0&*"ugU2GlV41IeJegs7DpZ7&qH]U:U.R#bQ\T54#~eX>J2>1L
h7fV2si~Dz2e&[aa)X/)bFfLW-T2([c9BP*BJu]Ziv3u;*gcK456C1PfT6iqbs*8h|e!4d
1GrutL]hiv`VBd`q:N$$FE\D&v72P+HZ\DSlIJBnoUrcE<]XFSGN@BPHSvW<-%H"FZTo[T
Gnag={oNDzmh/*j?u41kJap;:)\A_asa[4fOtM(wBQ*BSn0OGg\eQ^[fau(?Ju]ZivhB:N
IzJvjWDzJ%Wjtf@3m`E_uNY.=)h\56213Xv!irSmIJXDiwDz2MA oOC5hC'&S_BG!tET9x
$$FE\D&v72To[TGnpvZ)VwHKtc`,i2<N0rXV@~i~Dzo2ZI]XTA\K"6j?u41kJap;:)\A_a
sa/HSJ6Bb$fR<;%'2?QX1Lru:R]ZivDzOn,0O-FZr1g2tP^K21dyr<l&]dQ;=r3uVU=u?q
s;D'nFP4l:=Rl1Z%Gf]Xivt*!"R~iq^D9;IpgxivOe`UE;]X?LXl.fn|P*ZdLN/E_UUQ[T
h/^}ivt*9?;(4-nFCb]0hUNS_IhJj`Gj]givDzE`+/@1R6UpT3hNdS[8B+Vl${^]QFbNhz
%>bgrD^`=|7ZHo&Z_n%oA@[8]Xive;(7^~iMcy=rl&Z%iwDzuAG\]XFs^qW-4Fk67QN_Vm
H|BooUrcE<]XWD.j:@u2gWo2jYDzJen}n:P3* :wSlIJQ]!lrS8M0m]CgbivDzmh/*_TO2
UsR$bQt,?GGjci_r-4O|EIqc(=4Ym tM-3O|EIqc(=B'[8]XivS>GMs"^|;C=Njv`UiwDz
/5T:gdZcLNmSqY-Cin:i^@%O]Wqift8T]yp.1b('rXE<]XUB@uTHt.Xyri[h"U\!EZ>|s2
`TE;]X`-;th7fVDqGR:I]ZivDzOn,0O-FZr1g2tP^K21dyr<l&]dQ;=r3uVU=u?qs;D'nF
P4l:=Rl1Z%Gf]Xivt*!"R~iq^D9;IpgxivOe`UE;]XDqJu[E'Se8_AJAG}X,BG4g@so^kW
=|7Zpws1ibI:MCpAM90m<;gf)6JuR?UpT3hNdS[8B+Vl${t32#G3PBTyJ+b^;_g3>+nfIn
IF2?G=>QD{mm.xq.!vSnND2vBZlDVb-X'`D@Z@[#JMP.B[&1UC@uI]b)E7PHSJNV^kj->]
s8`Ge+k@tf<'Z3[#JMA_(5m*9<6]HgN?h|>rE{#}VuT2eP4<i=g#LrTXGlV4me1C?^TPpr
G2RQ\Roxk;;3b6^qta@5TPprG2RQ=|&8Q{1ID}3A@s'vX7ttjLm<RYL`,Np"]'iwj(" 6m
`ZD+nFP4+Y>73Sl}UA@u_3#h_feM>J2>1LcJom9^Fm;CNtB[s"&sbg^qiv.$Q;;:So,NHE
Thcv>7Efo9Dzmh/*6+s8`Ge+k@tf<'Z3[#JMdR,qPc0Pr=R16ne8m&3I@so^E9]XivkA6>
`B.65L21ZgRq@;d77C)xr0D'nF*N3^t7O'W@X0\7g7s^rlD^nZtL]hivDz*]`fN<Dz.`G=
( jUDz=xDC]Ziv>:7ZHo&ZX!M;>|U#57C1]{uq<V\JRktx2#G3r8'x8K:+8*PwI9eR4<i=
/+r(bBBh42@sZ)Gf]X#p-59kurt4]hivek0JjdL~?r< 5Lue^xiv]3Wni~Dz]XEbA;i?3F
'Og_\UO5q_-5;-a[tL]hivDzEXg]JZZel?$kubj@T3* 3YTSue3frzM9[x^qivDz]X`ML]
JN<MJxDB?9/N`WR8Ng3qn*h/fV4}G=r8'x8K:+B9X9q(oDi>f~rcE<]XivDz*]`fN<Dz.`
G=( jUDz]XZ']<iwDz]XG'ceeYCC&15bPwgcivDz]XtaEdA;i?,hP^k(,'SpAdsJ >t[\w
D\H~BoP^ %gcivDz]XQ^<K6j^xivDz]Xiv`VNwB[>uRzkw?M/HDnasewC8=c&=;VQ^]@=|
%X-a7!nui)CVTg_|oVE9]XivDz]Xiv+'rmiVBfp_Ef]givDz]XivS1\OBiGfGG]XivDz=x
]ZivDzuAG\]Xiv_uCSmwW>P^>cX7`M_}XOGf]Xivt*9?a`]1gt3Hi~Dz]Xiv)G8A($m6n,
X/rkFaDCS]nCavJY$PTwA]Bk*R0_&wGB'RI7@!?vOb)nJu]ZivDz2MA oOC5-(A8MV[jD~
]XivtLo:Dz]XFs;CNtB[GNYkV6/5T:T9iMDB$.<MJe9v_YiM<:e)7(Jeg$ZcLNcALf77+\
;UcJ9wJeOLuzWyhfivDzs.&sbgjSS>@:D{]XTA\K"6_TO2UscAPb79t{.#>8:y;8dx\>1*
<2D{]Xiv:04bSBQOWnZ8Vw/J2}7Ts!4#MWB$SIs M9[x]0u8NTlN$=A\=]]ZivDzuAi~Dz
]XgdivDzs.3B)4t@5[UI@uQe3ZL]XY]X)6JujWDz'"ch-\n|s7`Ge+k@tf<'Z3[#JMYg>"
,]r(NQ,]M*5CMC:KnL;_e4N'1XToGlV4meJVQXmhM9[xhfive;>57AqZNQYL?I-(A8MVU$
D~]Xiv)G8A($m6n,X/rkFaDCS]nCavJY$PTwA]Bk*R0_&wGB'RI7@!?vOb)nJu]ZivDzb 
hhfK:0bP$vA@i~Dzo2ZI]XTA\K"6_TO2UscAPb79t{.#>8:y-bJSPx.pbU\H11Gm]givDz
Viu9R Y,VIRqXCPHSv/N`Wu;,]V;N6[zO5q_Wh4GNH<@QBMi-o1)do#i3yVisw78pzZ)Vw
S6e"4dukD~]XivTP<aWKP/1CYN]7FSRWsaY3]XivDzs.8Sl48Os8`Ge+k@tf<'Z3[#JMA_
(5m*9<6]HgN?h|>rE{#}^}T2.{=zoNDz]Xivt*!"R~iq^D9;IpgxivDzb}@:D{]XTAD+nF
dR:<Q T}fg,Beo0JjdL~?rBfQ{k?FWtL]hivh.>]D{]XZP.-qi-5K=]th71_TtFNagi'`y
[zO5]kkw'{HItco{4\alH0'RI7Te[TmTn}^qAN[8F[r1g2tP^K21dyr<l&FMe8,BPL@uQe
%tl}h/fV4}G=B9X9q(oDi>f~Cp]ZTU[fau'^MYblEs`l5ZSk'o\&sX9sfQMX_^\?RkTXD+
nF;1+O4Mal]e=mjdp1ZItf@3m`E_uNY.=)h\56TF]JkoZ)VwI|M~59MC:K[yQe3Zl}D>[q
TH^x!.=DnZ[+hm\u,5a9agVb-X'`D@Z@[#JMP.B[&1UC@uI]b)E7n/Q5a<[8F[r1g2tP^K
21dyr<l&FMe8,BPL@uQe%tl}h/fV4}G=8*PwI9/\+rfDFrT=&('UI$A1dWibLe/R:8sT^c
98iDG{E]-Yl6jSt*lI'"@0th\q:-MZc"VfU9[TO&<+JJpAqh9<6@&7H!>SD{E$L++F5RTt
FNg-\>UN6/BxQ{59H\ek0JjdL~?rBf`ejSDzJ%WjX^uqhd^R>|Jx.;':Gde}^KAy&(BFuf
&9C23I3~ExtLn$M9[x^qivDzJe#&t}Xzuqhd^R>|Jx.;':GdPHB^/Bs\D'nF@$+OPI@uQe
.}m*:K^BT2.{=zoNDz]Xq~"%/g]NFSRWsaY[]X)6JujWDz {NH< 6]/N:Q*[1X>}Jx.;i@
9EuW)!3Yt7O'W@-%W08K_gBh*.D^'UI$A11DU4[Th/^}iv]3Wni~Dz]XEbA;i?3F'Og_Uz
8KCKAB[8]Xive;>56`/N:Q*[1X>}JxiV(6u26C:y+(1Lru:R]ZivDz]X7v&(7V^Ht3CXuC
j@T3BLI.q.^AB[&1cA0Jc}N%qYD'nF*N3^W08K_m)/3^ukD~]XivDzb hhfK:0bP$vA@i~
Dz]XrcE<]Xiv<2D{]XivmLDpn^ ;"3&Z(1^niv[qhfD~]X;Du'l<:NJxDB?9/N`WR8Ng3q
n*9/'9A,5<(<fqn9A_(5m*:KrVTnHY\D>7myNOeRHDG}kqrber$=A\[8]XTA\KNbl~&m<c
^s:0bP$v3ri~Dz]X2oPb0(d6f#:)oBmDhf1%fQMXcb2?QL5EMC:K7UQ5=|7Zszf~*374oA
i>f~rcE<]Xiv5;K7&Civ=AnZ0 ^tiv[qhfD~]X\UO5]kkw'{g`2k.9"Qu8u<,]7;$uDCG1
uk.AQ;;:!eBMi:a-O;gdivDzs.El]givDzv1H'Nbl~&ma*>02>0;SnIJBn8%-bJSPxtvD'
nFBB18P< !]givh.>]D{]XZP.-qi-5K=]th71_TtFNagi'`y[zO5]kkw'{HItco{4\alH0
'RI7Te[TmTn}^qAN[8F[r1g2tP^K21dyr<l&FMe8,BPL@uQe%tl}h/fV4}G=B9X9q(ns^S
OK6ne8Di8B>6myNO/\D+&M^,2jkPnE.lBoi\`AVGN6GNmhO&<+JJpAf}2@)~)GNQHZag/m
:8sT^cdC.}#,8}imCx]Z]z$!M[v*G'ikM4\T))_!VI!4n|Dz'b:Jt`%]GNtf@3m`E_uNY.
=)h\56TF]JkoZ)VwI|M~59MC:K[yQe3ZL]D>7eVRmf[g"U27D+&M3!k>$=A\[8]XTA\K"6
?4A#R_;3Q]XWn/]A$3o`E9]XivkA6>`B.65L21ZgRq@;d77C)x,*i@9EuW)!3Y(!8IA_(5
m*9<>uE{#}^}T2.{=zoNDz]Xq~"%/g]NFSRWsaY[]X)6Ju]ZivDFoWGMtf@3m`pjt*2#G3
8*Pw4|G=86"NCF3Sp!6Y!e*57402>9Snaq$=A\[8]X)6^XT}uqhd^R_=JW$PTwfb,5PBjO
>+nf(m:Jt`%]a*[zO5]kkw'{S4Z79vl$M9[xhfive;>5@ZA$Y0gqDy.`G=h`:v:wG.<*YN
it=AnZ[+t'!"R~iq^D9;Ip[lhfD~]XDy:wrsA((/jk503~@ZA$1Hrue]22mqjV>+nfpus1
ibVg4'@sdsgfGNb}@:$O]z3oJOfBEauNY.=)h\56e>5%A?-ond/%rN`"_m)/^iZC2MFvRW
sa$>.1F#Dj#%[I;4`2K61A/`Aup{ShVl${I(BI/B^'s/JPb^;_g3khhf6`/N:Q*[1X>}Jx
.;':Gd:r1?PDSJNV^k#h_f0 nH,j\s+4Bci:/{<)aIibLe/R:8sT^c98iDG{E]-Yl6jSt*
lI'"@0th\q:-MZc"VfU9heq@#P0(uOJT8d-Vl6$=_:2jkPnE.l[z,P-aDUYPi~kA0&*"ug
3rJ}NuBsI[DZ+|Bc'`&-ptm])b!SG`QP3F#'TFs X$+Xop6YY5]XTAT=aI9r72$&^W3F#'
r8H9MS5yT:aI)b!SD]#%lreaPlcGTwFN]givMSkoh/fVRoTY+i#j-5Tf\UO5]kkw'{>7.v
ifM41I;LeSUAGlV4\T3n2m&p:]]ZivK5>QD{]XX/Drn^ ;7h0'o0jYDzu0gbK456C1PfT6
iq7h0'SlIJBnoUrcE<]X0]n|`d*Z1X8C:+p$AIi?([c9BP*BJu]ZivH,hR,z[Wp.JsjWDz
J%Wj:)^sX?iwDz2M2EL]PFF'Bl`HhMq:MPJpp;:)\A_asa?0$=sP>+nfIntE\SH`G}kq1A
U4heBQ*BJu]ZivDzeC(zFZMv>36X:+Us\v,5J>MyXDiwDz]Xiv+zN/+jVKRqXCPHSv/N`W
R8Ng3q-I(_c=9dbFjPL~?rh`h]AMc,@:D{]Xive;(7^~iMcy=rl&Z%iwDz2MukD~]XivA#
hQ0n:>m*n,X/rkFaDCS]nCavJY$PTwA]Bk*R0_&wGB'RI7@!uifwO6/,;aMgU&3Hk>JcC 
I[ag={oNDz]Xq~R_V09KZ"&?NQq^1pRVo}6Y3w*]`fN<Dz.`G=( o2jYDz]XJW 8,g]W5J
jWDz]Xiv[A2>!RsCe{P*\v,5J>My@T,+LB@Q1Gru:R]ZivDz2MB2ND(,Fx$z_{\YW-Dj#%
*W+N=b%#0~6Y:+lrZ6/J2}!~3y@so^E9]XivDz=`nL&*sCe{P*q[_>XE%93vitY"bhoO/&
JyL~f~J?My@TW08KBBUG[TGn]givDz]XtuD'nFdR:<%tsCe{P*b(ZlA^W?uu)!^d\7g7!L
Gsag={]ZivDzXV@~i~Dzo2ZI]X>kbXL]T}W6%9o2jYDz\7Ot"fVRY2O:rFAB[8]XTAQ4^>
@.Y+*]!Sv tL]hivMS5y\J:Su2,<brh0>]D{2M2EL]PFF'Bl`HhMq:MPJpp;:)\A_asa?0
$=sP>+nfIntE\SH`G}kq1AU4heBQ*BJu]ZivTP1vm5%W\GM1T65QCX8Kt\%]:S]ZivDzOn
,0O-MA>|U#57C1]{uq<V.ToIUeB^*R0_&wGB'RI7@!?vOb)nJu]ZivDzb hhfK:0bP$vA@
i~Dzo2jYDz9t72WyX&+Xop6Y!e*e)z!MreE<]XX%+XM.jFeY:.V:A^W?dDa<BK-YcyTdGZ
B9X9`wuAG\]XFs&.n:EHBl`HhMq:MPJpp;:)\A_asaE.r8'x8K:+B9X9q(ns,<ZbS.e!8Y
j:\HD+&M3!k>JcC oUrcE<]X`-;t<?#12#A,[cu^3f#'r8c4n|Dz]Xta,9q5WBr8Fa'$FE
qymDhf1%fQMXm,6\HgN?h|>rE{#}^}T2.{=zoNDz]Xq~"%/g]NFSRWsaY[]X)6JujWDz)d
!SD]#%3f,3M.qOa)i;&*BB[8]XTAQ4SS+XM.jFeY8YVF4C[E2>!RFIh6de@:D{2M,3qR-5
9k)f!St7W/dDTw ho5jYDz)dL^=|7Z>uE{O)nzPl(,c=!dcB0JjdL~?r@Duk^xiv!w&ZX!
Jxu5i~DzBu(5EBaZ/xY+*eJrjWDz6QnZ5/b(T}uqhd^R>|Jx.;':Gde}Z)VwI|nZn:/rPv
T6dR:<kz1\lGaI\5Ot"fVR\UBh42[69xeshto2jYDzJ%WjX^&BD&b8A1u($KWht_%]e^Mi
[<VaTANj)nb`tL]hivKA+Yg`+$9F$F-5TfqZj)8YdtPv]-R/@~Bn4!gl(@uEm?:w%[^iPF
Pq.pG6#%D\\.hfive;2%G3B9X9cZeYCC&1Bw(5EBaZ/x1Cu^YkV68FAcND[?p%rFABD+.)
bwKCS0pU\+=m]7$3&w*falH0'RI7K<-&o4ZI]XTA\K"6_TO2UscAPb79t{.#>8:yPmcG&R
09mqi!jSDz]XA.ThT}uqhd^R>|Jx.;':GdPHB^/Bs\D'nFA_(5m*9<kBFW?K#O8*PwBR)T
2{]HQ)KK1Xh79ueshto2jYDz]X`-;t;LX&<f]TZcf~@!qx"%/g]NFSRWsaAC[8]Xive;2%
G3B9X9cZeYCC&1Bw(5EBaZ/x1Cu^8FAcND(,FxitnWbeh6<2OY Q0+juB!Vx8TtM]hivh.
>]D{]X]sG[]XivuKUBGlV4@Hmw,<*2748z(3Ju]ZivDz[\D8(GX:FTr1g2tP^K21dyr<l&
5<MC:K[y1EPDSJNV^k#h_f0 D^+|Bc'`&-ptm]A:%,4>k>JcC I[ag={oNDz]Xq~R_V09K
Z"&?NQq^1pRVo}6Y3w*]`fN<Dz.`G=( o2jYDz]X M74Y+6)Rl(l:J37m ]|]6R/@~Bn4!
gl(@uEm?:w%[^iPFPq.pG6#%D\\.hfivDzmh)"^d\7g7AlBl\lN3\VO5]kkw'{SlJn<u;+
DW4!J/i!ib9'0e@FBAtm/"RVo}6Y!ecB0JjdL~?r@D8ntM]hivDzY4]Xivp&Fe2HrJK8)q
!SW08KKCD~]Xrch?ivZP/LjWDz]Xv#3n2m&pKNT}Q4*ZalH0'RI7;,a[tL]hivDz(;Bg-7
5L21ZgRq@;d77C)x,*i@9EuW)!^d=|7Zszf~HE)]'rK~fb,5i=7yeG/A,:kSe&J=7:qBFR
BQ*BJu]ZivDzeCN`FW<b^s:0bP$v3r*]`fN<Dz.`G=( o2jYDz]XUB@u_3#h_fX "0>gXj
D+nFdR:<Q 8k`^]2R/@~Bn4!gl(@uEm?:w0VOyZ.Gf]XivU+D~]Xiv0.D+9\"AgO8YPH@u
_3#h_f(0^niv[qhfD~]XDy:w]hivDz=`T: hIaB}8%iV&*BP*BY4]Xiv$ZS_+XM.Tp!6ET
Z9XuT=Ks341Hru:R]ZivDzdDTw hk)><faG'ce$=A\GN]XivKaA`(5EBaZ/xprs1ibI:MC
pA/%rN35@sZ)iwDzXVY72MukC}`HhMq:MPJpp;:)\A_asaIznZdVNgr8'x8K:+B9X9q(oD
i>f~Cp]ZTU[fauBY;3MV.13v0hWK'vkkVb-X'`D@Z@[#JMP.B[&1+9G=LC@;$O]z3oJOfB
EauNY.=)h\56PB?D3AfQ5%A?-ond/%rN`"V~S.g#LrTXBG_r:.#$D+&M^,2jkPnE.lBoi\
`AVGN6GNmhO&<+JJpAf}2@)~)GNQHZ@6ba.%`@s;s~,]V;N618p\k-K?Vu[6c?R$Vf\ YV
E;Je`;H(t<oNua/,U;>c8T>6bX!R45H|MSa%5%ecPlcG&R2{6i*|:-a%TdY4]XTAQ4Hh&Z
eNPltx)!^d\7g7lw+7G=86"NehA#H1'RI7/,Tts++<geiv:0i"7XW08KX&L|?r8*Pw9uQ}
1DBuU&-Tome[OmbD\TkMh<ivp&Y.)4t@5[fZ9VtL]hivu{GM@BPHSvW<-%H"fZ9VBP*BSn
IJuAi~DzO:3f01c?e&;]&R4!SMs M9[x([c9@:]hivk1nZ<'pEY2]Xiv/E'Cl/:NJxDB?9
/N`WR8Ng3q84\JRktx2#G30"Prc?0Jc}RY]kkw'{7U*gJ/i!A:W[(7>9\O1GMNt'e"4duk
D~]XivTP1vm5%W\GM1T65QHUM2Go]givDz]X2oPb0((zE_G`t~VNkDtf<'Z3[#JM*N^iFb
VlJ+b^;_g3>+nfInIF2?G=uAi~Dz]XivMi[<VaTANj)nb`]givDzo2jYDz]XJW 8,g]W5J
=b[yr&A((/jk503~q+$.&wJvGk%uGsagi'`yPBTy34o6dR:<KZ]th71_'C+NhmTdGZB9X9
`wBnoUt%tGgwivOe`UE;]Xi67yWyucfwO6`UiwDz'`&-ptm]/c;aMgrcE<]X$qKtJ+:6$A
]z3oJOfBEauNY.=)h\56e>5%A?-ond/%rN`"u=,<tDGn5;#'0dU'U*2{e!Bqrq([c9@:D{
2MBa$M^Hb&/)VG-%:yPm(,c=3vi~Dz]X2oPb0((zE_G`t~VNkDtf<'Z3[#JM*N^iFbVlJ+
b^;_g3>+nfInIF2?G=uAi~Dz]X%>@C7.2M'@3^O+E:]XZ']<iwDz8FAcND9])f!St7W/dD
&R )reE<]X$qKt2>!RFI<*MTa%5%-k1)72$&3L"Mo5jYDz)d!SW08KGM8F$&liK|P5+YS4
`UiwDz8FJL$PjM>+nf0uF{&.n:P3tvD'nFdR:<%t>.DC]Zivf(DM(GX:FTr1g2tP^K21dy
r<l&FMe8,BPL@uQe%tl}h/fV4}G=8*PwBR)T2{]HQ)KK1Xh7Z69vl$JV18P<`UiwDzeC(z
FZMv>36X:+UsU{h{0n\ t'!"R~iq^D9;Ip[lhfiv:0i"7XW08KGMu'PmcG&R=f:U*SGm]S
;nO<hi>-us#g-5J@My@TW08KBBs%E<]X#P2},iG6ce:N`R.JX`Q4SS+XDE4!J/i!ib9'0e
@FBAtm/"Tts++<K}A`(5EBaZ/x02\o]<iwDzeC(zqe0>K%*d6A&pq.X/Bj5R6k*|:-a%Td
ADGN]XivNDFWGMtf@3m`E_uNY.=)h\56TF]JkoZ)VwPK@uQe.}Jgd+GX-~*274SuF3koi5
7y!CfD>:\O1GMNEZeThto2jYDz]X`-;t;LX&<f]TZcf~@!qx"%/g]NFSRWsaAC[8]Xiv:0
#d_fP4+Yg`+$9F<^aY/xW08K,zkD8YdtPv6VE34!J/i!ib9'0e@FBAtm9lQ}-pJu]ZivtL
o:DzhCRpE;]Xiv`V\Ue]&i9Z)f!SW08KCKAB[8]Xiv/ETts++<n|s7`Ge+k@tf<'Z3[#JM
2VD_aJ=|7Zsz%gJS$PTwA]-6G6#%]JQ)\LNz#&HJqy[g"UU:U*2{e!BqoUrcE<]Xivk1Y%
./LcT,0Uh|uy!*NH*W+NSn0OGg\eQ^[fau(?Ju]ZivDzbl0>*474Y+6)RlY=o[Vvfb,5QX
EaDrW^(7>9:U1z"(`LHtQpUzh{0n;_m=:K D8ktM]hivDzaT:<crTw0x1FiQ7)[Pg7q\-5
TfqZ?6"gcx]SfyO6Z7XE(|!$@6_Ud#f(DM(G-o5MMCpA/%rN B8ktM]hivDzY4]Xivp&Fe
2HrJK8)q!SW08KKCD~]Xrch?ivZP/LjWDz]Xv#3n2m&pKNT}Q4*ZalH0'RI7;,a[tL]hiv
Dz(;Bg-75L21ZgRq@;d77C)x,*i@9EuW)!^d=|7Zszf~HE)]'rK~fb,5i=7yeG/A,:kSe&
J=7:qBo{aMo0UP([c9@:D{]XTA\KA5Th<eZoQ^[faue\Mi[<VaTANj)nb`tL]hivDzaT:<
crTw0x1FiQ7)[Pg7q\-5TfqZZYp%rFABD+.)bwKCS0pU1 ;LWEuAi~Dz]XgdivDzs.3B)4
t@5[$xaJZ)Vw/J2}7TKCD~]Xrch?iv/ERVucoWlL:NJxDB?9ji5;MC:KnL&*c<eWN-@]<`
Gm;KnLQ5]0#6T[[Th/^}ivM#f~RoTYT2c}f#:)oBj!c?0Jc}Tw+S=|jdL~?r#W2},iG6ce
ibLeeHhto2jYDzJ%Wj[\r&A((/<c^s:0bP$vT3Y8nmA#H1'RI7YFGQTANj)nGe5;K7&Civ
=AnZ0 h.>]D{]XZP.-qiWh5H3u"zk)><fa=mt.[^O218P<$At f~Pi\O]kkw'{IaB}8%A$
H1'RI7e"4dJpU_D~o2ZIr8Fa'$FEqymDhf1%fQMXcbdyJZRqTYa_ZqBY9<Y0i~EkbP$v>]
U%.WLFEh%F,zM'DV`!g-r<l&pWD\,bBcEmG.v%1_7RZr/3r,ok7>$027%"Jx1~k?oAsg6g
`Ss8X/>0?pt{ZbM9tr/%rN`"V~S.g#LrTXBG_r:.#$D+&M^,2jkPnE.lBoi\`AVGN6GNmh
O&<+JJpAf}2@)~)GNQHZ@6ba.%`@s;s~,]V;N618p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<
K"NuBsU$>c9+U5b'ZlA^4<1$LBBs=gnfkPE9]Xubn{`d*Z1X8C:+p$V~S.e!4d1GrutL]h
iv(>GN@BPHSvW<-%H"0doj$=A\18P<`UiwDz:)ifg' WrTZ)Gf]Xq~R_20o$Tn%>@C7.2M
'@3^O+rch?iv/EQL jn|n:mD.(ljm]dS[8Js0LqlrSBqqBo{aMBcoUrcE<]X+8G=*Wl/eY
JZZel?$kubj@T3BLI.q.svf~Rw':n;/rPvT6dR:<kzgRU4bg]0#6T[pi`L1OrutL]hivk1
Y%./LcT,0Uh|uy6_nZ5/6|<2D{]Xiv+zN/+jVKRqXCPHSv/N`WR8Ng3q84B0r8]xkw'{Ge
2/=x[uhfivDzmh$+?ODfm(.xq.="D{2Muk^xiv.$3v3+dYWMK=k6A#hQ0n;_m=9<JqGk%u
h4^}iv.$kwh\/cRVo}6Y!e5 G=lrZ6/J2}!~o5jYDzidukG[]XivKaPM$|Kq]th7<Ji"bc
([c9n|Dz]X!.ju:;AG[cM6Tp_4#h_fjj503~LvTY3q@so^E9]XivEkKf]th7,zF"[Aa j%
qx(c`Xp~s1JcXUiwDz2Miy_b"b_{\Ye\eEhEH%t=cAe&;]&RIaB}oUE:]Xub5)i~h.>][8
;2&R1rk?oAsg6gp#>|Jx.;':GdPHu6$:6S]F@ <(JqM*T6X`u6?5bI)XD^kBtf<'f?Qv#o
b`@:$O]z3oJOfB_+Rq@;d77C)xA_`H6[;2/Ah`h]l~$e3ft7^KN\32i=`Ns8X/>0?pt{J>
6g6)[yQe?@ckkahS9D"Tr9) E_G`t~VNH!/N`WR8Ng3qc?JZM8VD>b[+[&DjFXBl`HhMq:
MPio]zuq<V.ToIUe0&C1cIRY0~#wi.IkIFCXR%[8r8Fa'$FE\DJgp;:)\A_asaVGRq?@ck
kahS#.D`mCY,i~[A+G9ufQMX_^\?RkTXa"fCuRfa's_ 1c?$0|e&oS0LG,d}ij?!PlXd^b
7c?!(Y fT;t!a-#Q9uWR^b0_r70?8a/naA<yfBHTb)E7b{U#fHp,Pe\UW;fNRsG\]x<oGk
1.CVR%s;W|_oQ{s;W|2bTU]J\Xl~$eH,td$O]z3oJOfB_+Rq@;d77C)xA_`H6[;2/Ah`h]
AM2[G\"=dzp2>\$Vn!R>!y2zDK0;!SD@RA9HSSRsC#%F,zmy-}X$nCavjyi:9EeGk[n<us
C@O%?OS|nE795aFM^%]<f@dS<1c?e&tj^K21dyr<l&M4>|G-,ML'fUs;^C:.#$NuB[CR6I
eG.LRqFFEV`jfU=ZA_9";Ceg[7;2&R:s"nRz(PZuo9p&p'EpW>)HH>&,bUdtL%H5&,?A_'
NAUf4*#&/`phA-c?Bq+/M'tSb;e}uD$p@Cg^0nU9D~]X9z]E9V2nQJA1Tf<y`BR[&jqd+P
:0=neGkGA:>:hT )T;t!BJR%s;W|uun}DzRm,9`A58rq]0#6T[pi`L\ZA8!ICq]Zivhtgb
<y/MAbTQrqNPq^A((/a* &^ei`J! kS4`UiwDz0T$/9ru2'|DN5G3u8P'HBF+<s&k05gBB
[8]X>kp GMT#8TJhI~ kk$N1A:7_uoD~]XO8\{gb@9VE-%,+LB&wkGUf!7reE<]X,9^b`@
T}rqNPq^A((/a*LN'o"^o5jYDzb=PHX7uc#}27*c)zWCuuu#%=h4^}ivQ'n>JL<9JqM*T6
PL$|;a!qfGtya;uAi~Dz(;t3:ou2'|DN5G3u8PuVsp[4dg@:D{2M$+?Ot^%]GNhf-XcyN-
@]!e%@@Cg^0nKotM]hiv1Wi*0&k<9=NP0yQfLCuftG/zh|JnGkQ!DF,tim,jTR8d0X`iZ&
Gf]XIVb7Q`#(W|O+DL+^LbT}rqNPq^A((/a*@-`BR[&jqd+P:0=n`buAG\]Xq~R_V0tf@3
m`E_uNY.=)h\5686=INln/m($eUs^dcrA:i?([c9n|Dz]Xta,9q5WBr8Fa'$FE\DJgp;:)
\A_asaVGRq?@ckkahS9D"T[BhfivDzmh$+?ODfm(.xq.="D{2Muk^xivt*Y0 3JMfB+727
]NOR@.1Crue]hto2jYDzA<gcK456C1PfT6iqbs\H18P<e"4duk^xivt*9?;(t7^KN\32t(
FaDC?9_/0~WR^b0_sXn}edht3vi~Dz]X2oPb0((zE_G`t~VNH!/N`WR8Ng3qc?JZM8VD>b
[+[&DjQC`UiwDz2MA oOC5-(A8MV[jD~]Xrch?iv/EoEK/e8J \@9"th;}v&3ft7^KN\32
t(FaDC^H3pkL\H*OD]&8`=&~.`!S:ykH$=A\[8]XTA\K"6_TO2UsGm!^\LRkAp8nG0A@pz
onE9]XivkA6>`BCk`HhMq:MPio]zuq<V.ToI*Zt7(UM'DV`!_m`rB[5 uAi~Dz]X%>@C7.
2M'@3^O+E:]XZ']<iwDz+/M'TJt._`fT;_oN&km(b10>K}"g/`)}ogFR"C0[&l_2B|tf@3
m`E_uNY.=)h\56?^!SfG\aORBsoU[lhfivOe6zf=<*kB*[n(,8^bGwuAi~Dz2=L^P/u4XR
`N&1(=t3UjbW@:]hivk1-yMva/D3YT(;qPJe0)#&/`hd]T^s+ws\sp[4gfivDzRmh3]N#6
9`8UG/oph6,z[WZPuO8fA5XTeb*^MvVDi&ibLeGjGJ:T]ZivDz2M:98UG/JK[8]XivDzRm
h3ufXR,:^b@0iHJ9>kdYQ7k;UftSJcJG41i~Dz]XivDzeCd6a<u}fOAe`;JN/"-V#)SnST
.~ivUo.pMu+jIaB}T4Vl${I(BI/B2{t7B?8[_7'd95"N(fp(jj503~Ex(`JbpPUbpikW3r
IaB}Gf<;Ts.o5L21Zg<y`BR[&j@Sh.^}ivDz]Xiv=SMy3fBam6@]v*C7[}@-`BR[&jL_`M
S/)~;GG(Us<z`BR[&jqd+P:0=nhjjSDz]XivDz]X`)6~D]#%[ikogRb!(-Jp(ZE_G`t~VN
kDtf<'Z3[#JM=A6\JI'RI7@!ui/,U;U*2{e!Bqrq([c9s!N8-,&19c(!hy7=#/D+c^aV!{
O+gdivDz]XivDzu0?&@p-KVIRqXCPHSv/N`WR8Ng3q84B0r8]xkw'{7UkHA:>:Snaqu.s!
5@@sZ)iwDz]XivOe`UiwDz]Xive;>5=WMyYL?I7r'5/e@ GN]XivDz]Xiv6\+1iTrh!h%P
`Bpxs1`yZ@[#JMP.B[&1M;Ig7pq#_-^#hzVCb*BY"CeuE%pws1ibLeeHrrHKtcJV!(hgjk
50[6$Cs/q6A|6?-~+jikN" E_{\Y902nQJA1`*b*.$9;5Eez`ytf@3m`?yq6A|6?#4o5jY
Dz]XivDz]X%>@C7.2MYkGWsTY[]XivDz]XAN[8]XivDz]Xq~R_jt7X:y,}im,jTR8d0Xhq
dbSb&BD&b8A1u(J1M2Go6\+1iTrh!h%P`Bpxs1`yZ@[#JMP.B[&1M;Ig7pq#_-^#hz/|Lg
UUj+kYp-]0#6T[oPpws1u."0[9_BJA@6(gqiEs(ZNQ0}mqjV>+nfpus1?x+<K}pU--0ch|
6ZeSjdL~?r11<;Ts.o5L21Zg<y`BR[&j@Sh.^}ivDz]Xivk1Y%&BD&b8A1u(J1M2]Eqp,w
"Qu8J1M2#K_UTWbnA1$73LH3'RI7de]SL)c0n|Dz]XivDz]X`-;t4-nFY8"%/gJ?MyXDiw
Dz]XivDz]Xq~"%/g]NuBo8Dz]XivDz]XivDzhkN-@]HLtco{@(+<K}PM$|Kqe^.LRqaAn|
Dz]XivDz]XivDzhkTdGZO-'6!Y_{\YW-bQ8HRSLCdw;3Q]34o6dR:<KZe^1oXDiwDz]Xiv
Dz]XivKa% _{\Y1GMN^qivDz]XivDz]XivrrHKtcJVGN]XivDz]XivDz]Xtu"METonJa]g
ivDz]XivDz]X)6p(?p!Ak)><@[2lVVPNgdivDz]XivDz]XivEk]k]kfq5LC1PfT6jj50@s
XGiwDz]XivDz]XivKadS,q%XIaB}>^=TNWSa\u9"th;}9qfQMX_^\?RkTXG0,ML'e4JZIl
]givDz]XivDz]X)61)#wi.13&l!\k)(f1)#wi.Ik0]GlLeFh$e0~6Y:+W&\OFt[,S5>*2]
KnVQtoW./hGiCHn_ShVl${>=2>QL<,,@[fGkMx)nJCM_<,,@[fGkMxjOcM&FD@Y/BM@J28
]:SkL<2?(cLR3!ZiSW?ds?Bp?^oK&;Q{+0B5jWN2<98d)cjs;_Nc8T-+X*8T-+9+rP&/=P
S{Q@7}2dG8AffLQv#oGeJ) sWqE='UI7WLM\eSZTdt:.eFoE[+Py$=Oo[)0&RqFFsZE9]X
ivDz]XivDz2MB2SI]J/'&~k%O9#(_{1N:*fQMX/.T:8eSkSI]J/'&~`hi~Dz]XivDz]XTA
Y8hwjSDz]XivDz]XivMi[<Va8%NmPqoQb10>dfs!s}!Wbd]givDz]XivDzGS]XivDz]XZ'
Gf]XivDz=xoNDz]XAN[8]X)6JujWDzFa3lH"kqY)#&/`j^ibLeh+<r0WgEBpBo$fOjC]GN
]XivmCGYJ^3f%WL)ed]yZPNH*[U4E^<9ovE9]XivDz/Z8#oN3f%Wa^uD`L];gtO8u4f oM
oLY4]XivDz]Xq~R_jt7X:y,}im,jTR8d0Xhq$=LeCOhC'&6"t|a#j%!(\w_asa4-T:8e(`
pj^#hzIjEkKf]th7,zF"[Aa j%qx(c`Xp~s1Jcur5)!(p;JYT!ITb7Q`#(,qOG`UiwDz]X
ivp&(=X:`.;t4-nF.-Lfiub9Q`#(,qijt#D)=d tu2J1b7Q`#(W|O+DL+^!W<2D{]XivDz
]XQ^%t1"72?!8d( v+#sdjB!r8Fa'$FEqymDhf1%fQMXcbdyJZRqTYa_Xo43O:D+&M3!k>
JcC oUU&<y`BR[&jqd+P:0=neG2LYkGWsT3ui~Dz]XivDz2M%D@Wu-BK`HhMq:MPJpp;:)
\A_asa?0$=sP>+nfIntE\SH`G}kq1AU4heBQ*BjUDz]XivDzo2jYDz]XivDzEXrH(=X:<f
]T?0Y~`k:Q]ZivDz]Xive;9iRZDz:w'Hb&%t_{1N:*fQMX_^\?RkTXu6L*N9'd7!D@E{sS
kW!7ETZ99vl$@LKj]tm\1HJzkhp-uHf E%&E:9,BSG0"[]N[&>jj50YtJN/"-Vm37"T@[]
sWtG$@^Jt3CXo}&;:9,BSG\<hfivDz]XivDzu0 P9ODx^A=gKB[jD~]XivDz2MukD~]Xiv
Dz2MBam6@]v*C7[}@-`BR[&jL_`MS//X[\9?-YcygFA8Ai18&JWi>k<;!qq2!LET$Cg3r<
l&pWD\,bBc`HkbA+_v&RIkEkKf]th7,zF"[Aa j%qx(c`Xp~s1JcC dDa<BK-YcyTdGZB9
X9`wj%IPM2#K_UTWbnA1$73LH3'RI7de:vG$[Auqhd^R=St}>$;-Kw=voNDz]XivDzJ%Wj
9KZ"&?NQq^rQ(=i+dbSb*&r>rQ(=-oqiEs(ZNQ0}mqjV>+nf05id#y* Y4]XivDz]Xivt*
9?pUVvXW(6^~s'+<U'D~]XivDz]Xive;(7^~iMrhZA]XivDz]XivDz]X@M,+LBk\p-]0J-
M2#K5K3u"z3yYt>z"dY4]XivDz]XivDz]X@MFIh60)<z&FsCe{P*'E+N=b%#0~6Y:+lrZ6
/J2}!~3ygBU%D~]XivDz]XivDz"=4"sCe{e_)Mn|Dz]XivDz]XivDzhkkZp-t'gdivDz]X
ivDz]Xivpv)x_{\YtSjSDz]XivDz]XivDz]]I0%FIaB}L9k4Mm5O<2D{]XivDz]XivDz`{
jcjd8futVN6ODNHJtcM9U2D~]XivDz]XivDz"=/MSJ6BpPUbDE?|-rB<g--spA9d127D)x
r0dr>dEwfLQv#o20t7p}jSDz]XivDz]XivDzdD/_Audo;3&RIaB}dD/_Aup{bWh|&Kdn2w
c{$027OleSe?`%@JB4jW"nM[p^P/_%hpWLW|BYNh3qB~i:9E:<QBbNhz+8G=s7*3:<QBbN
hz+8G=+69\[+X1SaKTi"h\Bd$fi?Bn%]l&^ZAsH^j[U0HE[,90;CLbR^G\,?:p,]FoHl8K
.C+}TMS{+}TM.6g@8_?kCD8v)cjsfjPe70;2/Ah`r/#PRz_!>7nfQF*(3M]h0r2E2wZu`#
7=172r_y`:>zcEkh^qivDz]XivDz]XivRRA:i?\>;{IQ0[,BsCe{227D)x\ZD\,bBcA;i?
\>;{ @E<]XivDz]XivDzXV@~GN]XivDz]XivDz*]`fN<* .k6|[E&%a<08iDm8&A(0jUDz
]XivDz]XgxivDz]Xiv[qhfivDz]XAN[8]XivOe`UiwDzuAG\]Xta,9q5WBr8Fa'$FE\DJg
p;:)\A_asaVGRq?@ckkahS\GWho2jYDzid^D9;IpE:=xDCVKRqXCPHSvs@FaDCS]nCav$3
]zn:8z!wVu?6@n<wif^D9;Ip`UtJ/zh|6:n;mD.(ljBRuPj@T3BLI.q.(KM'DV`!X0uc#}
27;,t7^KN\32i=`Ns8X/VH-X'`O+`U(~E_G`t~VNH!/N`WR8Ng3q84G-,ML'?N/>*30L1F
k?oAsg6gp#>|Jx.;':Gd:r(#1Xlo9<(OM'DV`!_m,BEtJrVKRqXCPHSvs@FaDCS]nCavAp
'o\&sXrlg1-sGNr8Fa'$FE\DJgp;:)\A_asat]MOL2A]-6^aQAa.ZqT+8nun6`/N:Q*[1X
pKmDhf1%fQMXcb/_Aup{oDi>f~Cp]Z.oM _zAwmP>7F+%F$r'b,8sT?yk05gag E zTXhq
@yS=.WoIUeAXi?L^VIUTi~bMe&H8.vmj^c%mf)j;p1ZIr8Fa'$FE\DJgp;:)\A_asa$56S
]F@ fZ9VCQ6IeG\>?xX2L\_r`*KPlH'"@0thu*QI;-b6t'/zh|qU(;f(;@]CgrD~E`(#%!
u~oUOLBF+<\OiiOL6zf=M;tr,8^bGw@-fB2~(;Cb\Skzs;Sm"%/gJ?MyL3f/sbj/^cuw[+
^qivVLcLJ@t}>$;-Q=t'\SZr 32@qldu-spA9duV$C]B$3BsBo$fIPM2kSE9]XM::7?|k0
5g`6@9VE-%,+LB&w!-W'Ytda,cK;tM]hiv&,bUdteYIHbCsy[^O2@TA"(>CUqp#0@DukD~
]Xhm<*XOOxpTd;,co_Q./'AgosjYDzb=:r:5u2'|DN5G3u8PuVsp3|>.oNDzs.)N?|3foN
&km(b10>K} -G5],t#!W02Ju]Ziv0LGgox6Ygc@9VE-%,+LB&w5AK7;xc>"ro5jYDz@[r4
JMH)Zk5MD@-7"Qu8rY?v[cu^oW+khm9xJZ0(/k'AMljYO!,u04o2jYDzfAAe`;JN/"-Vci
:N%#t:n}_nA1u(hy7X[ESTDTS.E],^bC D[nhfD~]X2kCnd4f#:)oBmDhf1%fQMXsr[^Hs
"'EY"TsZ(w`=Bfi:eqht3vi~Dz]X2oPb0((zE_G`t~VNH!/N`WR8Ng3q84G-,ML'?N/>*3
`|@:D{]XTA0OGg\eQ^[fau=t]ZivtL]hiv&,?A3{t7Y6*]oI9{rV?v[cu^oW+k=b%U6SKf
e^'k[IAC0XYp,{5L21ZgRq@;d77C)xr0,g%N?A3{SMs M90mukD~]XL]'oZtO,Sv;|5<h\
Sxnv_nA1u(hy7X[E++M'!7U(/X@\bgA1=K9xal@:D{2M2q&[aa)X/)bFfLW-pAFQagi'$=
A\[8]XTA\K"6VKRqXCPHSv/N`We+^#-8:-V`(#K~XWpnM9[x^qivDzJe#&t}Xzu6?5bI)X
D^kBtf<'Z3[#JM6Z;2/Ah`=R2Ecl@:D{]XTA0OGg\eQ^[fau=t]ZivtLo:Dz'bGb`bB[5 
i;,PJD-~v.T}u6?5bI)Xu/^K21j?U#Eei?PB2>N7@.#O'@KtXWpnM9[xhfive;>5Hr(/5R
o\#=Bb/BcbQ]n@b`k_iHjSDz]X-ZJ@My3f%D@Wu-BK`HhMq:MPio]zuq<V.ToI*Zt7(UM'
DV`!V~S./+T:iFm8&A:B]ZivDz2M!qfG\aHKtc,8^bGwr8XSiwDz]X)6`X58"Ok)Sqsk_(
^qivDz]X@M67#w!?ETe$IHbCsy[^O2@T67#w!?U(D~]XivDzuuu#%=_{1NoN&km(b10>K}
43lj07Y4]XivDz"=pne})x_{1NoN&km(b10>K}43r0"MU(D~]XivDz)))I?|@-/M!B_{\Y
kzs;Y3]XivDz"=+!NtST0&Rq `k)(fdm6XX>iwDz]X)6ME6Bp&l7czL^QS_?JA1Wi*0&k<
9=NPFO]givDz]Xj+,jTR8d0X@%A%'",]_?JAJpM*T6PL$|;aiyb9Q`#(W|O+DL+^!Wi9jS
Dz]Xiv[A0OGgox6YHLtcq]0>E;]Xivh.^}ivDzJ%Wj9KZ"&?NQq^'&]B$3DUmLofP'(AXR
!Quw;Dt`%]"1+ABiu2@"05S4`MS/D~]XivDzH:fV<;h|0n;_$T3LmxsjKU`iD0/jH XDiw
Dz]XTA\Kqe0>K%MW[<Cn(Gi+u. P9O-aJ@MyBnb hhfKW-[cA^W?tT[^O2\<_r`*KP0`^t
ivDz=xoNDzb}@:]hivk1Y%./"Qu8OV3pkL\H*OD]&8`=&~5QJe0)6)&G*^$"O&bPl+XCiw
Dz]X7v&(7V6`/N:Q*[1XpKmDhf1%fQMX(GE_f?Qv#oGeROeE>d@~[8]Xive;(7^~iMcy=r
l&Z%iwDzuAG\]Xq~R_jt7X:y,}im,jTR8d0Xhq$=LeCOhC'&6"t|a#j%!(\w_asa4-T:8e
_w)S$>M\f~i6Zr+^_Yp}`yLN'o$~_{1N%W6S]8F519Umn(@LuN[4Fo[(se\)V:!Y[nhfiv
/EZ1Dg&MSAQ+n>iKJ?6gk~o{aMD%YT(;Cb\S1GMN7t\y^qivDz?z+<n|5QL(qrSZu6?5bI
)XD^kBtf<'Z3[#JM`:VN+$=|c}/_Aup{(m`=Bfi:eq.LRqFF]givDz]Xj+kYp-]0#6T[D~
]XivDz)))I?|@-/M!B_{\Ykzs;Y3]XivDz"=*``fY'A^!IET9x%#h.ivDzb}@:D{]XTA\K
FZMv>36X:+Us'E+NJe0)[614r8+4b#gFA84<hkTdGZO-'6!Y]Iqp,w"Qu8J1M2#K+ABiu2
@"05S4Dq!|P+gdivDz]Xq~R_jt7X:y0MGgox6Y3w*]`fN<'E+NSn0OGg\enK0[;_uEhy7X
i9?xk05g(@jUDz]XZ'Gf]XAN[8]Xiv+zN/+jVKRqXCPHSvs@FaDCS]nCavAp'o\&sXrlD^
nZtL]hiv]SZcf~@!i~h.>]n;mD.(ljBRuPj@T3BLI.q.(KM'DV`!/w?6H ^s:0bP$vo.ZI
<qTFIF 5L"<|V&;4g3=R3lKv?NjYWDQF/*7Nh_!\7T(?[+BG/B2{nA8z!wihLwO',mG+Oj
]19/<*:1%ch6<yVhBM/-#,8}40T:8eSk'o\&sX'!0^Le%k#)6i[le)';GdKC1.i~fpn9g(
S>BD?RLLatkzfTshIpi6<Npr/|M'O8V<L^Sa2mX7O(VDLd7R<3ZQHl!1\5E;$*SHM=V`BM
a%SH+l\LRk=,BJ-'fKO,@i$uKr@i'61X^a'So;!w2z=H/M[d\7,=d0iO,Gg+Bc?AckkaFq
E{8`tlHn2zOALt=J$pQ.eWgmFs0(/k'AMl:)'h9l.VFjC;NPG1iA/c([LRNwo0Q!dhkqkS
\HUZPe<y7+0'LroJWD<q$zTwH$C@]Zf?dS<1c?e&Rq@;d7hU )T;t!BJR%s;W|?/,=v.^q
1>k?oAsg6gp#>|Jxn{jY,W^cAm'o\&sXY32Mt7^KN\32i=`Ns8X/VH-X'`Yurd=4t7^KN\
32t(FaDC^H3pkL\H*OD]&8`=&~.`!S:yjMm$2D,1e!_o,Wsj!g($Jg5:WM&j;@Ys$bZuo9
p&p'EpW>ts\SKB^qivt*Y0 3JMfB+727]NOR@.1Crue]hto2jYDz?z^qa7EY6v*gJu]Ziv
2V2/&eQp=B(?02ubQU<K6j^xivDzm(@]v*J^.6)83uv CKtM5P@yO;5"Tg_|rd%2Y4]Xiv
p&Fen$/{Bbdc>7iB5`]Zivo'Oe`Uh>cmGt<y=] a6!BR[chQB-/,`!_m2`=/E.5;!l&2SI
]Jko3OYuOG]~0GQL6@:+_#\m=3E.]g*3&(?{D\.7bCPvWL9YbCbH?MNtiShZ_kA1A4M$4@
D@A?5]7. fLg8N]g[TO&<+JJpAqh9<6@&7gv^U&UNfjb^doSBJW}av,T!O#9BOhT$56DAF
2ykQGRA< Vmj*:"(D@Vtj#@1)e\R0!tfHn2z[J?A^OrJ935_&}p+6Kb^&F3Ua3=a/F66)K
&dM:W.#.d}atNe(Al|M9R3^,"bX_!Q=Hbn9G+\/!l&3u3u0_Ld[+D~Gh>WahpA!v!|-U?}
+zZGGYnF]a8#s8`Ge+k@tfg2=|&8Q{^FB[&12lLEtwSruqhd^R>|Jx.;?V GD`mCSV;hjL
SJtvo6ZItf@3m`E_uNnc.}#,8}j>\H#(TQa=uV7j0'Wp#P2{doIOT=&(BPk#`% I7V]Dtp
*a;fNP8JhuilCx]Z]z$!M[v*e\+m<,D{]XX/Drn^ ;7h0'o0jYDzJ%Wj:)^sqwrY?F@[2l
VVi:i5(|o#3q*]`fN<=C8$O?`UiwDzeC(zFZGbH:Q!=C(?02ufjMm$0\/*GgG}7G.bu;3z
*]`fN<=C8$O?`UiwDzeC(zFZGbH:Q!BH4gpk@XqS\{5Bv1@23|+c'Auhon@23|+c'Auh@C
0+Bnb hhfKNj# [mhfiv/E:@!^q)MP#i[d\eC@2>1Lrue]hto2jYDzJ%WjX^H$m*@]e)/d
!GVbQ"e"JZZel?$kubj@T3%?_"LBV[0[5RivBQ*BJe3t*]`fN<=C8$O?`UiwDzF7mwW>Q"
`UiwDzH:fV<;:3e4bAB!8>QLm534Iubs9!]bH3OUe6D+e]%)@yO+7].8?V\SO65"hR0`^t
AN[8F[r1g2tP^K21PM-r78QzD_,bJ+4Ga9gFs;^C:.#$NuB[CR6Ihj<j]hFSr1g2tP^K21
PM-r78QzD_,bJ+4Ga9gFs;38doIOJ0h+>]s8`Ge+k@tf<'p)#=Bb/BcbQ]n@b`k_Cbth?1
X2L\([H>EV`jfU/@utc@R$Vf;_ruH >SD{E$L++FkHU4!~gcive;:9!^q)MP#i[d\eC@th
Tf[TGnag={oNDzs.ga$YJ0*mv tL]hivHn(/5Rj?h\:v:v?5A>`ht(9l;Y$uo8Dz]Xq~;^
j#hxtE9 h3ut$mADq}m&p\Z/IXn|Dz]XtaTk3P#~iAFe=+s!:|D{2M=#D{uA<qJxDB?9/N
`WR8Zu 32@qldu-spA9duV7j0'Wp#P@I<wjWcyf#:)oBmDhfFZGb`bB[5 i;,PJD-~K#nH
,jg.@w[8MB>|U#57C1]{uqrLRYL`,NE/i?L^:8kiuuW S.g#LrTXBG_r:.#$18p\k-K?Vu
>auSPK-r78W@oUp!]'iws7`Ge+k@tfg2=|&8Q{^FB[&12lLEtwOV@.\ND\BxoUrc=4t7^K
N\32t(FaDC*d;fNP-_i@9Et6HnL<XWpAFQT=&('Ue8g%Lr[?YVE;m(n,X/rkFaDC*d;fNP
-_i@9Et6HnL<XWpAFQSIs t@Z ]<f@dS<1c?e&Rq@;d7hU )T;t!BJR%s;W|?/,=K#nH,j
\s+4BcoUlI'"@0AU`+ts,]V;N6MA[xYVE;m(n,X/rkFaDC^H3pkL\H*OD]&8`=&~5QG4QP
([c9@:$O]z3oJOfBEauNY.H$!^\LRkAp8nG0A@cM8MtvOV@.9K'"`rYo^xQ^UpT3hNdS[8
m6oEK/e8J \@9"th;}v&fZ9VX&ap@:,W>5a/^{:1WR^b0_b;G =U(YEhA?#3@!k~ 2s`1Z
jmZkAe'}>d9+[cluA-0<R3pd*ljVBhK@aJ>:&8Q{H@2>QLN~[$`qB[5 n![+13*pVo<~_H
2a=/3lG3i{W,tf@3m`E_uNCXa/3pD]&8`=&~5QJuR?UpT3hNdS[8Fop1c}Q]n@b`k_Cbth
?1X2L\([H>EV`jfU/@utc@R$Vf;_ruH >SD{E$L++FkHU4!~gcive;:9!^q)MP#i[d\eC@
thTf[TGnag={oNDzs.ga$YJ0*mv tL]hivHn(/5Rj?h\:v:vsy7?W>6tHr%`;V87t]`[B]
O;5"p+uHtceq?x((jU[qhf^Ht3CXuCj@T3'mZvdw-spA9duV7j0'Wp#P@I<wjWcyf#:)oB
mDhf^RH(A~8nG0A@pz1pJDeNEYtLYdu6?5bI)Xu/^K21/\?WSZ;hjLSJtvOV@.9K'"Ewag
/m:8sT3XmC`[=|&8Q{Ck*BZuo9:0JxDB?9/N`We+^#-8:-V`(#K~XWpAFQag={DCVKRqXC
PHSv/N`We+^#-8:-V`(#K~XWpAFQT=&(H >SD{tf@3m`E_uNCXa/3pD]&8`=&~5QG4QPna
[VhfJtM*T6X`u6?5bI)XD^kBtf<'oN.LfO+p^aQAa.i pD^}!.%P?A3{sCe{'k[IAC0Xn}
$ZkGUf!7ET9xePh;jSKa"g/`%=_{1N:w]ZtuqL58sCe{g!gf)6L$n>JLkhp-4gGN"=pne}
)x_{\Yt;^q!. ;nJD"qp#0kOp-nan|$Z6"'S0s@-/M!B_{1NXEiw22&JDv&E:9,BSGkOp-
m@oYpxE9`{@-`BR[&jqd+P:0=n`bj%qxd1WMPbY22MuE P9O*W+NIaB}H:[kn0ZIr8Fa'$
FE\DJgp;:)[8Yt7;OFn:8z!w^}>\4F@xo9$Z(TM'DV`!kAtfg2Le)fLrSa@yL')T/!JDgP
uTG"`NJikG`kg)q|8d-Vl6\>Rkj.0[/ST:tI5T3Q4>eEsPKfE~K47=:kbUh\NpgVs9BKI.
q.t'\3MUoZ>8bepGs3=4t7^KN\32i=`Ns8X/hf<yVh7bG-,ML'?N2!Q^<.]h@M6oM%s;M2
^c@oSDcE)k'U*x/t |TXI^WLRz8Q.^ag>|Jx3`2EN7@.0|FwE]:+LC@;$O]z3oJOfB_+Rq
@;tGs>8b/`(KM'DV`!_m`rB[5 >QD{dDaD).aJjV,W^c'Se8,B'#0^LeMS#pF40x&:1.#&
bP(4TU]J\X3sEjDj&8`=&~UcSr'gkkq-^)G2uZ@!aT,qf9]/tb\Rb,?M17Q^n@b`[Ol~$e
15&BooVk^b0_O4eE>d644&uMg|JZZel?$k]JE`uNY.GfRAnBQ#?@ckkahS\GWhgbD~=`#i
I`cpdj\Ol6*l)e/E8Ppr_t`*KPM9 k!u2z[Nat[OP/\{iDc2u$'U?rpke}uDEsDCVKRqXC
PHSvs@FaDCJt?|-rB<6Z;2/A( G4QPiTPd\LD\S).$ko['EW*ssj!g($Jg5:WM&jq6ua#}
27u&M1G'Qzp!]'iwj(" 6m`ZIJ+r>/cO/+H +rfG\aSnsk_(Q$n>tv,zJPHD&,?A[39xu!
hdm\ P9O*Wl/jSDzfAAe`;JN/"-Vci?xq6A|6?-~+jikN"kpE9]Xub/,U;U*2{e!Bqrq_r
6XEio9DzB]k#pDqf#0o3u0'|DN5G3u8P232r_y`:>z"dZ2Gf]X+x>/cOnz[7;2Q]&%a<#K
+!NtST0&Rq `o5jYDzL'2_I^m'qYYw>zcE*Hdm6Xflhfiv:0u!j^eYIHbCsy[^O2k_P/\{
S6`UiwDz+/!{:9u2'|DN5G3u8P'H6zkb07Ju]Zivbfu$GMhf-XcyN-@]!eHGc?@OukD~]X
L]'ooM3foN&km(b10>K}"g/`hdBC[8]XTAsk[4n}[7;2Q]&%a<#Kpne})xh4^}iv3IK7;x
c>3#r'?v[cu^oW+khm(7^~s'+<df@:D{2M#7]VN=-,&19cY+_RO2Us@:VE-%,+LB&w6b+1
s.q6A|6?8iBBuAi~DzYtJN/"-Vm37"T@[]9]u2'|DN5G3u8PE&&E:9,BSG0"[]N[&>BB[8
i~DzEX<R%#t:N]+1s.q6A|6?8ie]cOAeiruk@T67($jk50(+ sl&\G[)&x1.do>dEw^(Ay
 b$CjFjWS pd)X/)bFKQ]tBQUMY8eTRRUpT3hN.Lk<9=NP09o2ZI]XTA\K"6VKRqXCPHSv
/N`Wu;,]V;N6TF]JV:Q`2yK#nH,jNuB[BQ*BY4]Xivp&Q(b2Q f@dS<1c?e&tj^K21`U[)
&x1.VH-X'`oKD>qZ"BukD~]XivMi[<VaTANj)nb`]givh.>]D{2M2q&[aa)X/)bFfLW-pA
FQagi'$=A\[8]X>kT`(bE_G`t~VNkDtf<'A -9i@9EfhD\BxoUrch?ive;>5L6f@dS<1c?
e&Rq@;m`j,Qf-&fKO,a*<;HGagi'jSDz]X`ML]JNgXJZZel?$k]JE`uNY.GfRAnBQ#?@ck
kahS:%WRo3jYDz]XJW 8,g]WZcf~@!GS]XAN[8i~DzEXg]1qk?oAsg6g`Ss8X/i{&[eE>d
Q/-&fKO,+4+bpygfU4[TGn]givDzE`+/@11uk?oAsg6gp#>|Jxn{jY,W^cAm'o\&sXrl j
T;t!rbE<]Xiv5;K7&Civ=AnZ0 ^tiv[qhfD~]XL]'oE?mwr97Q8K[8;2Q]&%a<#K+!^bGw
\<cv)NbN;3p<U_f?dS<1c?e&Rq@;uh8fLN'oP*bh([c9tL]hiv&,?A_'jSc2-\MvVDebae
ZlJ.JsJQAIW[i{4)a|qiQ"d6hU9vADo;1lh.>]D{]X\8\j9v@x8"VXC.\S1GMNDy:Ou!j^
ibLeGjGJ:T]ZivDzB;XuX7,:^b`@t'DqGRlNJQqxtO:NY4]XivDzRmh3ufXR,:^b@0iHJ9
>k&[58rquHtnHB]givDz]XivTPR7LCufVicLJ@t}>$;-&21G0s=~]W5J=b%U7VsCe{]=[)
&x1.Ep[`sVkW!7ETZ99vl$@LKj]tm\1HJzkhp-uHuOJ3"0j@u41ks*N8-,&19c(XJu]Ziv
Dz]Xiv0[:>J'WjH:fV<;#7]VN=-,&19c]?qph3[I!it.tCN8-,&19c(!hy7=#/XDiwDz]X
ivDz-(+jB$ND^"QI0 v 'hS?d#n:mD.(ljm]dS[8m6BL`HdS:<kzgRU4bg]0#6T[pi`L1O
rue].Lk<9=NPs|%gX3.vBc)6<u^vIiU&D~]XivDz]XTAMl0;ua15k?oAsg6g`Ss8X/.`VI
`?#h_f0 v 'Uehe_)Mm[\StS$=A\i~Dz]XivDzuAi~Dz]XivDzeC`26X<Xo$2LYkGWsTY3
]XivDz]Xiv(^#5g ZP.-L$scKp]t"1G]RAnB>0.^j[NPIq'T .$CH$pPUbU*2{$@5AsCe{
HDpv)x_{\YtS`y@-`BR[&jqd+P:0=n`bj%IPb7Q`#(W|O+DL+^!W<;Ts.o5L21Zg<y`BR[
&j@SukD~]XivDz]XTA0OGg\e+x#Z'r0 ^tivDz]Xivh.^}ivDz]Xivk1Y%*&r>'&6Cp&l7
czL^QSp u,cu+0BX$-27K$=WMyBnAg[}DxJu[E++O-pPUbDE?|-rB<kaA+_v&RIkEkKf]t
h7,zF"[Aa j%qx(c`Xp~s1JcC dDa<BK-YcyTdGZB9X9`wj%IPM2#K_UTWbnA1$73LH3'R
I7de:vG$[Auqhd^R=St}>$;-Kw=voNDz]XivDzJ%Wj9KZ"&?NQq^rQ(=i+dbSb*&r>rQ(=
-oqiEs(ZNQ0}mqjV>+nf05id#y* Y4]XivDz]Xivt*9?pUVvXW(6^~s'+<U'D~]XivDz]X
ive;(7^~iMrhZA]XivDz]XivDz]X@M,+LBk\p-]0J-M2#K5K3u"z3yYt>z"dY4]XivDz]X
ivDz]X@MFIh60)<z&FsCe{P*'E+N=b%#0~6Y:+lrZ6/J2}!~3ygBU%D~]XivDz]XivDz"=
4"sCe{e_)Mn|Dz]XivDz]XivDzhkkZp-t'gdivDz]XivDz]Xivpv)x_{\YtSjSDz]XivDz
]XivDz]]I0%FIaB}L9k4Mm5O<2D{]XivDz]XivDz`{jcjd8futVN6ODNHJtcM9U2D~]Xiv
Dz]XivDz"=/MSJ6BpPUbDE?|-rB<g--spA9dqr8d-Vl60kD_aJ70;2/Ah`n:a8GN]XivDz
]XivDz]X.o^aQA0]6Y:+pPUb.o^aQAa.'^A49p0Xkb--0ch|2f3M2]sjKUR[G\+>*"_y43
oi@bQHSI>\2>QL<,,@[fGkMx)nu~;e^^h|eR:<RApdeU^wPe\ua*H!q..#Se`apAs(k05g
"PE<]XivDz]XivDzXV@~GN]XivDz]XivDz*]`fN<* .k6|[E&%a<08iDm8&A(0jUDz]Xiv
Dz]XgxivDz]Xiv[qhfivDz]XAN[8]XivOe`UiwDzuAG\]Xta,9q5WBr8Fa'$FE\DJgp;:)
[8Yt7;OFn:8z!w^}T2.{=zoNDzhCcy=rl&GRb}@:$O]z3oJOfB_+Rq@;tGs>8b/`(KM'DV
`!/w?6H ^s:0bP$vo.ZI<qTFIF 5L"<|V&;4g3=R3lKv?NjYWDQFc^2?QLr"(7s5N8-,&1
9c);D-R?av-5?VCj`HhMq:MPio]zuq\v9V2nQJA1%?3aVIRqXCPHSvs@FaDCs-q6s~%gA@
[8uj#}27;,t7^KN\32i=`Ns8X/@-`BR[&jJ]&Vgb@=D{#cVXC.pws1m&$fA7-Y:`]Z.oMu
a/kZp-nan}$Z!-W'Ytda,cK;]tX'Y42Miyb9Q`#(W|O+DL+^!WsCe{1oGN"=+APctase\)
V:,DpPUbjsbcV ]<f@dS<1c?e&tj^K21taseI~M~fU;IoP3AJM^ZeP'A,]Fb1W=~K*ijCx
]Z]z$!M[v*1A,3::]ZivTPR7LCufVicLK%1G0s=~/iKUebRRUpT3hN.Lk<9=NP09o2jYDz
upBc8F9Ym*6 4  X@%RV0$jWDz]Xq^+PBL8KN~#(VuPHH/Zp.vBc)6<u^vIigxivOe`Uiw
DzeCd6a<u}fOAe5RSnST.~ivUo.p5]kZp-GZ#TH4[AC#X2"yIaB}BctT#$/k2VIu_@JAj@
qAnsL\Unn(@LuN[4Fo[(se\)V:!Y[nhfivZPo<#RTB!i!7ETZ9<G^~K^5Z2E7Tjj502}hk
8GH(kLp-3F37hk8GH(^?lMkVp-m@O5;J,3ua5)i~h.>]n;mD.(ljBRuPj@T3J@t}>$;-t@
:;fZ9VCQ6IeG\>?xX2L\_r`*KPlH'"@0thu*QI;-b6t'/zh|qU(;f(;@]CgrD~E`(#%!u~
oUZ7%paLf?Aev3/(F"u{'Ueh6>#wH5&,?Ak;R+?PoH>*?WSZ;hgeivOeeE>dQ/-&ej3O]I
G#%[^i7J-`2tG\]X1>EQs=s}!Wrdub#}27*c)zWC)))I?|@-/M!Bh4^}ivG]A&S<t./zh|
JnGkQ!j,,jTR8d0X@%A%'",]dd@:D{2M#7tMY8_RO2Us@:VE-%,+LB&w6b+1s.q6A|6?8i
BBuAi~Dz#&/`E]mw_nA1u(hy7X[E++!{KjtM]hiv#i9`ifuk@T-,EtHHtcfR9V"0j@\H#(
506|sCe{\>UNj+mK&A`hj%IPI~ kY2]Xiv$ZjFjWS pd)X/)bFKQ]tBQk#`y@-`BR[&jqd
+P:0=n`bj%o6b,k]n}uh^xiv.$_"hZeYJZZel?$k]JE`uNCXS.[3O+IqK|>;&8Q{H@2>QL
.^*30L%X_Yp}jSDz]XM:>|U#57C1]{uqrLRYL`,NE/i?L^:8kiuuW S./+T:SpIJBnNk&>
M;+1v!tM]hiv#i;"Jz8d-VV`B^/Bn7m($e*h2><1Gm[ hfive;>5L6jt7X:yODdA&q5AKO
!|(XSn0OGggP$fZ&]<iwDzEc-7M-32>2NVVc8%jMm$M9[x([c9@:D{]X3+1Fk?oAsg6g`S
s8X/b :R\JRkW;i:eqhto2jYDz/*5quV6gfU@!oA,j\<T}oNjYDz/*5quV6gfU@!TF]J@d
c>"rT:b\um^xivB8H)A~8nY2VIRqXCPHSvs@FaDCs-q6s~%gVuBbH)B_-'fKO,,u,z1U)8
<8D{]XTAu6?5bI)Xu/^K21/\?WSZ;hjLSJtvrYBqoUU&.c9;(`LfuAo6jYDz/*5qeF^#-8
:-V`(#K~"a:-\9_/0~WRJvjWDz"}D`mCSV;hn|n:mD.(ljBRuPj@T3J@t}`*b*-d[ss>KQ
e8J g--spA9dF,+1H|kf^qivDz$?]z3oJOfBEauNY.H$!^\LRkAp8nG0A@cM8MtvrYBqoU
U&.c9;(`LfuAo6jYDz/*5qRSZu 32@qldu-spA9duVdgGMEii?PB2>i2>]D{2M%W6S:5u2
?oC:XzrqNPq^A((/a*LN'o$~Gs^DL<(=NQ?X1Nt7^KN\32t(FaDCkE8]%U6SfaH`ag(FJu
]Ziv6>#w2_tisp,MfG\aSn=iRL0$pm%=O<<P_-Bp(75 ;a^H^{CVO;J7butL]hiv#i;"Fv
3(*|=L3ui9Zno<#R4"sCe{6>#wH5[Aa j%+rfGsX$A@<HOtcP<Y8tC]hiv#i;"$Tlie&Ii
Ro9d+1i9eY>5Hr(/5RKPe8J \@9"[EPop0`bo[E9]Xiv[AI^WLRz9rWR^b0_di,_V;N6c2
\H#(&M6S]F@ VI"AgfivDz"=awkzfTshIp0]D_aJ>c9+` 7T0GnA8z!wT3u6^$iwDzuAG\
]Xq~0Lqlg`f?dS<1c?e&tj^K21taseI~M~;J4ddkJ g-r<MM;3g3]/dR3)[M==3u:j]Ziv
Dzr8Fa'$FEqymDhf5ISAt!tD\SH`&,?A_'([c9h6N#kpC/[}Us`UiwDzE{!acB\=UZ.J,:
jrb7@NY/[614p]4`eo\=UZK^MjEi 7o5ZI]X>k.vX5M;>|U#57C1j`dS[8irb9m<7"O+)K
9;SjVl2yM1T6Z0>sbXL]^#hzIj]givDzVIRqXCPHSv/N`WR8.}Fc>7M>qO&H[d]fkw'{7U
kHA:(dMvVDeb6>#w42G"agi'^w[]TX9zh0\[hfive;$f@Tc</aNe#&H:[`S6n{TPR76Ae1
(:DNv(+?G=@T+Jj+K0i"jSDz]X"/>gn@)xCVBqfc=mU/oP,3_/00>9hC'&t f~he(Yprs1
JcSPV7[\W+tT#$/kddu-J3:R]ZivDz[\Ym]X)6JujWDzVq&oGNr8Fa'$FE\DJgp;:)`;JN
@%l0&qg3r<@z::B0r81L7DEt$,27>+]hNz#&Ep[`sVE9]Xiv6\/N:Q*[1X>}Jx.;1(t7>{
E{#}Vupn0\OM6zf=Bp+/!{U43P@so^?K=neG,|o3>=oNDzB]"C[Ed@n:F}3(*|=L3ui9eY
>5^Hb&/)VG-%:y9|8Lrs&)?WS3U&D~]XivP\,buf0js&h6OR;A(dJb h#z\<]0uBa*.`VI
utAV!G_{\Y3r6\V~&oa*6t^  +[n^qivDz]X@M4-c{$027Pi\O]kkw'{IaB},}WAtT#$/k
dda)H:Qa(ADN+=BiEBaZ/xScY8hwjSDz]XfSNRi~Dzo2ZI]XTA)N]gZ']<f@dS<1c?e&tj
^K21tase\)V:rJTW/w?6H ^s:0bP$vo.ra?v[cLUf@dS<1c?e&tj^K21$96S]F@ <(K"]Z
.oMuVD`}j%QX2}NfVG4Li~pvc2iX_@JA/5>E</D{#cVXp{HKtct@^q!.HGc?kZp-]05Ii~
[A++M'3rIaB}:I]ZtuqL@3HOtcP<XViw222r_y`:>z"dIaB}U/D~=`SCM2iUJ! kHItciU
jSKaf#n2t{p2?AJ{h`^KAy bET9x%#U;D~hksbj/^cuw0 K.jMoz`+KP_?JAjPjSKaMja`
Vsq<sbPJMZhfM*kYp-cv)NbN;3UAD~hksbj/^cuw[+Ni"fk)Sq<2D{tT`A_/=E*f,jMuQ{
,ZAEU]'g/jVm@Y`}j%g.n|$Z5A($'uNkb!!X;<fwLa$0&cVra j%D+gd)6Jb0(/k'AMl#2
VXWY#.(A-GbZ3rIaB}:T]ZDE,tim,jTR8d0X`ij%dKh}k\jSKa`;JN/"-VN4:91.pPUb=B
8$XHiwE%&E:9,BSG0"[]N[&>jj50gBgc)6Jb 8WrPF%f_{1N4-=ur3=4t7^KN\32i=`Ns8
X/VH-X'`oKD>qZMMT}u6?5bI)XD^kBtf<'oN.LfO+p^aQAa.ZqRi%)n<2!k?oAsg6gp#>|
Jx.;^aQAa.ZqT+8nY2VIRqXCPHSvs@FaDCJt?|-rB<6Z;2/Ah`=R2Ei2D#`HhMq:MPio]z
uq<VG-,ML'?Ne4RX<*]h@M/(pL,a0KeTN8K6Fv]U+k`is*s}!W(Z#1'WkkaM$raT\>RkTX
a"fCuRfa's_ 1cfUNSKClzEsYxu6?5bI)XD^kBtf<'f?Qv#oGeh%`Ai?XDE;`{M_.^*3[W
[}4#7BhT162EN7@.#O s(68L(>$z8[D\p2Vk^b0_O4eE>d^\ oht'6Jv5{l+E|nEt~`#dR
,qf9'6_{1N4-^63s!Y 7Bc?AckkaFq0(/k'AMl/>T:8e.&A=#5%"Jx1~k?oAsg6gp#>|Jx
.;^aQAa.C:th?1X2L\bU\H\s+4BcRA9H^>2jkPnE.l[z,P-aBshf-XND-I!G9MOC=JG\s.
s.^#fi$c4/N1A:mUa-4*#&/`j^b;:rU0L]'oHD0Vlj1HqB@3Sr"%/gJ?MyGN]XL9f/sbj/
^cuw[+3F($'uNkb!$;Oo[)3F($'uNkb!Ja4 `T/}4(atkzfTshIp=:a%^qiv3I($'uNkb!
$;&cA=mH1[Y|SnJMH)Zk5Md`5%/Ppj$pM,7RlCq06[!`sj5@i~DzSvDTS.E],^bC37YtJN
/"-VN4:91.IPb7Q`#(W|O+DL+^Lb^qivt*\SH`o5.LfOlQ_nFFh~&[eE>dQ/-&fKO,a*Ut
U*2{e!Bqrq_r6XEio9DzB]k#pDqf#0o3u0'|DN5G3u8P232r_y`:>z"dZ2Gf]X+x>/cOnz
[7;2Q]&%a<#K+!NtST0&Rq `o5jYDzL'2_I^m'qYYw>zcE*Hdm6Xflhfiv:0u!j^eYIHbC
sy[^O2k_P/\{S6`UiwDz+/!{:9u2'|DN5G3u8P'H6zkb07Ju]Zivbfu$GMhf-XcyN-@]!e
HGc?@OukD~]XL]'ooM3foN&km(b10>K}"g/`hdBC[8]XTAsk[4n}[7;2Q]&%a<#Kpne})x
h4^}iv3IK7;xc>3#r'?v[cu^oW+khm(7^~s'+<df@:D{2M!YMja`Vsq<sbgajs7X:y[8;2
Q]&%a<#K5KV)q0^)G2uZ@!mDQS"kbn@:D{2Mt{p2?AJ{S+`apAY.`S6T:+86"N-pJb0(/k
'AMl(W)I?|@-/M!Bh4^}iv3I($'uNkb!Ja4 `T/}THt./zh|JnGkQ!oQt{p2?AJ{h`DSr9
pGG,\<hfive;`A_/=E*fGeP{X8uc#}27*c)zWCtT`A_/=E*fGeP{a!uAi~DzatkzfTshIp
f?a(]BZe19^vT}rqNPq^A((/a*b kzfTshIp%N')?DcLf>a(]BZe193k>.oNDzmh@0?W.b
%C10:nN~TRt./zh|JnGkQ!oQt{p2?AJ{S+++;ERLO?J+?!*^Z2Gf]XFs0(/k'AMl(W-GbZ
tSeYIHbCsy[^O2@Tl+E|nEt~`#"fN_ZlAen:k^Jl@]ukD~]X9z]E9V2nQJA19km*@]v*ui
#}27*c)zWC))#5]VN=-,&19c02o2jYDz?zq6A|6?8iEaR|g`js7X:y[8;2Q]&%a<#Ktbse
\)V:,D2pdYddtL]hiv=St}>$;-d0N%2JA&S<t./zh|JnGkQ!j,,jTR8d0X@%A%'",]dd@:
]hivk1Y%*&r>rQ&;:9,BSGuYGM[T^qivDzu0 P9OMA>|U#57C1j`dS[8irb9Q`#(W|kj(l
`=Bfi:eq.LRqFF]givDz]X.oMuVD`}j%qx?v[cu^oW+k=b%U6SKf:S]ZivDz2M!qfGsX_@
JA&,?Ak;jSDz]Xiv[A`apAs(k05gjj50`S6T:+86"N-p":7w=TS.9H @U(D~]XivDz]]N=
-,&19c(!hy7=#/pPUb<y`BR[&jqd+P:0=n:<]ZivDz2M$TLeiub9Q`#(,qHItcC/[}@-`B
R[&jWJiwDz2M=#D{2Muk^xivt*9?pUVvXW&NDv&E:9,BSGoSM96B\ro<#R+!JNk\p-K^-~
)i20t7^KN\32i=`Ns8X/VH-X'`$ 1MiyJ! kHItc['EW*s!(H/H3,gtqMP#i[dkTp-([n$
n}1Dm=n,X/]6902nQJA1dftLo:Dzmh/*6+n;mD.(ljm]dS[8Js8d-VV`B^/Bn7m($eUs^d
crA:i?([c9n|Dz]Xta,9q5WBr8Fa'$FE\DJgp;:)6[;2/Ah`h]l~$euAi~Dz]X%>@C7.2M
'@3^O+E:]XZ']<iwDzEc-7M-32>2NVVc8%jMm$M9[x([c9@:D{]X3+1Fk?oAsg6g`Ss8X/
b :R\JRkW;i:eqhto2ZI]XTA\K"6VKRqXCPHSv/N`We+^#-8:-V`(#K~XWpnM9[x^qivDz
Je#&t}Xzu6?5bI)XD^kBtf<'f?Qv#oGeh%:.\&hfivDzmh$+?ODfm(.xq.="D{2Muk^xiv
bXU#Eei?PB2>N7@.#OK)Bl`HhMq:MPJpp;:)]b-8TT]J,(:-V`(#6I7Ek]Y843@sZ)Gf]X
q~R_jt7X:y,}im,jTR8d0Xhq$=LeCOhC'&6"t|a#j%!(kvQSC,_%6>\&BG-Y#91MFvp1c}
Q]n@b`k_a@j%QXLCBsdDhU )T;t!BJR%s;W|uujk50oZ#=Bb/BcbQ]n@b`k_uTJ3"0j@u4
1ks*N8-,&19c(XJujWDzJ%WjH:fVgFZr 32@qldu-spA9duVU(D~]XivjV,W^cu!'|X ^L
^hG'LJ+FZ;]XivDzs.jYDz]XivDz=`%U6SKf]tm\_nA1u(hy7X[E++M'!7U(D~]XivDz2M
JzJQ$~_{1NqBGzGN]XivDz]X@M67#w!?ETON6zkb<3D{]XivDz"=pnPHa j%&M5842i~Dz
]XivDz#cVXs^LA]t7fVXs^UjD~]XivDz2MJzJQoMpPUbO8u4:t]ZivDz]X)6":7w=TS.9H
 @ETe$IHbCsy[^O2@TK.jMoz`+KPddn|Dz]XivDz`{b$0\g+mK&A`hj%+r>/cOgcivDz]X
ivKacPAe`;JN/"-V#)IaB}&NDv&E:9,BSGX<iwDz]Xiv$Zs/q6A|6?-~+jikN" E_{\Y90
2nQJA1`*b*.$9;Y1]XivDz]X!.%@@Cg^0nKo]tm\ P9O*WA$]ZivDz2MX8iwDz]XTArqNP
+XMA>|U#57C1j`dS[8u>I^WLRz$56S]F@ GS]Xiv[qhfivDzmh$+?O1sk?oAsg6gp#>|Jx
n{jY,W^cAm'o\&sXOQ@.\ND\BxRA9H33 3'b9eF,-K-KGZRAnBqC?v@`GS]XAN[8i~DzEX
g]Llf/sbj/^cuw[+^qivDzJe#&t}Xzu6?5bI)XD^kBtf<'f?Qv#oGeh%`Ai?>*oNDz]Xq~
"%/g]NFSRWsaY[]X)6JujWDz8SG/opGM6t?NNBui#}27*c)zWC#cVXC.07Sna]<}$0mRr`
$=]z3oJOfBEauNncS"5yG/opAISoIJZ&Gf]X+xfG\agbHEMiL^'opJ0|nZfprIlc1X;a^H
^{4g.z(GY"H$eb0d]C:8AD[8i~Dz/Z8#e`)MGM+/M'4*3~Exiao%bfiXZ79v@x;RovE9]X
ivk1Y%*&r>'&6Cp&l7czL^QSU%PicL]OuBa*LN0(_AJApv7BG0A@HR`sB[5 YtVNq*M{jO
?!oX4t^!`}j%D+&Mp~rY(aF^r1g2ie,WTR8d0XBCuAi~Dz]X'Dl/eYb!(-Jp(ZE_G`t~VN
H!/N`WDjlKBRIynZ6Z;2/A( G4QPbU\HIPI~ kY2]XivDz"=4"sCe{e_)Mn|Dz]XivKa -
G5],t#!Wprs1)b$"O&bPl+"-7wh_jSDz]Xiv[A0OGgox6YHLtcq]0>E;]Xivh.^}ivDzJ%
WjH:fV<;#7]VN=-,&19c]?qp,wLcT,0Uh|uy@)+<U'D~]XivDzAg[}DxJu[E++O-pPUbtu
;EjLSJjlEii?ew.LC1_EA$]f==_!B?%X1Miy_@JAG}kq1A$T3LmxsjKU`ij%D+D')88.Nm
q2@LFIh60)<z&Feu_=P`rD!fU,P]B-nZ')%bbn:vG$[Auqhd^R=St}>$;-Kwo(Dz]XAN[8
]Xive;>5^Hb&/)VG-%:yNmPq`MS/he(Yt7Pdl,nm0[U9DEeM3lba#Z liot#GL]XivDzm(
@]v*[/%]a*lrZ6@3Yu,l\<Dy@W[v^qivDz]X`-;t4-nFY8"%/gJ?MyXDiwDz]Xive;(7^~
t8$.o`E9]XivDz]X%>@C7.P+'E+NhmN-@]S7olqf#0O3E:]XivDzY\]XivOe`UiwDzuAG\
]Xta,9q5WBr8Fa'$FE\DJgp;:)6[;2/Ah`h]AMc,@:D{]X:0bP$vYX2MukC}`HhMq:MPio
]zuq<VG-,ML'fU/Z[RYVDr?2Wh`#@:,Wi@)xj{>J?pt{*&e8,B9u#wi.Ikh5-XND,8AtFH
Y/5MD@?%Uw5ZB:;f2^[J?A^OD\,bBcM*T6Kqs47to)_nA1"uVKRqXCPHSvs@FaDCS]nCav
$3]zn:8z!wA@3foN&k72$L]z3oJOfB_+Rq@;d7/_Aup{h-o._nA1"uVKRqXCPHSvs@FaDC
S]nCavAp'o\&sXT6t./zh|6:n;mD.(ljBRuPj@T3M7VD>b0 uko)_nA1"u_,Rq@;d7/_Au
p{27r'?v[cLUf@dS<1c?e&tj^K21$96S]F@ uA]2Jgp;:)6[;2/A( G4QPiTPd\LD\S).$
koh4*utK/zh|qU(;f(;@]CgrD~_*Rq@;d7/_Aup{(m`=Bfi:eq1o\C ~o0ZIs@FaDC(RM'
DV`!V~S.g#LrTXBG_r:.#$IPI~ kb[.%`@s;s~,]V;N6\C ~h!IHbCPvbAK;N<[mYVE;$?
]z3oJOfB_+Rq@;d7/_Aup{(m`=Bfi:eq.LRqFFo5%Jukic`Ns8X/VH-X'`O+FdM&=JD9m(
.xq.uj>X^CZs#Z.N@H"g$>27IFZ/,_h`h]7t.He>6Z;2/Ah`Ks0[jm'6i{E`?Wq9l&2VD_
aJc@dZOcHE^(AyiKWD]2FP^q`MH)bCMXTF]JkoDS9pi$S"Nn=Ebn1?Q^SENP^kh>ivuKj@
\{u64Gs:pklskPv"UDtgsPex`kuncB7~"S^VJit3`'&t O=]]ZTA#=Nnu,UHB{kBUdRaT2
gV ]*`t[DFf,9(;i,EB3TQB$7@)cjs7;\Vdc#|^~h?Q^LSNAVD>b[+<yE-#RSJ6B s>9*-
oP\UKYuaUiJl]7s@>*2]&:1.3>k~ 2E:Vi5!\GrJA;J#ZnJCEXO%^{<9nD9I7G.bAG/f4g
.UIJ3t2n*pL%jWG}/N`WR8?@ckkas>)CD-Z/7Z^E3p^x1>k?oAsg6g`Ss8Dk]amx&Uv0^q
1>k?oAsg6g`Ss8Dk"fbPC/6UiwUtD~VIRqXCPHSv/N5LlYb1m;(=`0*3kg:y]Zf?dS<1c?
e&RqUpt*ardPX?iwn:mD.(ljm]dS:wc^2?QLp ?pll&UZdln/%rNY32Mt7^KN\32t(FagF
oucNdQRY]kkwh\jS(^E_G`t~VNH!/N5L+x^aQAa.:Q]Zj_dS:wc^/_Aup{<1D{s@FagFX>
iwpJl#VDoGFVe8,BPLS )2pkjSuKj@\{3|+c'AFY'$FEg/k[n<42oi@b&=:M]Z2o/kH\;8
\JRktxp!CUtW4!+c'AFY'$FEg/k[n<42oi@b&=.AJu1~k?oAsg6g`Ss8Dk]amx&UK%g1\R
lz2D,1e!_oIt sO-`N*\;fNPcUYo^xQ^Zu_RO2X,Boc`$=]z3oJOfBEauNCX@{r&#:5Riv
BQ*BJeo0ZIr8Fa'$FEqymDXV!NZ[$<@-E-K&g1\Rlz2D,1e!_oIt sO-`N*\;fNPcUYo^x
tataj,nOUt!t% Y1]Xiv<# GtzVN6ODNDfCjH"P&e!4d1GrutL]hiv@V:5UR39_QYl]0gU
_oIefrhfiv:0_-q_0>d6L!JZe]s-DyBy/~H 0+GSb}@:$O]z3oJOfBEauN)2,+.dbQr2q^
"B:yjMm$2D,1e!p$)uWp#P2{doIOT=&(BPk#QFIt sO-`N*\;fNP-_<yML=JG\s.s.^#fi
@?::]ZivT2]7Wx!0(l`=Y}Gf]Xq~R_20o$d~gfGFL9k4Mm\vZ7@cCvYID?XVXV)4t@5[0d
/*<W<??|qx"%/gm^oYPXrcE<]X`-;t<?_-q_0>m_'q cfLW6S.e!p$)u>72>K6Z7@]n?9c
f%m[$+?Oe'h}*{o2jYDz$?]z3oJOfBEauNnc.}#,8}j>\H#(TQa=uV7j0'>72>1Lruo'Oe
`U(~E_G`t~VNkDtf2EFED\Mf^dcrDi8BSkir3l9K'"EwSIs 2D,1Z69vl$k-K?Vu[6U)Cp
t{M3,NgeTAIJsj!g($Jg5:WM&jPu=JG\s.s.^#fi@?+rt[/+U;3T1\UBTyW\REB5TUD~]X
2/D99\"A1YJD=foNDzmh/*)6t@5[X,Bo# <W<??|5H5Jifg' WOQB[X1V0s=u/u>s<<VD9
m[$+?ODfm(.xq.bg@:D{]Xd#5.Nu`q:N$$FE\D&v72P+*h`=BfDjo6eM\> y18P<e"4duk
D~]X9>/Z&M@o<w52\p[kN*,?;aF`McZKN}R#TjAJ&Re*l}6C#lQT`VE;]XfS3G&[aa)X/)
bFfLBhoUrcE<]X`-g X/jT</D{]X>k>y^xivDz]X-zn{`d*Z1X8C:+nbM9[xhfivDz]XN{
e+:o\9ey;to1jYDz]Xiv<2D{]Xivp&GFn$o{aM5V]ZivDzuAi~Dz]X%>@C7.P+SyekhtAD
i~Dzo2ZI]X)6Y-6)Rl.2:-+/!gG`0^.1M-32>2NVVceRht3vO*ol OtzVN6ODNJ,BP*B`c
@:D{]X]sG[]XivWmY- 3JMfB+727X)([c9@:D{]X>kCWJ8R|J/R`hz;;OYrcE<]Xivs)&|
WYO4J7R|/49@DM-]>+s2[kuHePTr!~rbE<]Xiv<2D{]XivnmeqibLeK.D~]XrcE<]Xo|V~
qzM9[xD~o2ZIr8Fa'$FEqymDXVlyT:8es+/wqQ#:=BFG'RI7IF+`20G\"=4J?#2>QLr"_+
3_pk')]A)L<,aY[$@yL')TdvrQJm]W\YrJ4N;fNP^0D\,bs4$.H9tdYdu6?5bI)Xu/^KCb
^AB[&14j#}u%6C<uj:L~?r?sdW9re`2,TkHY\DWp#P2{#&/`lH'"@0thu*QI;-b6^q1>p\
k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<H?]Sm[U.F/H^qwk7;C!Mn|Dzmhn{`d*Z1X8C:+p$_g
BhoUU&[Th/^}iv]3Y.?2"g 5JMfB+727]N1t4!hSe!4d1Gru=uoNDzmh/*_TO2UscAPb79
t{.#>8:y'b3v*]`fN<K556C1PfT6T<([c9=uoNDzmh/*6+CHD/pKrCE9]XivkA6>`BCk`H
hMq:MPJpp;iXE-i?L^P= ~Jn;.'5]akwh\=Rl1Z%Gf]Xivt*!"R~iq^D9;IpgxivOe`Uiw
Dz.m'U9Z$A]z3oJOfBEauNY.0OQgD_,bnObASvK8([c9nVbe@:D{2MBa$M8bJ&BXmL9pt%
?GnQjSDz]X`ML]JNgXJZZel?$kubj@\{j;\H#(*E!~u]V<.JE-aZ[$[&b,=toNDz]Xq~"%
/g]NFSRWsaY[]X)6Ju]Ziv^ZT}PoA[[8]XTAY2EXg]TGgV3Hdol}erI28^tPLr3G_Q3P>'
oNDzs.&sbgT}hO^}iv]31t]T6hVX=hV1#6"_V@o<k7;C4@#&/`U%[T=$D{uAg|JZZel?$k
ubj@\{t]FHqlWh/J2}Gd<ysdgaD~=`%c`Ns8Dk=S^?M*f~#P2}2/DKEp6gbTjXiUh6/ P(
M1Q3BOXV?>t~ire{khhf6`/N:Q*[1X>}JxX2$!D}c<pB/%rNOQ@.9K'"Ewg-\Rlz2D,1/+
T:Wt#P2{3~ExbZ.%`@s;CNT;$~On784=i~ag/m:8sT^cdC.}#,8}imCx]Z]z$!M[v*e\eM
3QO:dK3)*|=|U/+Ds\5~8Km[,<RnTY ~n|Dzs.ga$YJ0*mnH,juAi~DzEX\r0=)F;;]PGZ
DH$NGQe4gfGFL9k4MmBHB5CvYID?XVXVD?gq3H*]`fN<Dz.`G=( o2jYDzupBfTs7\;{ G
tzVN6ODNDft;G6QPSfU+,!NuB[TU[TGnag={oNDzmh/*6+n;mD.(ljm]dS:w"}?!(Y`:j:
v,Ui([c9n|Dz]Xta,9q5WBr8Fa'$FEqymDXViVPgRm.}EBaZ[$[&b,=toNDz]Xq~"%/g]N
FSRWsaY[]X)6Ju]Ziv/A,:4|G=3ft7^KN\32t(FagFFLe8,BIU'{ssLgYk^>#h_f#+J/i!
5.rFABNuR#@~BnBo$fk6Tr[Th/^}ivt*9?/B,:4|G=YL?I-(A8MVU$%>@C7.2M'@3^O+rc
E<]X`-g X/jT1DA oOC5faNz#&PBjO$=A\Z&Gf]XFs&.<:,|9km*'*PmE;]Xiv6\/N:Q*[
1X>}Jx7q\JRkDHrA*lTSFV+ B9X9-dWXase]VTFZi!A:W[ase]Tr[TGn]givDz@;eSU)!~
E9]XZ'Gf]Xq~R_2p<FTtXW8FJLf0Q5]0FSRWsa3u*]`fN<Dz.`G=( o2jYDz)dL^\7g7<'
sz%gmVl;1 ,356C(8ZoNDzhC1_lGKsA]2[,3]^kwh\$=A\i~h.>][8;2&R1rk?oAsg6gp#
>|Jx7qG-,ML'[jjSGf"=+!^bGwpPUbD-n|$ZkGUf!7ET9xePf)jSKa"g/`%=_{1N:w]Ztu
qL58sCe{g!gf)6L$n>JLkhp-4gGN"=pne})x_{\Yt;^q!. ;nJD"qp#0kOp-nan|$Z6"'S
0s@-/M!B_{1NXEiwrr"%/gJ?MypPUbjsbcV ]<f@dS<1c?e&tj^KCb(KM'DV`!_m,BEtg_
D~sVmDXV=*4F@x@b0BEjpAVa:xTrpk*a'y1A]PGZnrUtmttrn+'z\LrJA;>4v+lkW*!9jF
`OS6RsC#&p1p9d/>siDl"P`W(~E_G`t~VNH!/N5L+x^aQAa.Zq.EA=#5Cp]Z.oXgdt^bQA
a.s*FagF<")k[d1:3t9`?@+q4dh7PU9:LLN|^{\uZ7(K/E[sL'UR^w5ZQ)==M9<yE-X'I6
LaT6Jpf bG\{ta>*2]&:1.^Ij->]n;mD.(ljBRuPj@\{$56S]F@ ?vObjOh<)61)^)D?2;
UA<o'ikk[Wa.&.[+<y/MAb?%Uw5ZSkU%WzuEu#j^khhf6`/N:Q*[1XpKmDXVAn'o\&sXOQ
@.9K'"Ewg-\Rlz2D,1/+T:Wt#P2{Yt>zcE`% I7V@7PI-r784=i~JpM*T6JR6X^^d(H >S
D{E$L++FkH_oQ$/'Ag'U_+Q$n>iK9vu!j^)b`fY'A^4<36n)0\Z89vl$i5<Npr#O2}Gdu{
+;%? nn|DzB]k#pDqf#0o3u0'|DN5G3u8P232r_y`:>z"dZ2Gf]X+x>/cOnz[7;2Q]&%a<
#K+!NtST0&Rq `o5jYDzL'2_I^m'qYYw>zcE*Hdm6XflhfivOe6zf=<*kB*[n(JV[#1\gX
IHbCsy[^O2@T67#w"O3y?2a9O9bCk'SqMCrcE<]XA.XTX5uc#}27*c)zWCuuu#)}Z2Gf]X
Fs 8WrPFF'mw_nA1u(hy7X[E0OGgox6YS7`UE;]X`-;tgJJZZel?$kubj@\{5F_!=O5a-,
Etv&fZ9VBPH"P&/+T:SpIJXDiwDz]X7v&(7V6`/N:Q*[1XpKmDXVAn'o\&sXrlQKa=YzGf
]Xivt*!"R~iq^D9;IpgxivOe`UE;]XJw\NeT+mY) 3JMfB+727]Nu8^ecr9re`Q+bU\HeE
ht3v@sZ)]<iwDzeC(zE_G`t~VNkDtf2Ei{r'#:5Rn+M9[x^qivDzu0M05=C[hR`Ns8X/VH
-X'`O+Tfbg_r`*KPgcivDz]X!.%P?A3{sCe{6>#wH5]givDz]XtuqLGzpPUb@9VE-%,+LB
&wkGUf!7U(D~]XivDz#cVXp{HKtcua#}27*c)zWC#cVXp{S6gdivDz]X!.HGc?kZp-t'/z
h|JnGkQ!tvqL58i9jSDz]Xiv[A++M'3rIaB}hf-XcyN-@]!e%P?A[3dgn|Dz]XivKa43r0
"METe$IHbCsy[^O2k_P/u4a;XDiwDz]X)6":7w=TS.9H @ETe$IHbCsy[^O2@TK.jMoz`+
KPddn|Dz]XivKaMrA:X da,cK;]t7f\>PhY2]XivDz"=*``fY'A^!IETe$!"R~5/b(D~]X
ivtL]hivDzEX<R#12#A,[cu^tG$+J[&VY4]XivDzmh$+?OR4epWzXob!n>2y$A*f/j2E@6
*k'raMkLp-K^_"1?4!8#nDIY`Z[RJM!$];^~tj^K21$96S]F@ 11<2D{]Xive;(7^~nr0O
t8:;GS]Xiv[qD~]Xrch?ive;>5L6f@dS<1c?e&RqUp%{^"13J>^?v#5>18P<gdivDzs.8S
l48On;mD.(ljBRuPj@\{$56S]F@ ?vEzctb&@:D{]XTA0OGg\eQ^[fau=t]ZivtLo:DzRm
h3]N#69`8UG/oph6,z[WZPNHUf4*3~ExE=:NY4]Xiv/EQL jn|n:mD.(ljm]dS:wu0@xmC
8{s!>74@3~ExSkIJuAi~Dz]X@iX9X/M;>|U#57C1]{uq:.(#i{PBjO>+nf8}s!>74@3~Ex
SkIJuAi~Dz]X2kiT[IG/W|XWRk&:DTmLZ1@]n?9c:y[Pg7DOmL9p%#t:YHL|?rita/AWGN
]XivDzJ%WjH:fV<;$+?Ot^%]:S]ZivDz]XTA0OGg\eo<>MD{]XivDz]X!.*e)z!METZ9C@
,b!ViEm8&AhpjSDz]XivDz]XDEeM3lba#Z lk)><;V.srNiCM@gdivDz]XivDz`{"Ok)><
SnaqjSDz]XivDz]Xtu"METZ9Y2]XivDz]XivKa*E!~kSp-]0Wx!08|:R]ZivDz]Xiv$ZjF
jWS pd)X/)bFKQ]tBQk#jSDz]XivDz]XIj/ZSY`pj%!(!TA8_E.M]aelR$Vf`$\?RkTXip
g,Jckb--0ch|ptjSDz]XivDz]Xj+SQ8eV;-%sCe{'G'Gt#4[^\Ji:qd^nu@CFE0&BZu5;w
Qc-{,?;yXRWonZ+]O|EI9KR#Ij]givDz]XivDzdD/_Audo;3&RIaB}dD/_Aup{7LMr"OkR
)KA}M3T6LrTY>\h>ubUiNYCbs.@YQC?]2>QLIY_`n.TAD4G*V<5t&Km0^v&~t<AxMTa`Vs
q<0_h|a5sW*$^zivDz]XivJp*T<2D{]XivDzmh$+?ODfSz8e Es"s}!Wbd]givDz]Xgxiv
Dzb}@:D{2Muk^xivuK&,se;`t7^KN\32i=`Ns8Dk6Z;2/Ah`h]AMc,@:D{]X:0bP$vYX2M
ukC}`HhMq:MPio]zuqOcn:8z!wVu?6@n<wif^D9;Ip`UtJ/zh|6:pKmDXVAn'o\&sXT6t.
/zh|6:n;mD.(ljBRuPj@\{$56S]F@ uA]2Jgp;iXM5VD>b0 nH,j\s+4BcDjo6/W<)aIA:
i?iTPd1A/z?/[8;2&R:s"nRz(PZuo9ZPJgp;iXM5VD>b0 nH,j184!8#'Ue8omFoo5%Juk
ic`Ns8Dk6Z;2/A( G4QPiTPd1A]PGZRv.$ko0\ojDi8BiAm8&A/W:8sT^cdC.}#,8}So'|
Zbhf-XND-I!G9MOC=JG\B]`HhMq:MPio]zuqOcn:8z!wVupAFQg-\Rlz0\oj?xk05gBP!~
h*>]pKmDXVAn'o\&sX_aFbijo$2L'@3^Yu]<@:VE-%iK`Ns8DkX0uc#}27f7tj^KCb(KM'
DV`!tLD/uPj@\{OP@.9K'"Ewg-\Rlz2D,1/+T:Wt#P2{recEuj#}27u&M1G'Qzp!]'iwpJ
mDXVC0thTf\uZ736doIOXNSl'|=eDC_,RqUpVLpAFQT=&(BPH"P&g#LrTXBG_r:.#$IPI~
 kb[.%`@s;s~,]V;N6\C ~h!IHbCPvbAK;N<[mYVE;id]zuqOcn:8z!wVupAFQg-\Rlz0\
oj?xk05gBP!~h*>]pKmDXVn;Rwhs<j]TZcf~@![8uj#}27f7tj^+-X3qj>\H#(A`B=b|db
GMhf-XND]ME`uN)2ukic`NH)bCMXTF]JkoDS9pi$CRth?1X2L\SfU+,!\s+4Bci:/{<)aI
Z35lr`?v[clu0WUyVaDPYPi~G}/N5L6cjMm$X$Boc`A:i?>1KZrbh?tj^+-X3qj>\H#(A`
B=b|9WjMm$2D,1e!p$)uWp#P2{doIOT=&(s!s}!WO!<+JJpAqh9<6@&7BQ!~YkrqNP+XNM
 A&CAF<wjW]3E`uN)2nH,j184!8#'Ue8omqf#0Bf?u@`[8p%)G'u_I-[i@9EuWH \uuF?q
^Lp GQTANj)nh&>]>}JxX2@]n?9cG`t~VN6_4$thC@O%?O9bfZ9VCQ6IeGiUh6?0X2L\bU
\H\s+4Bc)g_Y=Y$~N$bPv*GNB]!~YkrqNP+XNM A&CVKRqXCPHSvs@FagF0v#wi.Ik[lk0
I(C15#\GgrD~E`(#%!u~RA9H336ikME9]X[(EW*s3f[T.b@)eo9zukD~]X+Dg`K$!ymP1 
t7^KN\32i=`Ns8Dk6Z;2/A( jWDz]XJWVGX0Zr5MOS@.\NoUJVVGX0Zr5M1u4!8#h6U%0)
&l'"'BMl0doj)"<2D{]Xivm8&AeM_kFF[A0OGgox6YHLtc^J3uY{]X)6Ju]ZivTPDi=d^b
g)<;,3Bn8%Pmokqf#0oS$p=f]Zrch?RqUpCY=d^b;}U#57C1%_%!JgSz+h=I&HmJ#uZuhR
cy=rl&u@rgl#VDoGFVe8,BPLS )2E`a<fHSHoAsg6gM@H(s;fa's_ SEV~S.FbM&=JG\s.
FagFouNn=Ed0<1c?9zKnVQpk\DLW96VbpAaL@:Yd2Vrm J!mYz5uVIX0[&GY!W^}^|8S,W
t+^+-X3q4P/jAtRWpH7Da%5NMyKNI&/e7s>X,Wi@ap6ShYs4ilQVbNhz`MbH3#1%LBL/4)
k~ 2/|hdq2TAN~B[&1!OGY,mF"]\7t.He>JhuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTtrsP
pkkB`OJiuTtrsPpkkB`OJiuTtrsPpkkB`OJiuTIgQ(=3E.^DN\k]?AEK$s'TA3ReNn=Ebn
6dAF2y&l1lojKs0[ruF!;2GcuMH ,E[fGk[60YOs'Gp9G\Jen-X/J~sRjF`Osr'~\Lv5U[
c)r.jF`O2ukB5DTS2!mTepuN42K+E:X3 nlDuzBviGsPn)WjmdGJK:c@`9T4r3Ry8ZWqS{
cfup;x4X`[_[[;>Qe<+;au5ZSkSI]J/'&~g--s-~h|';B45 h`g)L79,L'hY^xivBaAT3Q
]#tgsP;~04(9cV2>k65!>IBa>hOyrhs@pkk6NZd/HYZI-("q0WWM70;2/Ah`Eyct\`6>Nn
0xs>8b/`Sf8nG0A@N@9de4,_V;N6i~iESa.Rb8IWQR=rA3GW\@9BPC4n:q.ToIUe`Y7I?&
hT)"`&[)i~42WMOH3pD6]Zo|tr`GW]tsn%JfuT`XKBH{?Ulr['EW*sGS]XtjUrT3M7VD>b
0 `ZIhp>kBu$#~Skip6[s!s}!W<~D{_*ut[4nWsPf!rr"%/gJ?MypPUbjs7X>T:1G-,MA<
M3T6%k&IA:A;oY#5mR)KA}M3T67uBimj@"05\5E;%Fi7<N[=TBMTRkm\LA'P0y_a))dn%^
%!k(*)Gt[L8cMxjOr/#PRz_!>7nfT9GtAfA1Ys`#]gE~K4!'W'Ytda,cTdQ6WL5Z3K'sps
uJ[9qz/N`WTzt]jlEPZ>\1(6m*oEo7e;JZZel?$kubf$:)% Tw:9u}n}e;JZZel?$kubf$
:)DCG1ukgfTAu6?5bI)Xu/UrT3%?_"LBV[0[v3jS(^E_G`t~VNkDt3CX>90W.d%CA`B=Z,
&>U0D~VIRqXCPHSvuT@3uhH ,E[fGkP=3rU9D~VIRqXCPHSvuT@3uhH ,E[fGk86"N:]]Z
f?dS<1c?e&ut[4Js_+Q==r3ut7F~6>DNY32Mt7^KN\32t(5P21PM-r78t}p!8jA7oXEaEW
`jfUsd<;D{r8Fa'$FEqyK"DB*d;fNPseilQVbNhz2kLEtwY82Mt7^KN\32t(5P21/\?WSZ
;hjLSJtvY82Mt7^KN\32t(5P21pm,>MuVD:W]Zf?dS<1c?e&ut[4Js0LqlY22Mt7^KN\32
t(5P21VK_N7/DN4FNHX<iwn:mD.(ljm]v%hd5IWM&jq6h/fV4}G=8*PwgcTAu6?5bI)Xu/
UrT3cAdZZb6xT:6>#OGNB]`HhMq:MPJpn-X/[z1.[zO55CMC:K[yth-jh/W|Hh&Z:C]Zf?
dS<1c?e&ut[4Js_+JV$PjMZ)VwI|nZ42OyO$a*N-@]Y52Mt7^KN\32t(5P21PMS \%9;my
&m9<#}Jg$PTwfb4=i~6\/N:Q*[1Xts`Gu;2#G3PBTyJ+b^;_g3>+nfIngdTAu6?5bI)Xu/
UrT3cAdZc?0Jc}N%qYD'nF*N^i\7g7s^Y32Mt7^KN\32t(5P21E2r8'x8K:+B9X9q(<1D{
r8Fa'$FEqyK"DBs}f~Rw':n;/rPvT6dR:<kzXCiwn:mD.(ljm]v%hdFZ16k?B9X9q(<1D{
r8Fa'$FEqyK"DB2L#(TwB^/Bhq0nU9D~VIRqXCPHSvs@5P21$96S]F@ 86QzD_,b!bZ*0;
MN^q1>k?oAsg6gp#tr`GR8?@ckkaXCiwpJK"DB(RM'DV`!n|ZPJgn-X/GNs.5P214!+c'A
FY'$FEg/k[n<42oi@b&=.AJu1~k?oAsg6g`Sr1g2awmu&UK%v 3A@s'vX7ttjLm<RYL`,N
p"]'iwpTVvXWYkV68%kH$=A\Idhw]WgB7{H:GUh>(yS)byB&[8MB>|U#57C1sQJYtA<'\P
UsG%SlIJsj!g($Jg5:WM&jPu=JG\-("Qu8u<,]7;$uDCG1ukJ]i!:v:wHo(/5R?4"g4!f 
$=A\<(Zoo0ZIr8Fa'$FEqyK"DB5?o[$~N$bPv*UiePhtb].%`@s;s~,]V;N6_+ZD2M4-nF
Cba<fHSHUsb s+JUm&@]v*FZ+ `4CEfaeThtADD0pKQZcf^Y>88#hu?jQTrd=4t7^KN\32
t(5P214!-8GmuZJk_+Q==r3ueodZg#LrTX[TO&<+JJpAqh9<6@&7H!>SD{E$L++FkHEh]g
ivEK-7M-32>2NVVc8%iFSa([c9BP*BJu]Ziv4&fzCD@[2lVVi'\Xt[`EM9>|U#57C1sQJY
tA<'\PUs:0#'*>SnIJBnX6`N8erR=uoNDzmhE:=xDCVKRqXCPHSvuT@3uhH ,E[fGkP=3r
;_]LmX2D,1e!_oIt sO-`N*\;fNPcUYo^xD19\"AgOJZZel?$kubf$:)e`NH?PJ{*b/jAt
RWP(\V1.18P<p!4q[8MB>|U#57C1sQJYtAilQVbNhz*c)zWCDbd{Di8B>6FpSlIJsj!g($
Jg5:WM&jPu=JG\s.s.^#fi_~Wj7Jm`#\<,D{2M<+6]/N:Q*[1Xts`GDjo6bfbPl+DS9p'9
A,nuH!Tm[Th/^}ivWmT}((ljBR-nND* CpBP*BSnIJuAi~Dz1\:GifQ5nnrcE<]X^K)uS`
]7Wx!0nrp!4q.UPC4n.U`On}Dz]XN{e+?HCWCQTQ9 (3jUDz=xoNDzhC1_1kBQ*BjU[qhf
6`/N:Q*[1Xts`Gu;p!8jA7oXn:eh#$[dgPp#^P:.#$t[+g7_aU4*@s'vX7ttjLm<RYL`,N
p"]'iwj(" 6m`ZkRE9]XjweYJZZel?$kubf$:)e`NH?PJ{*b/jAtRWP(\V1.18P<`UiwDz
`bXz9 h34kDPm,Th@=h6Z60=)F;;DSp_`a]gZ']<f@dS<1c?e&ut[4Js8d-Vl6DS9p'9A,
JqI| sO-b0<;]LmX2D,1e!_oIt sO-`N*\;fNPcUYo^xtataj,nOk*b;J=M;HgBpUS3F)4
eM0Lr(]0lma-!7n|Dzmhn{n:mD.(ljm]v%hdp$U!i!sht{p!8jA7oX4\/j1DrutL]hivF,
hRS9$bXh]DsJ`TiwDzeCN`itesu. P9O^R3uAcuAi~DzEXg]R2Zu_RO2j~$=]z3oJOfBpl
u4ga(7]8.q?An_CbJeagi'$"Sn0OGg1ZA8KrZ&Gf]Xq~GM@BPHSvW<-%5?rVe]hto2jYDz
J%Wj&S ic8]S^sBhb hhfKNj# [mhfive;1L1Fk?oAsg6g`Sr1g2i(Sa.Rb8ucoW+kH=n$
M9[xhfive;>55?rV[YDyZoSl0OGg1ZA8KrZ&Gf]Xtanzf"W`a.#K"`h4^}ivl"U<gb )WB
-k>+s2[kQnFYK!>71D 1Ju]ZivZ6*w3f%D@Wu-,uLOEKJ]u+DAKRXE;_c?TGGQeR3Qp;pF
9OsM$k'TA3s&e{ht3vit=AnZ0 ukD~]X2knyDpSS<fif^D9;IpgdivDzmh$+?Oe'h}*{jU
Dz=xoNDz'b_+jS- Q8F}\QP&[UJ!9huoD~]X@ymyD+cF:NoOBRGG2HTdZcLN=WDhiPUk[T
bih@?Up @6tL]hivL2E/7a%#;aO6u2Dp33*]]ODgf!htADPC4nId]>JeYZ2MukC}`HhMq:
MPJpn-X/[z,P-a5F?Uci.xU&Q`2yK#nH,j\s+4BcDb$;Wp#P2{@s=L/X:8sT^cdC.}#,8}
rFJ4]@grD~E`(#%!u~ OGN]XIVn{"<`3%FG4&EukD~]X2kt?<VD9JpJt]7Wx!0nrH!%^Y/
X^_ym[$+?Oe'h}*{o2jYDzJ%WjX^H$m*@]OS@.\NLBV[0[5RSn0OGg1ZA8KrZ&Gf]Xq~R_
V0i{QfLCgXp#+=t[(E6BUsp&t[qpCN=d^bg)po42]=a`m[$+?Oe'h}*{o2jYDzm(oEpT+k
BwB=eMn:mD.(ljm]v%hd5IWM&jq6]D,wNg[``S`) I7Vl3CbJeagi'$"jU[qhf6`/N:Q*[
1Xts`Ge+^#-8:-V`(#K~XWpAFQT=&(m[H!PiiTPd1AruR@lH'"@0thu*QI;-7+[$2l_+ZD
]X]\a0Pmpneda_et ~n|DzmhX7 ns_6gM h|iM1_JDeNht3v@sZ)Gf]XIV`A3ft7^KN\32
t(5P21PMS \%9;hTsq6kDhf!htil>-usqu_+8DoNDzs.ga$YJ0*mv tL]hiv^D[$UnUmq]
N_8FMjqe+AW-kzR)`V_>bou{CKtsj!O;e6_&\YEdoniB +jU[qhfC}`HhMq:MPJpn-X/<)
0Bc}2?QLp 6YrV_+cODi8BSkIJsj!g($Jg5:WM&jPu=JG\s.s.^#fi4sBqi:KW^qivt*9?
;(p)c}a<nvH!PiuH$2+1:ys.uHt#\q.q?An_HG*)ii@oqx"%/g]NFSRWsaAC[8]XTAELBl
`HhMq:MPJpn-X/Bob?Zr5MPLS \%9;8$s.([c9@6_Ud#iE(VugD~]X2kCnd4hUjs7Xeo>9
@[2lVV4!<Wg<@6e]Mi[<VaTANj)nb`tL]hivSIGt-7`YXE%93vitY"bhoO/&JyHzWU[8]X
TA\KFZ1$H:Q!BHWjFZGbg.i!$=8b50Z9G8M,ubuiQeR-_PO20d/*R7ZuiDbeBP9)s-81)&
s<hsjSDz]XJW 8,g]WZcf~@!GS]XAN[8]X>k2>^yAN[8MB>|U#57C1j`v%hd1%#wi.Ik*c
;@\JRk&j[{a/)MV~S.g#LrTX\U1.Rv.$ko['EW*ssj!g($Jg5:WM&jq6h4*u?6q?j-i*<j
]h`M@-4$u9[V\SD\Bx8FTTD~]X[TY0Yt>zcE2lVU/f71[E`apAs(k05g?_sQEb!~kM'sKl
8cpOUbc,@:D{]XD\<26]/N:Q*[1Xts`GDjQDfVE.i?L^*W+NBwB=eMhto2jYDzJ%Wji:XD
<f]TZcf~@!qx"%/g]NFSRWsaAC[8]XTAQ4T}u6?5bI)XD^kBtf<'f?Qv#o7U]hivDzG2QP
bU\HIPI~ kY2]Xiv/E90KBJX4$V:>}KZ2r`S6T:+gKJZZel?$k]JE`uNY.n:8z!wA@GS]X
AN[8]XTA\KFZMv>36X:+Us+E3ti~Dz]X+$9FGIFN]S5JjWDz]Xiv[AGfk0&xmHO5KZ]t"1
pnu4'!<8D{]Xiv$Z2N#(jMDS9p'9A, Go39[ X_{1N4-H`]givDz]X.obU\HBGWxSS;h;}
[ckTp-K^2q)dexY*jG`OSRKMb+7/\BtMqwg 2li\FXZN_.JitS<";w7%:j]ZivDz2MEUb[
&JHJtc@Ls>8b/`Sf8nG0A@hrs^6kj&kqtr`GjPhs`A Q>]U%G0,ML'o~mDhfk_D~]Xiv:v
a~n|Dz]XFs;cD{2M^tAN[8MB>|U#57C1sQJYtA,g%N?A3{eodZ?/X2L\([H>EV`jfU=ZA_
9";Ci+<j]h`M@-4$u9O:#"m[9v>:qxDp9vkKE9]XA.84Y)g2^}iv]3Wni~Dz]XTM(bE_G`
t~VNkDt3CX>90W.d%CA`B=Z,&>;V]LM8fvbdBP*BJu]ZivDzX:Drn^ ;I:IU:ioNDz]Xo<
:FifQ5nnrcE<]Xiv]SGMPBG1nv;lo@UP4q@yt m[unFxn$+Wh(^}ivDz!\3fj#hxd5L!]M
bg@:D{]XTAsk@Qs=qL.1JP2vK>`UiwDz]X^qivDzupBgL9k4Mm\V1.$(jRDz=xoNDzs.qL
Y<Sr=iRL0$D1lNKrEZ1K^tAN[8MB>|U#57C1sQJYtAMPRkC2th?1X2L\H{?Ulr2D,1Z69v
l$k-K?Vu[6U)Cpt{M3,Ne#_oIt sO-`N*\;fNPcUYo^xtataj,nO[:t'1HjyV/7Jm`g ;t
>8Bx`ejSDz?z^qa7EY6vjMLc`UiwDzEc-7M-32>2NVVc8%jMm$M9[x([c9@:D{2MjyeYJZ
Zel?$kubf$:)e`NH?PJ{*b/jAtRWP(p&18P<`MHtQp\U1.u9i~DzEXrHY.s=gcivDz'bT!
3f01c?e&;]&RFsag={oNDz]XD19H]hivDz]XW\T}((ljBR-nNDTz[Th/^}ivDz]XfS^RY7
VIRqXCPHSvuT@3uhH ,E[fGk86"NX{P75'o[-ye"4d)_jsPN5'9euoD~]XivDzGN]XivDz
upBkeTe_)MgGivDzb}@:D{]XTA0OGg\eC@CWe#4d=#D{2MukD~]XSxX> ns_6gM h|iMe!
4dukD~]XSt(bDhV_i;&*;}?/'nVI@BPHSvW<-%mgM9[x_re](&aa)X/)bFfLBioU QuAi~
DzIT>ID{]X>kS}#=k{$k'TA3C6SmIJuAi~Dz]X3xQf<K6j6`/N:Q*[1Xts`Gu;p!8jA7oX
PL$|;a*9/4o[-ye"4d)_jsPN'Y,riFmLeq?x=]oNDz]XN{e+:o\9rFAB6y1zh.^}ivDzid
;vQy0Frh?HR(0F6,\pJ6a|e]0.IPs!`b@:D{]XivjSDz]Xv#\PBiBo$fnnDzb}@:D{]XW-
X)1Jruo'Oe`U9/1?t7O'W@X0o:uKQ9e)l}:gWq8TP.4Q;CY3 3H^kDDmllE]/5T:b_-zQ8
*!IMQbJ86i[l_cp@E9@sn6Fvo_E*s=JLsxG8hFbY*8^2eC?|+z1~k?oAsg6g`Sr1<'t7O'
W@-%W08K_gRxH{?Ue+Di8B>6myNO/\qxb].%`@s;CNT;$~On784=@s'vX7ttjLm<RYL`,N
p"]'iwj(" 6m`Z\Se]&im\H!Tm4=BmZ8U"ING=39#j-5 2GN]Xq~GM@BPHSvW<-%H"?s1D
rue]hto2jYDzA<%,T^#=k{$k'TA3C6fae]&iTo[TGnag={oNDzmhH!9r$A]z3oJOfBplu4
\vZ7(;'BMl[z1.=&N:Xuipg,e!4dukD~]XT]]7Wx!0nrH![T_|u<i~DzBmn|-'!SeodZrb
E<]XDqn{*NnCgWp#VHl@]wIPFU=uU3\UmLokSlK3`UiwDz:SA~NDb&*~e\BG!iq)MP#i[d
\eSlIJBn>|s2rbE<]X>+t>[kT}((ljBR-nND3Q@sZ)Gf]XdQo4g/pD>7ico%HDg]`7^qiv
Dz\71eJ7a|X0ES@A<M8Zk%)\hQI )\hQ-c)^]C-yiVQlre%23v@;eSTrHEV_eg(:RRYH]X
)6Ju]Zivf(,53f813Xu91H+~j#G:;t]gp.AB&MEL>{myNOk6KGuHebTn%>o/jYDzid"3&Z
eNhtY\2MukC}`HhMq:MPJpn-X/[z,P-a5FMC:K[yQe3Zl}Ysq3Y.i~[A+G4P;fNP3%h7fV
+8G=(;c(b\0DDKEp6g3EGoiG4'uMg|JZZel?$kubf$:)A`9";CJl$PTwA]-6G6#%i>Fb"H
2KTk[TO&<+JJpAqh9<6@&7H!>SD{E$L++FkHSoAdTUD~]XEbe#[|Ww ns_6gM h|iMr@\K
SlAd ;18P<e"4dukD~]X2knyi)DypEY2]Xivp&Q(b2Q f@dS<1c?e&ut[4Js8d-Vl6Z)Vw
I|nZP4+Yrk7AO+`UiwDz2MA oOC5-(A8MV[jD~]XrcE<]Xo|u}TSFm.~\LeD,hP^k(,'Sp
AdsJ >eEhtY\2MukC}`HhMq:MPJpn-X/[z1.YkPp-&%WaT=Rl1<']h@M6oI!?Uci.xj[7[
[t0^diij?!Pl L/Q3l[lq<sb6PnZekdZ>",]>t)yMvZ3Pt'y N$f.<IJPe`;j->]n;mD.(
ljm]v%hd5I?UFL+ i;&*;}rR?9m[H!1j\s+4Bci{Fbag/m:8sT^cdC.}#,8}imCx]Z]z$!
M[J~BqDbd{b;GZekhBm&om1Dr1Jc2ui~Dz2e&[aa)X/)bFfLW-T2([c9BP*BJu]ZiviESa
T}u6?5bI)Xu/UrT3U+&[_"uw5E?Uci.x)zBwB=Tn[Th/^}ivND^qa7EY6viF(V_uXOGf]X
o<:FifQ5nnH![ThfivZP:'m*'*Pm\V1.<PtPBx:i(6`+H{`VTp3P"urbE<]XFSGN@BPHSv
W<-%H"FZTo[TGnag={oNDzs.g`d!E0oNDzmhUDc}MHP(4~fPXy.JC+VqFZ(@50Q*\OmLok
SlK3rcE<]X`-;t<?JligI_4Xi~Dz]X2oPb0((zE_G`t~VNkDt3ncDSOF.JAiNDb&Ey<ysd
o1jYDz]XJW 8,g]WZcf~@!GS]XAN[8]Xiv:i,Is"u3g 8TRp!lrSWO[8]X>kfaBP,:tcXy
,sJge$4d^tAN[8MB>|U#57C1sQJYtAilqvD'nFA_(5m*9<kBFW?K#O8*PwIE+`20G\"=4J
TXipQVbNhzp-)"^db'E7Vx=ySJ<~RZam@HA2Vjjmp1ZIr8Fa'$FEqyK"DB*d/j*]als;D'
nF*N^iP/ASA>PZ3ZL]D>3ABuB=?9X2L\J=7:[lmFFR?:BPk#`% I7V@7PI-r78Aj<wjWuK
J@p1rBp_UAS Sl\TW&0Xe#SoAdBQ"CX8iwDzX6 ns_6gM h|iMgUFqagi'$=A\[8]XTAip
161Fk?oAsg6g`Sr1g2\RA/=I*fcAdZ>",]W-Db9p1DrutL]hivF,hRS9$bXhipafsIrPE<
]Xk8;CT`#=k{$k'TA3C6faW&0X3I@so^M9[xhfive;gcf?dS<1c?e&ut[4Js_+lx6 \@,5
W{nne"p#3Ej=BhoUrcE<]X`-;t</YNit=AnZ[+t'!"R~iq^D9;Ip[lhfive;[|3fr#;^DS
j';R(<@;D{2M2}nzn:mD.(ljm]v%hd5IWM&jq6h/fV4}G=8*PwT$Fmo_$=A\[8]XTA\K'[
SA<fif^D9;IpgdivDzs.8Sl48On;mD.(ljm]v%hd5I?U5;MCpAh/fV4}G=*)c(b\*~G6ce
=Rl1Z%Gf]Xivt*!"R~iq^D9;IpgxivOe`UiwDzE{jR[qhf6`/N:Q*[1Xts`Gu;p!t&2#G3
[zO5q_Whpk3;/e!g,+LBhY'2[,ZC2Mm=kliESa.Rb8ESh7fV+8G=(;c(b\0DAF(/6MAw7Z
NnVx)k%#Jx1~k?oAsg6g`Sr1g2i(Sa=|7Z*aal-5=|uOR o2;}5E3u8P2/Tk\U1./\<)aI
`9Vgi!FbG}kqN~<+JJpAf}2@)~)GNQHZ]gM:?\TPprG2RQ=|&8Q{]EgrD~E`(#%!u~eciE
SaNAt[NTlNd}3F'OY1]XTAY0 3JMfB+727]NrUTn[TGnag={oNDzmhH!9r$A]z3oJOfBpl
u4\vZ7(;'BMl[z1.=&N:Xuipg,e!4dukD~]XT]]7Wx!0nrH![T_|u<i~Dz2m&pX; ns_6g
M h|iMr@-hO9eRht3v@sZ)Gf]X1>GNr8Fa'$FEqyK"DB*d/j^A%OD]#%-~I9qx_+eQe_)M
`63P@sZ)Gf]Xq~R_Tn<fif^D9;Ipe"(7^~iMcy=rl&O:`UiwDzP^gdT]PoA[k6OmbDumD~
]X2knyi)DypEY2]Xivp&Q(b2Q f@dS<1c?e&ut[4Js_+JV$PjMZ)VwI|nZ42OyO$a*N-@]
rn7AO+`UiwDz2MA oOC5-(A8MV[jD~]XrcE<]Xo|e-2We]9IJz21M2nvi)]0#6Z!IXe]ht
Y\2MukC}`HhMq:MPJpn-X/[z1.=&N:u2A18dVEPK@uQe3ZhY'2[,ZC2Mm=kliESa.Rb8N|
(L?p$TmR;7.z/xTH'II7i6f~@!e|czauKs_*^w,mbZO$@.>r9U+77;$u>%DHd&/[<zQQa<
[8MB>|U#57C1sQJYtAilQVbNhz%>bgrD^`=|7ZHo&Z_hRxH{?Ue+Di8B>6myNO/\qxb].%
`@s;CNT;$~On784=i~^D/\18p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<H?h~LEegiESaNAo6
UAZOcviF`G58Fm0!A:Ys'CPSe!`%m[5$O"bCgeivp&e|>J2>1Lqc(=BQW}KB^qivH~3f01
c?e&;]&R4![%SlIJBnoUrcE<]X[h"U:?!^q)MP#i[d\eC@myNOeRht3v@sZ)Gf]Xq~_+X$
M;>|U#57C1sQJYiVh6O8Nkb!i(Sa.Rb8gUp#CUBP*BJu]Ziv:>ifg' WrT_+htk)uhD~]X
1FGN&S iBwB=tL]hiv]SGMPBG1nvH!;4F0j'_r3:.zediEFes!9u`d@:D{2MU.#=k{$k'T
A3C6;VD}BP*BSnIJuAi~Dzn)lc<#-D^M[8i~Dzm QW[|!W3*+d&RBLq? u/"o:PF-GGF-,
"qB)-@B1Dg+1A<mo@"]'mIE;]Xiv2~/!iaoh#/a/UcP//._e0VM+O"m<qYUkauo3>Bm%/M
lcZ,%&a'5Z^vivDz'r`=&.;aI-F#0!L}&v3X?;Yu,l#jHaBGhT\AHoBo[?FHBRL$jWDz]X
 )T_Cb^yOwnmlH3>\Np&/-_e'mT3s"pie}_<\miwDzq?>#I5_T!#9kif3v`lMcGdBG5at&
Z-C@]ZivDz8>QLu}q`e_m+4/Qlo>:f^|4goHs"uy T,zXwMU>R,:dSrCJv3LG"?uK.U&D~
]XivhtjUDz=xoNDzmh@"bT=Q.g*pg`%>7,Kr5H!Z/eua&J3s(\?G9USI.LbQ,,D+n)J=42
\Za`@:]hiv'mT3]7FSRWsaJt]Zivk%h:ivDzmhUDc}MHP(4~fPXy.JC+VqFZ(@e rJOyTp
0-BieT dZ&Gf]Xivt*9?pUVvXWn,DyMde"`%GMAGYs_>MR]n(QJu]ZivDzGN]XivuKboh\
?89USI.LbQ,,nnDzb}@:]hivk1Y%ItYFGQTANj)nGe]givDzE`+/@11uk?oAsg6g`Sr1g2
i(Sa.Rb8JX0XWMf=c@0Jc}TwoGNc( Ju]ZivDzb hhfK:0bP$vA@i~Dzo2ZI]XTAI(-7)8
3us}7?W>YkV6N{d6ABFr[,c_iBFes!9u`dtL]hiv'mNQgdr/qL_RIt`UiwDzeC(z&:r1]W
\WqpmX6X?PH#WFGN]XivuK&,se;`t7^KN\32t(5P21PMS \%9;my&m9<#}Jg$PTwfb_HYW
IqrcE<]Xiv5;K7&Civ=AnZ0 ^tiv[qhfD~]XsP:NBtet/.O|EI<u;+9huoD~]X\uD\<2e\
O{EI+Jc8jNet`%+}>w`BEZWFm_HmsIA=[cs%E<]XWD.j:@u2<L_[EZU&-TZLr!tOXNGf]X
q~R_R$bQ]5gt3Pi~Dz]X2oPb0((zE_G`t~VNkDt3ncDS9p'9A,5<(<fqn9A_(5m*:Krn7A
O+`UiwDz2MA oOC5-(A8MV[jD~]XrcE<]XDqJu[E'Se8_AJAG}X,BG4g@so^kW=|7Zpws1
ibQB[-H`agi'`y7I-%OClK!l FETZ9XuIte"4dJpU_D~o2ZIr8Fa'$FEqyK"DB*dal-5=|
(bc=9dbFjPL~?rh`h]AM2[G\"=Zhf~@![FCV8KL<M:eJ^bQAa.mdH!,E[fGkIXMCE6[\)=
lj,qA3pCs3=4t7^KN\32t(5P21PM@uQe.}$Ali,qA3E8aZ/xO+D>3ABuB=?9X2L\bU*8h|
Fb`FIt sO-`NGyY/q.(CQ{<4D{rqIt sO-`N*\;fNPHZ^D/\18p\k-K?Vu[6c?R$Vf\ YV
E;Je`;H(t<By(5m*:K375`Pwe!2%G3B9X9cZ9rdoIO"HUNM*Bk-[BLi:eqOmbD<4D{2M]L
bm-\e#p#t&-jBiFx vgcD~]X\UO5q_-59k$A]z3oJOfBplu4ga5%A?-o8nnL&*[%Slipg,
/+r(bBBh42@sZ)Gf]X#p-59kurt4]hivek0JjdL~?r< 5Lue^xiv]3Wni~Dz]XEbA;i?3F
'Og_\UO5q_-5;-a[tL]hivDzEXg]JZZel?$kubf$:)% Tw:9u})rIMagi'jSDz]XivkA6>
`BCk`HhMq:MPJpn-X/[zO5q_WhVI_N7/DN/I2}M*?Ne4RXZ(Gf]XivDzu0 P9ODx?2Wh`#
o'Dz]XAN[8i~Dz]XUz8KGM8>QL!)NHX<iwDz]XivK*'Ze8/uL=s?*Hen+'_z"YiAX7BGe8
3~L? LX8iwDz]XTAW3)kh:ivDz]XivuK>K2>je^`#goFE/Ct)\J 7Ea4RLP(T>[Wc@Lf77
+\;UcJ9wm(p\@}GN]XivDz]Xiv"HZsg639IdK:^qivDz]Xiv`VTp3P[6X[]XivDzb}]giv
Dzo2ZI]Xivp&9^3f+JLAi52ltape4q[8]Xive;>5("Z@Yfe3jSDz]XivkA6>`BCk`HhMq:
MPJpn-X/[zO5q_WhVI_N7/DN/I2}M*?Ne4RXZ(Gf]XivDzu0 P9ODx?2Wh`#o'Dz]XAN[8
i~Dz]XVOS[BGU(c}L!T$SIR_&3ta.#6|DnGfCI&DtaPy7}DfGf-6#Zt6D'Km79n?)qIMDj
GfRX$#tG]hivDz2m&pX;/}nzjYDz]X`-;t<?%#t:tC9<NV)khfnBuAGN;CNtB[i"jSDz]X
iv^D4RI5jsI;MCpA/%rN35`[XuNQ>02>1Lrue]P*)GNSBsoU QGS]Xiv[qhfivDzH#]giv
Dz`[Z60=)F;;h7fV*374"$E9]XZ']<iwDzDbOF;:gcf?dS<1c?e&ut[4Js_+Q==r3uVU=u
?qs;D'nFP4+Yh]e!p#CU'UI$A11DU4E.1DrutL]hivk1Y%iplQ&m<c^s:0bP$v3ri~Dz]X
2oPb0((zE_G`t~VNkDt3ncZ)VwI|nZn:/rPvT6dR:<kzhS\GWho2jYDz]XJW 8,g]WZcf~
@!GS]XAN[8i~DzEXg]R2LCufuh&>VhMU213Xv!4]/j588LRSA:>4(X3vi~Dz]X\U1.*)Bg
Bl`HhMq:MPJpn-X/[z,P-a5FMC:K[yQe3ZL]\V1.6t&wS_BG!tU(\U1.6t&w*fal"J3y@s
Z)Gf]Xivt*9?iFSaP/1CYN]7FSRWsaY3]XivDzs.8Sl48On;mD.(ljm]v%hd5IMC:K[y1E
PDSJNV^k#h_f[+[&b{P"`UiwDz]XTA0OGg\eQ^[fau=t]ZivDzuAi~Dz]X\UO5]kkw'{g`
+$9FrT$PjM>+nfFKekdZHD)]ukD~]Xrch?ivZPo<#R4JNHkOp-]0$G-5Tf[TGnpvZ)Vw/J
2}7Tjj503~eo0JjdL~?rBfoUt%tGE9=xDCVKRqXCPHSvuT@3uhH u.)!3Y(!8IA_(5m*9<
>uE{#}^}T2.{X5E;`{'@3^D@GhB*"N") |TXG0,ML'e4p#8jA7oXs1$PjMNP,4Bu(5'd9;
4+uMg|JZZel?$kubf$:)A`B=A_(5m*7"sw2#G3PBjO>+nfInI:/\qx_+T iTPd\Le]&i?:
h6,zF"EV`jfU=Ze_]#JM6Y&7n}e;'vX7ttjLWfDa3}2n&lq6M9?\TPprG2RQ=|&8Q{]Egr
D~E`(#%!u~n/Q5SfSIs $p4f[F[\(c^XH{?UJPq9!mY1]X>k3SArBl`HhMq:MPJpn-X/r8
'x8K:+8*PwI9eRiESaBhU&-T3Ik>$=A\[8]X>k$Tj[:N$$FE\D&v72To[Th/^}iv]3Wni~
Dz]XEbA;i?3F'Og_Uz8KCKAB[8]Xive;>56`/N:Q*[1Xts`GDjO6ucV<XWP^SpIJXDiwDz
]Xiv+zN/+jVKRqXCPHSvuT@3uhH u.)!3Y(!8IA_(5m*9<>uE{#}^}T2.{=zoNDz]Xivt*
!"R~iq^D9;IpgxivDzb}@:D{]X>k$Tj[XRX&BG?RL:$A!XsR<'My$x4f3~ExtLMc`UiwDz
]X^qivDzupBgL9k4MmU{8KKCD~]Xrch?ive;p#qCNQ3ft7^KN\32t(5P21PMS \%9;my&m
9<#}Jg$PTwfbW@T2H{?Ue+A:%,DNm[\S1GMNEZeThto2jYDzJ%WjDbOF;:<Xo$2L'@3^oK
E9]XivkA6>`BCk`HhMq:MPJpn-X/[z1.[zO5q_+Pu')!3Yc<pB/%rN`"_m)/3^ukD~]Xiv
Mi[<VaTANj)nb`]givh.>]D{2MFz3f]Lbm-\K}\AD\@VmChnE~py`ObH8HiF(VVU#KPN@u
!5U(U*2{J6a|@:D{]XZP.-umoW+kIaB}8%DGoWBP*B(cMETp_4#h_fjj503~G1BpoUt%tG
E9=xDCVKRqXCPHSvuT@3m`6\HgN?h|>rE{#}^}T2.{X5E;`{'@3^D@$*G<SkND2vBZ8`/n
aA70;2/Ah`iESa.Rb8dRERc?9dbFjPp1ZIr8Fa'$FEqyK"DBjDn:/rPvT6dR:<kz1\JD/X
<)aI4M/jFIT=&(h6,zF"EV`jfU=Ze_]#JM6Y&7n}e;'vX7ttjLWfDa3}2n&lq6`LO-<+JJ
pAqh9<6@&7BQk#`% I7V@7PI-r78Aj<wjWuKJ@p1rBhgu.SnpWFRRaF3koi57yJL_+eQPl
cGtiTf+Ds\p!+=18&SC,(G:\]ZiviU&*BP-'@ReMe"8YVF_N3F#'i;&*m[,<BJ8K+;H/MS
5ynLQ5^qiv3I#'[zO5]kkw'{>73Sl}UA@u_3#h_feMA#hQ0nU9O8Fxqw[g"UU:hE`9VgH`
]giv vgcD~]X2/D99\"A1YJD=foNDzmhX7 ns_6gM h|iM1_JDeNht3v@sZ)Gf]Xq~:6$A
]z3oJOfBplu4\vZ7(;'BMl[z1.=&N:C@Jeagi'dbsESZip6[@:D{2MU.]7#6Z!IX@:]hiv
k1nZ<'pEY2]Xive;:.V:A^T\(bE_G`t~VNkDt3Y.d@n:E\aZ/xO+`ZH{ece_)Mm[\StS$=
A\[8]Xive;>5L6/Y[\9?-Ycy<;2EL]PFPqgdivDz]Xta,9q5WBr8Fa'$FEqyK"DBjDn:/r
PvT6dR:<kzhS\GWho2jYDz]Xiv5;K7&Civ=AnZ0 ^tivDz=xoNDz]X1>&SS<SmND\`$3&w
JvGk%uh4^}ivDz9t72$&^WT}T=6>c>8HRSLCdw;3Q]34o6dR:<KZtM]hivDzMx?Dc>3#1F
k?oAsg6g`Sr1g2=|7Zszf~f??f+W27RoTYa_XoW6%93vn!fwO6Z7SledoMQX1LrutL]hiv
DzEXg]R26Ae1(:DNv(+?G=*W+NSn0OGg\eQ^[fau(?Ju]ZivDzb hhfKZPCb]ZivDz2MB2
NDK/]th7gU:.koM9[x^qivDz]X@MD]#%lrZ6HKtco{:"72$&^W([c9n|Dz]XivKaP5+YHI
tco{,T`_H#t>[k]0R/AK`ldbsE>%.vifM4#K4JNH@DnT$=A\GN]XivDz`{[zO5]kkw'{HI
tco{6^nZ5/6|pzZ)Vw/J2}7TBB18P<E:]XivJp*T^tiv[qhfD~]X>c8Tg_5Nt>[khfiv/E
lGaIDSd{eY8+*Sh.^}iv3I#'oA,j3f+JU~PN`UiwDz8FJL_+cOeY8GXZP7`UE;]XX%+Xop
6Ygcf?dS<1c?e&ut[4m6BL`HdS:<kzgRU4r+h6,zF"`FuHf hto2jYDzJ%WjX^&BD&b8A1
u(1x&SC,(Gi+jSDz]X`ML]JNgXJZZel?$kubf$:)TGJ+b^;_g3>+nfInIF2?G=uAi~Dz]X
%>@C7.2M'@3^O+E:]XZ'Gf]X1>&SS<SmND\`$3&wJvGk%uh4^}ivSiND(,Fx3f2EL]PFPq
.p"QSZVG-%FIh6RoTY ~reh?ive;8YVF_NT}u6?5bI)Xu/UrT32Xt7O'W@X0\7g7s^GI&.
hL9Vm[,<c?dZTdU*2{e!Bqrq([c9@:D{2MBa$M^Hb&/)VG-%:yPm(,c=3vi~Dz]X2oPb0(
(zE_G`t~VNkDt3CX1?PDSJNV^k#h_f[+[&b{P"`UiwDz2MA oOC5-(A8MV[jD~]Xrch?iv
e;8YdtPvY)6i@R*R&uS_+X@AukD~]X+DPY-&@ReMn{Pl(,c=!dBM8K+;Bi`}uAi~Dz6i*|
G6ceeY8YVF4C[Efb,5\<hfive;8YPH@u_3#h_fX $rKtJ+;WJz$PjM>+nf eo5ZI]X>k3S
Ars=f-^}ivH~MCpA/%rNSUuOr3h?iv/ERVo}6Ygcf?dS<1c?e&ut[4Js$PTwA]Bk*R0_&w
GB'RI7@!i=7yeG/A,:c?dZZ6SledoMQX1LrutL]hivk1Y%./LcT,0Uh|uy6_nZ5/6|1GA 
oOC5-(A8MV0_ukD~]XUz8KGM8>QL!)NHBfu'H'&.\@,5DpW^(7>9:U1z"(`LHtQpb'ZlA^
W?dDTw hT:Z.Gf]Xq~$PjM>+nf0u1FiQ7)>;7Z>uE{O)9u`R.JX`Q4SS+XDE4!J/i!ib9'
0e@FBAtm/"RVo}6Y!ecB0JjdL~?r@D8ntMo:Dzmh/*6+pUVvXW[zW;fNJkN[h6<;,30q72
$&3LGm]givDz(;BgBl`HhMq:MPJpn-X/[z1.[zO55CMC:K[yth-jh/W|Hh&ZC,bXL]B5)T
s\p!3EFq^D18P<`UiwDz2MBabK3;YL?I-(A8MVU$%>@C7.2M'@3^O+rcE<]Xivek0JjdL~
?r< L3/CgP2%G3B9X9cZ,E43#'i;&*cOZSXE%93vitY"bhoO/&JyN@FWB&[8]X)6JujWDz
idg"D~]Xiv2p'VI$+[Y)6i*|G6#%/4Z&Gf]XivM#f~J?My3ft7^KN\32t(5P21PM@uQe.}
$Ali,qA3E8aZ/xO+>d8T>6bXL]i(SabU*8H\`FuHf s7M9[xhfivDzmh/*6+Rw=m,_&lm(
Cb.vifM4Go5;K7&Civ=AnZ0 h.^}ivDz {NH< L3/C1ZTtFNciEdD7.)a~e]H"YC0atTdI
Up+7G=*W+N=bnL&*i9B&[8]Xive;2%G3B9X9cZeYCC&1Bw(5EBaZ/x1Cu^YkV6i/H"t>[k
]0R/AK`ldbsE>%.vifM4#KPN@u_3#h_f`hQ]rdE<]Xiv<2D{]XivmLDpn^ ;3d#'8*Pw P
i~Dzo2ZI]X>k>y^xivDzupG^E[-a f3f,356MCpA/%rNV8M!rcE<]Xiv0VeOeYJZZel?$k
ubf$:)A`B=A_(5Jg$PTwA]s<;VZ(9dqR-5f8Nz#&dK3)q#ilFkE[-aU;p9$=A\[8]Xive;
>50ZeOYMhRcy=rl&Bmb hhfK:0bP$vA@uAi~Dz]X\UO5]kkw'{g`+$9FrT$PjM>+nfFKci
]|]SfyO6Z7XE(|!$@6_Ud#7[Q*rdE<]Xiv<2D{]XivmLDpn^ ;3d#'[zO5]kkw'{!"]giv
h.>]D{]XZPCb]ZivDzdD&R )ETZ9XuT=aI$=A\GN]XivKa\A,5Ph\OkYp-]01t&S09mqBP
*BY4]Xiv$ZHt&Z`ij%D+(o:J37@so^E9]XivpvZ)Vw/J2}7Tjj503~eo0JjdL~?rBfoUgx
ive;gfGNb}@:$O]z3oJOfBplu4<V[ydXBg(mc=9dbFjPL~?rh`h]AM2[G\"=Zhf~@!@sW_
$gODkh;3`2K61A/`Aup{H}?Uci.xj[A#H1^%]<f@dS<1c?e&ut[4m69<?6=+VJ_N7/DN/I
2}M*fUs;^C:.#$qx_+cODi8B>6Snaq`% I7V@73|gbsa$18}Y52M?^TPprG2RQ\Roxk;;3
b6uH0*:8sT^cdC.}#,8}SoIJsj!g($Jg5:WM&jPu=JG\s.s.^#fi@?qxBq_]B5)T2{]HQ)
*Z/j1D,3M.qOm[,<BJ8KSkQ4SS+XM.jFjSDz)d!SW08Km[,<c?0JjdL~?rBf[\r&A((/'V
9;>uE{oIkw(=eg7[qJA(<3D{2MBuU&-Tome[OmbD\TkMh<ivp&Y.)4t@5[fZ9VtL]hivu{
GM@BPHSvW<-%H"fZ9VBP*BSnIJuAi~Dzn!n{n:mD.(ljm]v%hdp$U!i!sht{p!8jA7oXiq
1Orus+R]5L4M/jfi>]D{2MBa@)YLesjSDz]Xkx(=X:M;>|U#57C1sQJYtAilqvD'nF@$+O
PI@uQe.}EBaZ/xO+5Ot>[kH{-ka~e]TnU*2{e!BqoUrcE<]Xivk1Y%./LcT,0Uh|uyaj0[
\ ^qivDz]X`ML]JNgXJZZel?$kubf$:)*O^iFbVlJ+b^;_g3>+nfInIF2?G=uAi~Dz]Xiv
Mi[<VaTANj)nb`]givDzo2jYDz]XJW 8,g]W5J=b[yr&A((/jk50HSM2#K5K3u"z3y=`[y
1EmqjV>+nfpus1aZ0[;_$T3LH3'RI7de:va~]givh.>]D{]XNz#&3f87*Sh.^}ivB8)Ts\
p!SeI#-ka~tL]hivMSa%5%X6M;>|U#57C1sQJYT!$?li,qA3E8aZ/xO+%? iK Bn6t5gI&
BnBo$fqxiDuDM9[xhfive;>5L6/Y[\9?-Ycy<;,3M.qO:R]ZivDzOn,0O-MA>|U#57C1sQ
JY.;=|mG\N$Fli,qA3E8aZ/xoKD>[qAU[8]Xive;(7^~iMcy=rl&Z%iwDzuAG\]XFs&.\@
,5nzPl(,c=!dBM8KS3`UiwDz8FAcND(,Fx3f,3M.qOa)i;&*cO>707Ju]ZivPlcGTw0xF{
&.n:P3.pG6#%Z2Gf]XFs&.A_(5EBaZ/xY+6i@R*R&u*falH0'RI7K<tMo:Dz'bNlF'Bl`H
hMq:MPJpn-X/[z1.[zO5q_+Pu')!3Yc<pB/%rN`"\DOtTX>c8TPHS >7\O1GMNt'e"4duk
D~]X2kCnd4+0BX$-27K$q+$.o`JV 8,g]WZcf~@!Z&Gf]X#pWh5H3u3+F{&.\@,5kw(=-o
umoW+kZ2Gf]X#pWh/J2}2/Qf!lGH&.\@,5/?'C+NhmTdGZB9X9`wuAG\]Xq~R_V0H:fVgF
=|;]nB`P7=o6Y8Q4SS+XM.)e3vi~Dz]XO8l^b1<*6]/N:Q*[1Xts`Gu;p!t&2#G3[zO5q_
Whpk3;/e!g,+LB1blGaI\5OttxH Tm3H3~ExSkIJuAi~Dz]X2k.9d*5F_!<eZoQ^[faue\
Mi[<VaTANj)nb`tL]hivDzMxjO>+nfrgT}Q4SS+XM.jF7[qJA(ulD~]Xrch?ivZP/LjWDz
]XJwBuU&-TS53M#'8*Pwfvbd@:D{]X>k.fb(T}u6?5bI)Xu/UrT3cAdZc?0Jc}N%qYD'nF
*N^i\7g7s^e'3)EwDZ+|56?UBhU&-TZ89vl$JV18P<`UiwDz2MBa$M^Hb&/)VG-%:y?b+<
U'%>@C7.2M'@3^O+rcE<]Xiv%[3^,+LBo@3f#vbQ8HrsA((/BC[8]Xiv/ERV]kkwh\XRFT
+ -!a\0[;_$T3LH3'RI7de@:D{]XivjSDz]Xv#\Na7EY6vPmcGTwaIgGivOe`UE;]Xo|CP
]ZivDzkJiC;R(<9Z)fL^=|7Z>uE{O)fvbd@:D{]XTA-eu\oWGMr8Fa'$FEqyK"DB*d/j*]
als;D'nF*N^iP/ASA>pzA((/\EOtTX>c8TPHS iB;R(<h7,zF"ag={oNDz]Xq~R_O9l^b1
<*YNit=AnZ[+t'!"R~iq^D9;Ip[lhfivDz'b9;>uE{D><9>u(;c(N-tQ]hivDzY4]Xivp&
Fe2HrJK8)qL^=|7Z>uE{O) Pi~Dzo2ZI]X>khC'&t f~*c)z!METZ9C@.vu2hybc([c9"0
J nZcO>7>uE{#}_{\YW-[\_3#h_fBP*B5H:o]Zrc=4t7^KN\32t(5P21?4$=sP>+nfInIF
2?G=>QD{mm.xq.!vSnVl2y'gkkVb-X'`D@Db9p'9A,(_j,jK`[e(%s.dNw4Rt[%n6Y:+LC
@;$O]z3oJOfBplu4<VB0r8]xkw'{7UjMm$2D,1e!p#+=\s+4BcBo$fsj!g($Jgot<(l'0g
-aXIiwHDEV`jfU=Ze_]#JM6Y&7s"`K2jkPnE.l[z,P-aBsoUlI'"@0thu*QI;-7+?Uh=iv
ixkb8FsRBq_]_rR`8e E'V9;s*+<9wi"bc.!kw'{<,D{2M2q&[aa)X/)bFfLW-pAFQagi'
$=A\[8]XTAELBl`HhMq:MPJpn-X/Bob?Zr5MPLS \%9;8$s.([c9@6_Ud#iE(VugD~]X2/
D99\"AgO[zhfive;>5hbYMFq5;K7&Civ=AnZ0 h.>]D{]X9E#-Y1VIRqXCPHSvuT@3uh@x
mCnqedI%D+&M3!@sZ)Gf]X#pWht_%]GNr8Fa'$FEqyK"DBs}f~Rw':n;/rPvT6dR:<kzgR
U4r+h6,zF"`FuHf hto2jYDzJ%WjX^&BD&b8A1u($KWht_%]:S]ZivDzOn,0O-MA>|U#57
C1sQJY.;1(t7>{E{#}^}T2.{=zoNDz]Xq~"%/g]NFSRWsaY[]X)6JujWDzR-)zT`B<;f`i
EZ[\D8(G-oqiWh5H3u"zo5jYDz'"E{D>'q9;s*+<K}*O3^FIh6RoTY ~reE<]XDqJu^xiv
Dz`{86"Na$j%D+Y@o[lL$=A\GN]XivKapU--0ch|6ZeSjdL~?rpPUb)~aV:<U$[TGn]giv
Dz^!`}j%D+&M3!hkkZp-t'$A@<HOtc`L<:D{]X)6p(?p!Ak)iGBmmmo=_-J.lkBR-n#9_{
1Nru]givJpU_D~o2ZIhf-XND(xE_G`t~VNH!uT@3d7/_Aup{27tiE<`{LN'o$~_{1NM&Y|
(@dn^q!.HGXT`}j%g.r$G[]g@M67#w!?ET9x<;D{uuu#%=_{\YrHGN"=+!^b@0HOtcZF^q
!.HGn*${k)iGu8jSKa -G5],t#!Wprs1G@GN"=+!NtST0&Rq `k)Sq<2D{tT!"R~5/6|sC
e{pTAAf+>]n;mD.(ljBRuPf$:)6[;2/Ah`h]l~$e>QD{dD/_Aup{uJf$:)MT#pF4\$s;;@
sRetuNtrJ{ O9de4p#8jA7oXg-\>'`!taT'A5gQGQG3_,8nSI$MCP!51NQV<\U1.=&N:-*
,nL-R43Ko[g-\>'`!t sSl9@6@&7${@#nSSnSI]J/'&~s!JL%b(?$z8[UMbUh\`t\U,P-a
dU^xR3Rz92`jfUCP;Yn%d"7C)x1O=\nDN~3palh`khhf6`/N:Q*[1XpKK"DB(RM'DV`!_m
\vd-ZC2Mm=klVX(#'J`=7G#ONr3!2}R"E|%Fh6<yVhBMa%SHtUUrT3X&;hjLSJl8q-A<pC
s3=4t7^KN\32i=`Nr1<'f?Qv#oGe2/=x:4jWKa\A_/Riam3O,W NeGijO1 Dihm8&ABJ,d
>>LL#63N#Opk:rU0HEc?Bqn_uJu#hd"Q`W(~E_G`t~VNH!uT@3d7/_Aup{(m`=Rv.$koUA
S ^?:.#$IPI~ kb[.%`@s;s~,]V;N6qx?v[clu0WUyVaDPYPi~kA0&*"ughu(cdm6XBh]>
(cMvVDebbfiXOL6zkb1HqB`CQ$n>JLC lN`G1O$+?Ot^%]n}DzmhedI%D+&M3!k>JcC bQ
"rgcD~]X[TY0Yt>zcE2loN&km(b10>K} -G5],t#!W02Ju]ZivA)(>Set./zh|JnGkQ!.p
dl6Xou`+KPdd@:D{]Xiin{1oQ*uQs}!W_q&-bUO?uIi~Dz(;CbY0`S6T:+86"N-p`X58"O
o5jYDz8SG/JK3foN&km(b10>K}"g/`%=h4^}ivND*[:9u2'|DN5G3u8PuVsp*[Z2Gf]X&S
58rqT}rqNPq^A((/a**)t3LAtM]hivMS[<Cn(GX:uc#}27*c)zWCtT!"R~5/6|>.DC]Ziv
^BJ#I./eW{%uM|O^[{a/)M?M?{[3l/2Ms45P21#`q*C6G-/(oumDhfsGq^[KiwDzs.,qO#
mjH!,E[fGk/"24B#MSACI2jKcMOa&T)vX&+XX@$08}A=D>AGjTDz]XKT&91.nQ$PXgW{D)
s05T-kTTpk!8pgflD~]X2kCn`HhMq:MPJpn-X/<)0Bc}2?QLp 6YrV_+cO$=A\CvYIit=A
nZ[+^qivDz?z+<n|n:mD.(ljBRuPf$:)6[;2/AS+;Zm/T:8e Ho39[KcE;]XivDzG2QPH{
?Ulr['EW*sGN]XivDz`{LN'o$~_{1NoN&km(b10>K}"g/`)}ogE9]XivDzsVlcovjj50`S
6T:+86"N-p`X58"O3yi~Dz]Xiv'G6zkbpws1u.'|DN5G3u8P'H6zkb07Y4]XivDz"=pnPH
a j%qx?v[cu^oW+ksXlcJQ\<^qivDz]X@M67#wGfsCe{[7;2Q]&%a<#K+!^b@0S:gdivDz
]X!.HGn*${k)SqrqNPq^A((/a**)t3LA:S]ZivDz2M$TOo[)0&Rq `k)SqrqNPq^A((/a*
 &^ei`J! kS4gdivDz]X!.%PbU9iS.9H @ETe$IHbCsy[^O2@TA"(>CUqp#0@D<2D{]Xiv
$Z5AK7;xc>"rk)Sq"%/gJ?Myi~Dz]XrcE<]Xivk1nZ0[:>6+ZoQ^[faue\Mi[<VabQcStL
]hivh.>]D{2MBa$M6`/N:Q*[1Xts`Gu;,]V;N6[z1.=&N:J'4Ga9gFs;38BuB=eMht3vi~
Dz]X2oPb0((zE_G`t~VNH!uT@3d7/_Aup{oD,aLE=`oNDz]Xq~"%/g]NFSRWsaY[]X)6Ju
jWDzu0gbK456C1PfT6iq7h0'SlIJBnoUrcE<]XUBY0VIRqXCPHSvuT@3]PGZAClCq0]D,w
Ng[`Dgf!htil>-usqu_+8DDC]ZivTP1v$L]z3oJOfBplu41kkbU#2>N7@.#OUs`ZH{echt
3vi~Dz]X2oPb0((zE_G`t~VNH!uT@3d7/_Aup{oDX-;hrdE<]Xiv5;K7&Civ=AnZ0 ^tiv
[qhfD~]XL]'oE?mwr97Q8K[8;2Q]&%a<#K+!^bGw\<cv)NbN;3p<U_f?dS<1c?e&ut[4Js
,C67#w8%I&18P<rch?iv/EZ1Dg&MSAQ+n>iKZ79v@x>k&[58H5G}kqjZT|<2D{]X>k>,nu
Y0#&/`phJVitT~skk<u.5+g<n|Dz]XivmCGY`TY7#&/`hds"@+=8b?e}uD`L`>U3D~]Xiv
Dz]XA8T\t.^-aa:v6\/N:Q*[1Xts`GR8S^u6/M2}M*;JHGek>9Snaqu.s!5@@sZ)Gf]Xiv
Dz]X`-;t,eh,N:bCsytC$.DUmL9p%#t:tC$.&wHt2yOHbC(NFxpF/%rNS5Dq!|P+gdivDz
]XivDzJ%WjH:fV<;$+?Ot^%]:S]ZivDz]XivDzmh$+?ODftOh;ivDz]XivDz]Xiv[A&%a<
pxs1ib`16X!e*e)z!MU(<y/MLMgdivDz]XivDz]Xiv[A34o6($.M#3IaB}8%NmPq.p"QSZ
VG-%FIh6RoTY ~U(C`:R]ZivDz]XivDz]X!.*!IaB}Bo$fGN]XivDz]XivDz]XoPpws1u.
n|Dz]XivDz]XivDzsV${k)iGuDE9]XivDz]XivDz2Miy_b"b_{\Ya7EY6v*gY4]XivDz]X
ivDz]XkXc9)x#%IaB}(:E_G`t~VNkDt3ncDS9p'9A,s*[3+NivBQ*BJeqj-Kn!I2]givDz
]XivDz]X)6^V^y/jk432>2NV mETe$_o^qivDz]XivDz]XivRRA:i?\>;{dt-s-~h|pts1
`yTSO|n'g_p>kB9h`qA%+Wi<J6t'COTQDm3<hBja`OJ9.!-{+RXPiwDz]XivDz]XivKadS
,q%XIaB}>^=TNWSa\u9"th;}4L;fNPseBxB=Z,&>e@^bQAa.BY`H4ui~Dz]XivDz]Xiv$Z
(TM'DV(YNQ mET$C(TM'DV`!SI_!6B^O"BSZVGX0f]>7^U=U9ZZ0TIa"fCuRfa's_ \nrJ
4N/jAtRWE=,=fI[FbC6RnZt<QHf(bGFtE{YsJ.G.h6LyX$#P]KMX:)du ,G5],t#!W4&G_
]XivDz]XivDz5H%:Y4]XivDz]XivDzu0 P9Op$@(+<K}PM$|Kqe^.LRqaAo'Dz]XivDz]X
Z'iwDz]XivOe`UiwDz]X)6Ju]ZivDzuAi~Dzo2ZI]Xiv+zN/+jVKRqXCPHSvs@5P21$96S
]F@ ?vOb)nJu]Ziv2L'@3^YuiwtLYdu6?5bI)XD^kBt3Y.n:8z!wVu?6@n<wif^D9;Ip`U
tJ/zh|6:pKK"DB(RM'DV`!X0uc#}27;,t7^KN\32i=`Nr1<'f?Qv#ob`@:itsPJY.;^aQA
a.C:th?1X2L\H{?Ulr2D,1e!#}=AoN&k72&d c,fblYo^xD1kBt3Y.n:8z!wVupAFQekdZ
TdC`BP!~h*>]pKK"DB(RM'DV`!V~S.g#LrTX\U1.Rv.$ko['EW*ssj!g($Jg5:WM&jq6h4
*utK/zh|qU(;f(;@]CgrD~VIRqXCPHSvs@5P21$96S]F@ fZ9Vm[H!Pi_r`*KPe!#}Y}]<
j`v%hd1%#wi.Ik?p^Lp GQTANj)nh&>][8;2&RDekBt3.#gb@9VE-%iK`Nr1<'f?Qv#ob`
@:itsPJY9&jMm$2D,1e!p#+=\s+4Bc?u^>@:VE-%Ug%]/_1"?Uh=>kuPf$:)W S.e!p#+=
IPTnIBLM`U]Spku4R,^dcrDi8BSkip6[CQ6IeG.LRqFFEV`jfU=ZA_9";Ceg_kFF`U6T:+
59+<??B$_+ZD]XtjUrT3M7VD>b0 nH,jqx_+cO?xk05gBP!~h*>]pKK"DBI3mF]?grDy.`
G==UDCpmu4\v@]n?9cG`t~VN6_4$thC@O%?O9bfZ9VCQ6IeGiE(V9K'"Eweke&JUotNn=E
t@1P/z?/[8;2&R:s"nRz$L]z3oJOfB_+ut[4B+'o\&sXAC`+GfmhVOt-e1<j]h`M@-4$u9
<{/Mlm$pK4^qiv_u`*KPnzaeZlJ.4]1XtM]hivMS< u|'hV"r8Fa'$FE\DJgn-X/VH-X'`
O+0*&l'"'BMlfZ9Vh6U%0)&l'"'BMlUIS 34als!s}!W1C/zTdoP$+?Ot^%]jk50ZeP((H
Ju]ZivTPDi=d^bg)<;,3Bn8%Pmokqf#0oS$p=f]Zrch?ut[4ir'HZkR*XCPHSv!G6mkBBS
"yRM7/^Ma]Yo]7FSRWsaJtZGQFojYs[;!CL"e%A1ZmpGflcmE2Z><qTFIF 5L"<|V&;4g3
=R3lKv?NjYWDQFu0j0&k)xUCS \%9;s?+ak]iESas!&!UMo6E'Z><qTFM6VD>b[+!RA8_E
.M]akB_/l<avc@dZ>",]I_=<a%c@dZOcHE^(AyiKWD<qTFD~$c#z?dt{p!8jA7oX.\k]DS
9pi$S"Nn=Ebn1?Q^SENP^kh>ivuKf$uB$XUr3OkB5D/sBbK*TrpkUl?neEv4G `NJir0`b
]giv:N=]mIrQ5!uPtr\Xh\W3%3uEiA@WK^<:Qcr|9L,=8M+~TM8Ls"3B OXDE;@sn6aq&N
4N/jAtRWE=/5T:0]0;Y~+6L-PY L/Qql`!g--s-~h|^riv`VmfJ"9gmztrc@"vnz2>k65!
>IBa>hOyrhs@pkk6NZd/HYZI-("q&M6S]F@ Ytj:'%0^Le fr-?KSSnmbIGFiv>;h>Xe^b
=)SIT29@6@&7]h\U1.=&N:s0,n[fbFo/BJRe*PI^k9TPA>E<R13X&B%qNki"dYeq92jR'}
awAPQ1hmj_v%hd1%#wi.Ik?|+zZGGYnF]a8#]hM:>|U#57C1sQE4XUlyoEEat6<;D{r8Fa
'$FEqyK"o=Dk"fbPC/6UiwUtD~VIRqXCPHSvuT>qCbJmGk[ KC:8kiuun}e;JZZel?$kub
f$uBOcH$if,@G3v4E9$?]z3oJOfBpljI:tu0@xmC</D{r8Fa'$FEqyK"o=DkA_B=Z,&>]8
I0PQ:9^FPZ\7g7XCiwn:mD.(ljm]v%hDiXJ>^?t!f~RoTY3qi~6\/N:Q*[1XpKK"o=Dk6Z
;2/Ah`jS]3pkjI:tc^/_Aup{<1D{s@5Pri2EGNhC`NH)bCMX[z1.=&N:EB&+PLS )2pkjS
]3E`?Wq9l&DS9p'9A,7>a%i(Sa[qUTD~pkjI:t\w.q?A-~:Q*[1X"oM[`Ne(%s.dn_E9Je
p3NP${A`B=Z,&>je,6*b/j2EkALBV[0[hMq:MP$Jp1p@W./hGi0Ugdivap6ShYJk_+Q==r
3u+PuVH \uuF* %qNk^GN\32CWEmG.*)Gt[LN9R;`U(~E_G`t~VNkD^]UjQ'Zu`Sn7Y8ir
3l9K'"Ewag/m:8sT^cdC.}#,8}imCx]ZE.:Q%#;a]PGZBfr8Fa'$FEqyK"DBH"nFEat6iX
Uk[T]Da`@:$O]z3oJOfBpljI:t"}?!(Y`:j:v,X,Boc`Di8BSkIJsj!g($Jg5:WM&jPu=J
G\s.s.^#fi5T#j* <,D{]XX' ns_6gM h|iMgUp$)uSlIJBnoUrcE<]Xa.TJ4nFSHl=DD+
XuIJsLWO[8]XTAH$m*@]R6!lu6U%p%ites?}p @6o'Oe`U(~E_G`t~VNkD^]UjqGA(qh$.
k3%)p~1pJD/X<)aI9re`Q+iTPd1A]LM8g#LrTX[TYp'kX7ttjLm<RYL`,NI3`5ijCx]Z]z
$!M[v*KB^qiv_uGML9k4Mm^d#2Ju]ZivTPJ/YF2,5H5Jifg' W1s4!8#X0V0s=u/u>hQS9
$bXhip6[X0V0s=Sm0OGg1ZA8KrZ&Gf]Xq~R_V0i{QfLC1b^u%]N>*h`=BfDjo6eMiE(VK-
Z7@]n?9cf%m[$+?Oe'h}*{o2jYDz$?]z3oJOfBplu4rLRYL`,NcAdZ>",]r(q^"B:yjMm$
UAS 34@sZ)iwtLYdu6?5bI)Xu/UrtO)2p)]78anF5QBwB=/W<)aI$=_:2jkPnE.l[z,P-a
DUYPi~^D3p4-8PiF(V1Ct7^KN\32t(5P21PMS \%9;hTsq6kDhf!htT7GQs"=hDCVKRqXC
PHSvuT>qCb*]dkJ V~S.g#LrTX\uZ7^A:.#$qx_+cODi8B>6Snaq`% I7V@73|gbsa$18}
Y52Mruq?#P0(uOJT8d-V+UZuo9p&p'EpW>`_7es!SlpWf2VoqznZ-yZ7/+kVE9]X[(?H@[
2lVVpAaL@:D{2MBairg' W1s4!8#X0V0s=u/u>hQS9$bXhip6[X0V0s=u/u>s<<VD9m[$+
?ODfm(.xq.bg@:D{]Xd#5.Ww ns_6gM h|iMr@nM,j184!8#TT[TGnag={oNDzmhTM(bE_
G`t~VNkDt3CX>90W.d%CA`B=Z,&>fauKM9[xS0pU1 ]LM8`TiwDzg dVb;hs<j%</4.zl3
n:mD.(ljm]v%hd5I?Uci.xU&&%a<nvW0M!U&4=@s.}Q8#:/49euo^xiv7Mm`:N$$FE\D&v
72To[Th/^}ivt*9?T3GQ:I]ZivDzERo8Dz]XivWmY- 3JMfB+727X)([c9@:D{]Xiv/E1k
5,dY5'9@Z#Gf]XivDz:U]ZivDz]XgFUN]0#6 'i~Dz]XrcE<]Xiv5;K7&C4!C=4N@sO>E:
]XZ']<iwDzX("0>gXj2>L]&~hLb[Xd((ljBR-nND3I@so^/{\R"!q)MP#i[dr;SlIJ ,Ju
]Zivk%h:ivDzRmX* ns_6gM h|SwBP*BJu]ZivDzX)rk?HrH>7A+6y1zh.^}ivDzid;vQy
0Frh?H\r/+[`VWB6j'bes!3BG"'}h(^}ivDz:U]ZivDzXW4gD+&M .]givh.^}iv]3ORe+
([c9]gZ']<f@dS<1c?e&utZS\{PIS \%9;hTnL5Z2pm.6 dR:<?N<k`$]#iwRRLSBuB=Z,
&>_zN#2v]LX#uH;IA"a<2s.srN)c/EbZcd:vqPDk509d/>UC-r78T]ipQVbNhz%"Jx1~k?
oAsg6g`SG&5@q~ilQVbNhz4i#}u%6C<uj:L~?r?sdW9re`2,Tk\U1./\<)aI8QG/'hX7tt
jLm<RYL`,NgeTAIJsj!g($Jg5:WM&jPu=JG\s.s.^#fi_~]01Fp?UA1HBsI[DZ.7HIG=R(
BPom-hO9#jWhEh]givEK-7M-32>2NVVc8%2/18P<e"4dukD~]XZOT}.JX`((ljBR-nND* 
CX>9mdM9[x([c9tL]hivk1Y%*&r>rQRY&v3X[7fOtMiX(>Sn0OGg<E$$FE\D&v72To[Tbi
tL]hivk1Y%./>gitP>XLiwDz]X7v&(7V6`/N:Q*[1Xts]dgE5;?Uci.x?PW2 7kDQu!l/H
2}Gd<ysdo1jYDz]XJW 8,g]WZcf~@!GS]XAN[8]XTAELBl`HhMq:MPJpn-X/Bob?Zr5MPL
S \%9;8$iFSaBhoUrcE<]Xl9eYJZZel?$kubf$:)A`B=Z,&>]8JQ%b4]BqoUrcE<]X`-;t
D5pKY2]Xivp&Q(b2Q f@dS<1c?e&utZS\{PIS \%9;hTnL5Z2pm.6 dR:<?N<k`$tL]hiv
Dz*]`fN<Dz.`G=( jUDz=xoNDzmh:3u2gWo2jYDzm(n|426t6?#w18k?oAsg6g`Sr1g2/n
Ktn>iKufI&eEhtAD[8]X>k,b!VgcK456C1PfT6T<([c9@:D{]X]sG[]XivWmY- 3JMfB+7
27X)([c9@:D{]X>k,b!VtPZnm:W[f?dS<1c?e&ut[4Js_+Q==r3u,+LBgXH;R(BP*BOzEI
:IuoD~]Xivn|Dz]XtaT{L]'o,zI`%4^niv[qhfive;gcf?dS<1c?e&ut[4Js_+lx6 \@,5
W{nne"H;^D18P<`UiwDzeCT&YL?I-(A8MVU$D~]Xiv)G8A($$M]z3oJOfBpljI:tu0H ,E
[fGkP= ~Jn;.'5]akwh\=Rl1Z%Gf]Xivt*!"R~iq^D9;IpgxivOe`UiwDz7vA2gcT]hO^}
ivM#f~n{Zfm:p8"<9v5=#S>kt[NTlNm&rdE<]Xo|\DX}kO]w=mU/[T=$D{uAg|JZZel?$k
ubf$uB:.(#i{PBjO>+nfoDNch`h<)6qiEuuT>qCb_rcM/|RV<*aY[$@yL')T/!oEg-\RAo
Gh0TPd1=5Hn+l>iXJ@"P`W(~E_G`t~VNkD^]UjCY6U>l[y_3#h_fV~S.g#LrTX\uZ7^A:.
#$qx_+cODi8B>6Snaq`% I7V@73|gbsa$18}Y52Mruq?#P0(uOJT8d-V+UZuo9p&p'EpW>
`_7es!SlpWi57yln9<1H,356C(ce)bL^\7g7`kjSDz?z^qa7EY6vjMLc`UiwDzeC]OWx!0
CgH"P&:*6+pEt)tGZm0=)F;;]LM8:*6+pEt)tGpCY.hRe!(7^~iMcy=rl&O:`UiwDzQpJ=
9Y!^q)MP#i[d\enKfe9VBPH"P&2r@so^M9[xhfive;2e1Fk?oAsg6g`Sr1g2\RA/=I*fcA
dZ>",]W-ta$=A\0+juB!Db$;Js]ZivTP1v$L]z3oJOfBpljI:t"}?!(Y`:j:v,Ui([c9n|
Dz]Xta,9q5WBr8Fa'$FEqyK"o=Dk`:j:J nZdR:<?N<k`$tL]hivDz*]`fN<Dz.`G=( jU
Dz=xoNDzRmF35y[yTH(bE_G`t~VNkD^]Ujt*p!8jA7oX*D!~u]V<.JE-aZ/x6@*SGm%;J/
i!4MR!@~BnBo$fk6Tr[Th/^}ivt*9?/B,:4|G=YL?I-(A8MVU$%>@C7.2M'@3^O+rcE<]X
`-g X/jT1DA oOC5faNz#&PBjO$=A\Z&Gf]XFs&.<:,|9km*'*PmE;]Xiv6\/N:Q*[1Xts
]dgE5;?Uci.x?PW2 7kDQu!l/H2}7T-V)^Gm%;R7bem[W0FZi!UN([c9n|Dz]XtaeP\u_r
gGivOe`UiwDzeCugNTV v)$xaJ#R71\N:0bP$vA@qx"%/g]NFSRWsaAC[8]XTAQ4>nE{D>
-7+jce:v:vMSko!h+XJs]ZivP*>d8TIynZMSko/%rNSmIJGSb}@:u@'|DNV8r8Fa'$FE\D
Jgn-J`7qG-,ML'[jjSGf"=+!^bGwpPUbD-n|$ZkGUf!7ET9xePf)jSKa"g/`%=_{1N:w]Z
tuqL58sCe{g!gf)6`X58GfsCe{nLn}$Z!-W'Ytda,cK;]tX'Y42M!q>/cOJ>]v%IsCe{U)
D~hk(7^~s'+<_AJAHn(/n}$ZJva'.$(1m*T:8e Ho39[ X_{1N4-=ur3=4t7^KN\32i=`N
G&5@+x^aQAa.ZqRi%)SA^x!.sRE4XU=*4F@x@b0BEjpAVa:xTrpk*a'y1A]PGZnrUtmttr
n+'z\LrJ4N;fNP3%]L,wNg[`9tdo>d'S#O=H h9293n`Q!WKk:Z8Vw9tWRW{A1pCs3=4t7
^KN\32i=`NG&5@+x^aQAa.Zq.EA=#5Cp]Z.oXgdt^bQAa.s*5Pri2E&98U:+#63N#O1.KN
I&/e$4 kG+oZe?p$)u[Ta.j[oQe#/IaA!RA8oU6KIWDjYs&j1lgF/^uZDxB}>WVMn@>0*#
uqC}`HhMq:MPiosPE4XUAn'o\&sXrlD^nZ]#iwRRaZ?|\'qrZ6^0"bMT#pQ7Ii[(EW*sk~
 2 MeGoS0LoTlcov"P`W(~E_G`t~VNH!uT>qCb(KM'DV`!V~S.g#LrTX\uZ7^A:.#$qx_+
cODi8BiAm8&A/W:8sT^cdC.}#,8}Y52MoN&k72&d c,fblYo^xtataj,nOMLU2b30\Fj@V
U0L]'opJA-XTeb0LGgox6Y(dKw<)0BU/TeG$ekY4]X>kSnaq\5X}kO' E{oIua6W*^GCSI
]JV:kjkOE9]XM::7?|k05g`6@9VE-%,+LB&w!-W'Ytda,cK;tM]hiv&,bUdteYIHbCsy[^
O2@TA"(>CUqp#0@DukD~]Xhm<*XOOxpTd;,co_Q./'AgosjYDz8SG/opGM*)VUeTMi^|&N
u>'|DN5G3u8P'H6zf=@N1GM&Y|(@dnp-CV(5Ju]ZivbfiXn{[7;2Q]&%a<#Kpn:rKftM]h
ivMS[<Cn(GX:uc#}27*c)zWCtT!"R~5/6|>.oNDz"=@SR-O3<*JqM*T6PL$|;auE!ZX3@d
QeD_,b!bZ*0;"C>.DC]ZivTP1v$L]z3oJOfBpljI:tsn[^Hs"'EY"TsZ(w`=BfDjo6eMiE
(V1Cru:R]ZivDzOn,0O-MA>|U#57C1j`v%hDiXM5VD>b[+[&ch)LtL]hivDz*]`fN<Dz.`
G=( jUDz=xDC]Ziv-Kt[S3#=k{$k'TA3C6faW6S.e!p$)uEfagi'$=A\[8]XTAELBl`HhM
q:MPJpn-X/Bob?Zr5MPLS \%9;8$s.([c9@6_Ud#iE(Vug^xivt*9?n;mD.(ljm]v%hDiX
E-e\-,v*Ui([c9n|Dz]Xq~(7u7X8?HuPf$:)6[;2/A( 38n!olqf#0X<iwDz]X)6L$n>iK
_@JA&,?A_'^qivDz]XkXP/\{HKtcua#}27*c)zWCuuu#)}ogE9]XivDz=`%UL)a j%qx?v
[cu^oW+k=b%UL)a XDiwDz]X)6`X58!?ETe$IHbCsy[^O2k_P/srden|Dz]XivKa43r0"M
ETe$IHbCsy[^O2k_P/u4a;XDiwDz]X)6":7w=TS.9H @ETe$IHbCsy[^O2@TK.jMoz`+KP
ddn|Dz]XivKaMrA:X da,cK;]t7f\>PhY2]XivDz"=*``fY'A^!IETe$!"R~5/b(D~]Xiv
tL]hivDzEX<R#12#A,[cu^tG$+J[&VY4]XivDzmh$+?OR4epWzXob!n>2y$A*f/j2E@6*k
'raMkLp-K^_"1?4!8#nDIY`Z[RJM!$];^~tjUrT3M7VD>b0 (XY4]XivDzmh$+?OrT(7u7
--^tivDz=x]ZivtLo:Dzmh/*6+n;mD.(ljm]v%hDiX%MNjf?M+]YXWTs[TGn]givDzE`+/
@11uk?oAsg6gp#tr]dgE0v#wi.IkIFaV,q%XJu]ZivDzb hhfK:0bP$vA@i~Dzo2ZI]XTA
\Kqe0>K%S=ii,@G3t``EM9>|U#57C1sQE4XUlyoEX2@dr&gfH;agi'dbY(]Xive;JZZel?
$kubj@T3cAR$Vfd(2?QL`0*3kg.-SlpWM9[xS0\;a7EY6vk&F 5G3u8Piq]zuqOcn:8z!w
A@q}T-^qivDzA<i?L^LJX+o}>|Jx7qG-,ML';J\NeTI%IPI~ kY2]XivDz"=+!^bGwpPUb
L]'opJE9]XivDzsVlcovjj50(;Cb<3D{]Xiv$Z6"G/JKpPUb@9VE-%,+LB&w6"G/JK\<^q
ivDz]XkXP/sr_@JAJpM*T6PL$|;aJzJQ"^3yi~Dz]XivuUsp[4_BJAJpM*T6PL$|;aJzJQ
oM\<^qivDz]X@MK.jMoz`+KP_?JAJpM*T6PL$|;a$TOo[)0&Rq `3yi~Dz]Xiv'GBF+<s&
k05gjj50N1A:mUE9]XivDzhk(7^~s'+<_AJAMS[<Cn(Go1Dz]XAN[8]Xive;>5^Hb&/)VG
-%:y\?Rkr6TW:R]ZivDz2MA oOXjIE0N7T\?Rkr6TW"0TBL^pA]D,wNg[` 3GY,m <k)Sq
*&AmGS]Xiv[qhfivDzmh/*4!+c'Auhbu\H#("_[bt'!"R~AIi?L^LJ(;jUDz=xDC]ZivdV
f`1GMN)rMvVDebe_)M]S3hqBGzD+&MhvgT3|i~Dz]X>c9+::$A]z3oJOfBpljI:tu0@xmC
8{s!SlpWo{aMBcoUrcE<]XivLrTYT2(bE_G`t~VNkD^]UjCY6U>l[y_3#h_fck5.qxU1U*
2{e!4dukD~]XivTPDi=d^bg)gF9E#-]Eqph3[IG/W|XW=gnf]Bqp,w"Qu8<caY[$Dy@W[v
^qivDz]X`-;t4-nFY8"%/gJ?MyXDiwDz]Xive;(7^~iMrhZA]XivDz]XivKaPM$|Kq]th7
1_QL jomqf#0oSE9]XivDz]Xiv22mqU!lK!l FETZ9Xu'II7olajn|Dz]XivDz]XkX!7ET
Z99vl$E9]XivDz]XivuULA]th7gcivDz]XivDz`{P= ~pts1ibg' W,NXDiwDz]XivDz"=
IWhdPq_?JAN4u6?5bI)Xu/UrT3cAdZ>",]D:u$+E]OC oUp!/&JyHzWUGN]XivDz]XivEk
]k]kfq5LC1PfT6jj50@sXGiwDz]XivDz"=dz\>'`!tK~2>N7V?-%sCe{uUD_drc*G{`NJi
NZ,lACSUB[TQB{o89t9Ff_`6JgJITQF/3<a#GN]XivDz]Xivpv^KAy bET$C&2Njq*Ywj:
4R;fNPseBxB=Z,&>_zN#2v]LX#uHa/:;AG[ckT^qivDz]XivDz^!0mQL6@:+pPUb.o.nqo
I8G#uTUcS'gV`glj@,e5t4Wp-1;xUkNYnR+]O|EI9KR#Ij]givDz]XivDzdD/_Audo;3&R
IaB}dD/_Aup{7LMr"OkR)KA}M3T6LrTY>\h>ubUiNYCbs.@YQCU3ipQVbNhz/|'{__&SDr
eUr6X[A-)]'r su~oaq-^)G2uZM2T6S9@ LC]hivDz]Xiv:va~n|Dz]XivDzu0 P9Op$\D
X}kO?xk05g=u]ZivDz2M^tivDz=xoNDzb}@:]hivkA6>`BCk`HhMq:MPiosPE4XUAn'o\&
sXrlD^nZtL]hiv]SZcf~@!i~h.>]n;mD.(ljBRuPf$uBOcn:8z!wVu?6@n<wif^D9;Ip`U
tJ/zh|6:pKK"o=Dk6Z;2/A( gb@9VE-%Ce`HhMq:MPiosPE4XUAn'o\&sXo1ZIs@5Pri2E
VH-X'`O+^dcrDi8BSkir3l9K'"EwekdZ?/X2L\>1KZo+_nA1cVA05]7.i"<j]ho|tr]dgE
0v#wi.Ik7h0'Slir3l1C]LM8okFoo5%Jukic`NG&5@+x^aQAa.C:th?1X2L\SfU+,!\s+4
BcDb$;Wp#P2{Yt>zcE`% I7V@7PI-r784=recEuj#}27u&M1G'Qzp!]'iwn:mD.(ljBRuP
f$uBOcn:8z!wVupAFQg-\RlzUAS 34Yt>zcEZ35ltLD/uPf$uBOcn:8z!wVu?6@n<wif^D
9;Ip`UtJ/zh|6:pKK"o=DkX0uc#}27f7tjUrtO)2f?Qv#ob`@:itsPE4XUC0th?1X2L\Sf
U+,!\s+4BcDb$;Wp#P2{recEuj#}27u&M1G'Qzp!]'iwpJK"o=DkV~S.e!p$)uSlip6[s!
3Gre"dJuDqkB^]UjVLpAFQT=&(BPH"P&g#LrTX\U1.Rv.$ko['EW*ssj!g($Jg5:WM&jq6
h4*utK/zh|qU(;f(;@]CgrD~_*utZS\{$56S]F@ fZ9VBPH"P&e!p#+=IPI~ kSl'|=eDC
_,utZS\{_`Fbijo$2L'@3^Yu]<@:VE-%iK`NH)bCMX[z1.=&N:EB&+PLS )20+gb@9VE-%
iK`NG&5@an@:it2o/kH\q.]D,wNg[`ZUKs[z1.ANWvpAFQT=&(BPH"P&g#LrTX\U1.Rv.$
koh4*utK/zh|qU(;f(;@]CgrD~_*utZS\{OP@.1C]PGZBfDb$;Sl'|=eDC_,MLM(Z|uXH 
,E[fGk'>py]DX#o\1hJD/X<)aI9re`Q+iTPd1A]LM8g#LrTX<y/Mlmk-K?Vu[6c?R$VfU9
IBlmJtM*T6JR6X^^d(H >SD{s@5Pri2EfZ9VBPH"P&e!p#+=IPI~ kSl'|=eDC_,MLM(Z|
uXH ,E[fGk'>py]DX#o\rIdVDIYPit=AnZ[+hfJtM*T6C+uPj0&k)xcAdZ>",]<2&*PLS 
)20+gb@9VE-%iK`NG&5@an@:it2o/kH\q.]D,wNg[`+^k]DS9pi$CRth?1X2L\SfU+,!\s
+4BcDb$;Wp#P2{recEuj#}27u&M1G'Qzp!]'iwpJK"o=DkV~S.e!p$)uSlip6[BP!~h*>]
pKl#VDoG5E?Uci.xU&PrJj_+iUJbW S.g#LrTX\uZ7^A:.#$qx_+cODi8BiAm8&A/W:8sT
^cdC.}#,8}So'|Zbhf-XND-I!G9MOC=JG\hC`NG&5@6cjMm$X$Boc`4M/jFI=S]vPT>1KZ
rbh?tj^+-X3qPLS \%9;XD,4*b/j2E@6d^'l?UZoQ^[fautKo:v%hDiX)}%qNk^GN\32CW
EmG.*)Gt[LN91ZJD/X<)aI9re`Q+iTPd1A]LM8g#LrTXG qy@23|+c'AuhgfTA'|Zbhf-X
ND-I!G9MMA>|U#57C1j`v%hDiXM5VD>b0 ]Ctpele&B{Gt>SD{E$L++Fv3qf#0Bf8FTTD~
]X<y/MAb-7RU,Z9V3Pcw@:D{2M,33f%D@Wu-BK`HhMq:MPiosPE4XUAn'o\&sXZ<]Xive;
0_h|h|shW>pAFQMCe"0_h|h|shW>Djo6eM[Ut'M2T6_!uwgWp#+=D+:R]ZivDzRA9H33re
cE`yb hh]"$3k\p-m@oY[CiwDzuAi~DzEX\r@]n?9c:yPmU%)~6k\Nd;,c[K3F@di~h.>]
ts]dgEouNn=Ed0<1c?9zKnVQpk\DLW96Vb?6@n<wif^D9;Ip`Uukj0&k)xcAdZ>",]_58M
5E?UDj`L"O7"A8Zdl?$k(uj,jK8'?RoSA+OQ@.dV'l?Uh=ivv%hDiX)}%qNk^GN\32CWEm
G.*)Gt[LN91ZJD=fDCEb?Wq9l&DS9p'9A,7>a%i(Sa[q]\.q?A-~:Q*[1X"oM[`Ne(%s.d
N?^dcrRwhs<j]h`MG&5@g4[IG/W|3oJOfB+?*"uO1_7RZr,pnH,juA]2=3E.oE u#[=_Kl
6\:+?vo4#/GeGdQ(9/Q_0ks1,G^b<yfBS?G0,ML'O^rr>:E|CFZGGYnF]a8#]hFSr1g2&B
6z*adkJ 4&J !b<.D{tf@3m`*|^b=|7Z2I@6W08Kn|:0JxDB?9LN-5=|t.`%@J<.D{tf@3
m`v([zO5q_Wh/J2}Gd]gFSr1g2tPUrT3HF)]'r6I7Ea4U/D~j=u41k!XfGJ?^?`M=U9Zn|
e;JZZel?$kub[9!jfGc@\=UZ^q1>k?oAsg6g5HMC/`a8M;Kv&e..";c<eWJZZeXDiwn:mD
.(ljm]Z)VwE0U%RsuuK/\&M.qO&H[dqZ-5cUodE9$?]z3oJOfBplT3@J*R0_&w,G\3^q1>
k?oAsg6g`SDCKUA]R{eP1[PDSJNVQ>i4jS(^E_G`t~VNkD215jB0r8]xkw'{Ge]gM:>|U#
57C1j`v%<V(HM'DV`!n|e;JZZel?$k]Jpk\{5fkyII]gFSr1g2tP^K21j?\H#(A`(5Jg9E
s]-jh/W|Hh&Z:C]Zp9JYT!`Ks8X/TF]JkoZ)VwPKJ=23$'li,qA3E8aZ/xoKE9$?]z3oJO
fBEauNY.^>f??f+W27RoTYa_:Q]Zf?dS<1c?e&Rq@;#V*N^iFbVlJ+b^;_g3>+nfIngdTA
u6?5bI)Xu/^K215jB0r8]xkw'{Ge]gM:>|U#57C1j`dS[8!jVH-X'`oKE9$?]z3oJOfB_+
RqUp%{M5VD>b[+^q1>k?oAsg6g`Sr1<'p)#=Bb/BcbQ]n@b`k_:y]Zp9JYT!`Kr1g2i(Sa
=|7Z*aQLJLd+GX-~*274<.D{tf@3m`pju4rL]DmXh/fVc@`9T4M.qO&H[d]fkw'{Ge]gM:
>|U#57C1sQJY.;E-r8'x8K:+B9X9q(<1D{r8Fa'$FEqyK"DBKUA]R{eP1[PDSJNV^k#h_f
[+^q1>k?oAsg6g`Sr1<'lmBL`HdS:<kzXCiwn:mD.(ljBRuPf$:)PU?@ckkaXCiwn:mD.(
ljBRuPf$uBOc0p#wi.Ik\1hf^Ht3CX#1VXPKBE5 *#`+ p1r.z6U^?cUDi8B>6Snaq`% I
7V@73|gbsa$18}SoIJsj!g($Jg5:WM&jPu=JG\s.s.^#fi@?L3R`R`eWOCc`#\<,D{]XX/
Drn^ ;(yRXVE?/LU`UiwDzeC`2<bT1t'!"R~iq^D9;Ip[lhfiv$Zga+$9FR4-&%WK~3oSJ
'(aa)X/)bFfLBhoUU&b_s! 7JMfB+7275&18P<@A[8]X>k>y^xivDz;vgaK456C1PfT6g/
$=A\[8]Xiv:0i"9jm*'*Pm0JJ Lm95Qu0FSyeWhzunBgeT ~tL]hivDz/Z8#X#[)RE81UR
REkBGN]XivDz+&>Hi!XRd2P(fvbdMsRdEZ(7jUDz]XZ'Gf]XivU+D~]Xiv:xIPh6,z <E9
]XZ'Gf]XD1#JfwO6e"4d^tAN[8F[r1g2&B6z*aalhPrxHs&Z-Vs|O9Rv.$koi5QYg#LrTX
L]'oq?#P0(uOJT8d-Vl6$=_:2jkPnE.l[z,P-aDUYPi~kA0&*"ug3r5`PwZ6/+$E*574kM
E9]X[(?H@[2lVVm10[[Mhfive;>5&0?AJ"h^u. P9Ov*"!q)MP#i[dr;SlIJBneR :((Ju
]Zivf(,5^qv5@BPHSvW<-%n(M9[x2%D+  [8]X>k>,>EGMU$dynu6>#w.U`On}Dz]X9Fai
8*PwnzYk$/S4o7Dz]Xivcyf#:)oBh/fVOdsPfMQvpH/%rN4FNH\`5B-pNmL]'YGmDZ8lCK
AB18P<`MHtQpUz8Kn|Dz]Xiv4ji~Dz]XrcE<]XivKA+Yg`K4fCV"C,qi-5Tfjs7X:yH#t>
[kB{hu$"Ju]ZivtL]hivKA+YjS[qhf^Ht3CX#1VXI|nZ($.Mcsh]=m:4`}>0jb9D@vDj#%
[I[T%}VnXpMU@s_K2oMvIW3((\%[^iO8ASA>^(j->]s8`Ge+5zG/PBTylK!lV<m10[?1X2
L\B59|9K'"EwG}kqN~<+JJpAqh9<6@&7BQk#`% I7V@7PI-r78Aj<wjWuKJ@p1rB oT;t!
*2741C.srN Bn|Dz7rBb/BcbTw0xQfUpT3Rx++uO)!^d[qdCTw6>d-A8372=,Fg.BP*BJu
]ZivTP,Q\LRkl{:KSW<fif^D9;IpolQ(b2Q p:JYT!Kvn>*N3^ba#ZFR2/RVZ(r1"%/g]N
FSRWsaAC[8]XTA'II79jm*n,X/rkD'nFb|.l=|jdL~?r8*Pwp&+r@%Q"fvO6/,C>;-MgU&
U*2{e!4duKm?:w fT;t!*274ugD~]X2k.9.%Hk(/'0E{O)Z6Ub<fif^D9;Ip`MU%D~]Xiv
)G8A($m6n,X/,eMuq_Wh@3Yu,l?vA$c,@:D{]XTA0OGg\eQ^[fau=t]ZivtL]hivG}qe+A
W-=gnfaFBP*BjU[qhf^Ht3CXt"*ial-5=|jdL~?r$xDv3A>i/\D+&M^,2jkPnE.lBoi\`A
VGN618p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<LCeq'a<,D{2McJn|Mip$)qime!4dh.^}iv
]3Y.?2"g4!]WTn[Tbi@:D{2MBam6@]v*5ILb-al&:)eVK%]Wi!u. P9O ts_6gM h|iMe!
4dbh@:D{2MBa$M8b>YH#WFqx"%/g]NFSRWsaAC[8]X>kfaRH8[Snaq]wfm$YSmJZ'']Wm[
i)]0#6Z!IXe]htY\2Muk.H5L21Zgut[4Jsd+GX-~=A(\jVh]AM2[!6BMH)/>MF\u,5a9ag
moH!,E[fGkBu(5-*d*GX-~%!JxR?UpT3hNv%hd`Tm0^v&~.`$>P&R$bQme1C]LX#Wp#P2{
@s'vX7ttjLm<RYL`,Np"]'iwj(" 6m5Os|O9qx_+eQU91Fs"(aljU.G@kpeQ"<\Niie"*u
<#GmX<iwDz0^=q1CqB`C;3eqbfIxR%O-bC2ti~Dz-pNm<-5<Dh9 `*AC1Dru=uoNDzmhH!
9r$A]z3oJOfBplu4\vZ7(;'BMl[z1.=&N:Xuipg,e!4dukD~]XT]]7Wx!0nrH![T_|u<i~
DzEX<RieI_s!8Sl48Os8`Ge+k@t3nc8'[t0^lq1[Y|rmD^nZtL5<K7&Civ=AnZ0 h.^}iv
G]X>Dr8ZrR_+=ioNDzs.g`Un9,L'&w%AZ2Gf]Xan4CY0 38NiF(V>H`6@}t`X<okFemc+W
h(^}ivSi,Znzn:/r_ebJ56jHk)D+N]HgBp0OukD~]X>75pGMeCd6a<u}Js#/;DauT3Tvv+
X,#.DPXVXV/Z6}:y^kEw%;Y4]Xivp&kZE9]Xivu{'hS?d#L0m]g4RaJI-:p 7+g1La<emd
Uam@o=_-J.lkBR-nCYtcM9[xuH[<D~]XrcE<]X`-;t\_#PpygfibaAm[DpSSuO[<hfiv/E
H ^q:!,:m|Bl)v@ut#SQuIi~Dz'zX "0>gn@! s_6gM h|t8e!4dkQ lMY!'*_]ODgf!ht
AD0+juB!h6PVcva<u}irt2jRrea.AW0+Z&Gf]X<)Gm< u|'hS?d#L0m]g4W-\n3Pqsk]U<
qlpg_r\Y?UnXdbsESZ5lBP*B>9-(A8MV[jhfive;>5B,8$<b^s:0bP$v3rE`+/@1R6UpT3
hNv%hd`Tm0^v&~.`$>pFD>[qAUUr0OGg\eQ^[fau(?Ju]ZivA=[c<  G6lK^%?ir(yDhV_
bllzv"sz,zGgag(FSn*&r>\{Ubh7p [Rhfive;>52LrJK8?G-YLbYF2,t[,9q5WBtf@3m`
pju4rLW.=ySJFHSxh)IF2?G=uA*]`fN<Dz.`G=( o2jYDzb=PHA@[c^qP/;:(?.xo0jYDz
b=PHQ`J\VG:RJgJQU]?[-YLb`UiwDz8%TQ,Q@%F7;YmdA-c?0_h|Pl[-H`0VljWR@4-Y3I
_Qd-A8R&e"4d^tAN[8F[r1g2&B6zs*lquK@"05,M@%Q"g#LrTX).Q>iTPd1A]PGZRv.$ko
o{aM'hX7ttjLWfDa3}2n&lq6E9$?_:2jkPnE.l[z,P-aDUYPi~kA0&*"ugebPlTX>c8TEe
]giv2XQf!lDeCjH"P&e!4dh.^}ivt*9?;(p)c}a<nvh6[1_,t[oTJV 8,g]WZcf~@!Z&Gf
]XFs&.GMeC]OWx!08|`*+mT5GQ:I]ZivDz@BPHSvW<-%n(M9[x^qivDzm(7"SWNMd#*NnC
\liwDz]XTA\Kqe0>K%*d6A&pq.X/Bj5RW,FZ(@3v 3JMfB+7272C18P<gdivDz]XivcyL!
]Me(SyQu$nilDS9pi$-|s|O9Qu$n3vW*FZ(@SnIJO;gdivDz]XtaeP\u]0Wx!08|`*+m!"
]givDzY\]X)6Ju]Ziv/A,:nzs7`Ge+uzA`(5m*9<>uE{O)R$bQ6>*SGm7}*SGmG}kq1Aru
tL]hivk1CObXL]<eZoQ^[faue\Mi[<VaTANj)nb`tL]hivG}$xaJOa#)J/i!/A,:e!4d^t
AN[8MB>|U#57C1sQ:)"gpA$k/BfEs;^C:.#$D+&M^,2jkPnE.lBoi\`AVGN618p\k-K?Vu
[6c?R$Vf\ YVE;Je`;H(t<oNq=f2g ;t>8Ef]givh^Zn0=)FfFs;@e[8]X>kgcK456C1Pf
T6iq7h0'SlIJBnoUrcE<]X`-g X/jT</D{]XTA0OGg<E=]'+aa)X/)bFfL1EruF^Hl;bMg
8is"3bG"G}kqkKE9]XivDzE`K7@,j%!(cBT-( 'sKf=v]ZivtL]hivC)Bl\lN3BL8K9aFG
?<M9K556C1PfT6T<([c9s!3u@;$$FE\D&v72Ts[T")rbE<]Xo|CP]ZivDzCL-7M-32>2NV
VcBkoUrcE<]Xiv?5P&9o?|.UPC4n.U`On}Dz]Xiv6,\p[k:o;xOypT9!(3G:-]>+s2[kD~
]XivtL]hivDzY4]Xivp&GFn$o{aM5V]ZivtL]hivG}%YJ/i!$=A\i~h.>]$O]z3oJOfBPL
@udX[Hk~k]!`9)6,[y1Ek?.`rU?9'U?:h6,zF"EV`jfU=Ze_]#JM6Y&7n}p&JaEV`jfU=Z
e_]#JM6Y&7BQk#`% I7V@7PI-r78Aj<wjWuKJ@p1rB%4Sm\SkSE9]XJwBq`q:N$$FE\D&v
72P+pn3HDOTT[TGnag={oNDzmhSt(bE_G`t~VN*calRz@[aha&d#RYM;>|B0j~lEibLeeH
oM18P<`UiwDzeCI;X(<f]TZcf~@!qx"%/g]NFSRWsaAC[8]X>k;Vf5?}L:$A!XsR<'Myj~
]w\T1GMNEZhw$=A\i~h.>]$O]z3oJOfBPL@udX[Hk~k]!`9)a75%A?-o8nnL&*RKI:/\Nu
/\t[@5TPprG2RQ\Roxk;;3b6^q1>p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<H?H^KA+YEf]g
iv`V\S@H-7M-32>2NVVc8%sRTn27eEht3v@sZ)Gf]X#p-59k$A]z3oJOfBPL@udX[Hk~k]
$Cli,qA3m :KPt(SH=H^@6SrIJuAi~DzEX1gTt0xYN]7FSRWsaSm0OGg\eQ^[fau(?Ju]Z
ivP\,b"3&ZeNv4K656C1PfT6k3eTht3v]p/M "o'Oe`U=3t7^KN\32t(`['-f>?f+W27Zc
hT\GWhgbTU[fauBY;3MVCV8KL<M:rD }TXABp,8oG/9d?PV<J"\wV?a%VGX0Q67#a0&lat
_N7/DN*$uqC}`HhMq:MPJphg tt7O'W@-%RK7h0'Wp#P2{3~ExbZ.%`@s;CNT;$~On784=
[6lK'"@0thu*QI;-b6^q1>p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<oNq=i57yeGPlTX\u,5
J>My18&S2{CV8K+;H/MSa%5%ecPlcG&R2{i~Dz6i*|:-a%TdSnQ4Hh&ZeNPltx)!^d\7g7
lw L741Ch7fVRoTY+i18'VI$l<jSDzN)fb,5Fm;CNtB[h7e[7[3LloHEThH{h6u "(oK$p
Y1]Xiv<'2IrJK8V~S.rbE<]XF3-7M-32>2NVVc8%jMm$M9[x([c9@:D{]XD~]X2kt?<VI^
n|Dz]Xq~R_f@dS<1c?e&awmu&UK%8R*SGmagi'jSDz]XivkA6>`BCk`HhMq:MPJphg tt7
O'W@-%RKIF2?G=uAi~Dz]XivMi[<VaTANj)nb`@:D{]X)6Ju]ZivDzb hhfKZP.-1)72`b
j%D+t;<'MyQ%5'O;e"4d1GB2ND(,Fx$z_{<9D{]Xiv:0$$FE\D&v72To[TGn[Afb,5pPUb
v3 7JMfB+727`1Ts[TGn8N*S"(2ri~Dz]XivuU2#G3B9X9"yIaB}!@XV@~[8]X)6Ju]Ziv
]givDZ+|;|8O*Sh.^}iv3I#'3f+JU~Z+Gf]X1>&SC,(GX:M;>|U#57C1sQ:)PUS^u6/M2}
M*fU\T1GMNuHf hto2jYDzo*Dzmh/*6+Rw=m,_&lm(Y8T=6>c>cSn|Dz]Xta,9q5WBr8Fa
'$FEqyK".;VF_N7/DN?1ZsBY9<h/^}ivDzu0 P9ODx?2Wh`#tL]hivh.^}ivg}ive;:.@d
Bl-'f80n;_uEhy7X>.oNDzB]-'@ReMn{iU&*5/6|[E*&A}M3T6cO>7>uE{#}h4^}iv3I#'
r82c1Fk?oAsg6g`SDCKUJ+b^;_Q]d@)qL^]0#6T[heBQ*BJu]Ziv]givk1Y%./LcT,0Uh|
uy)r!St7AYGN]XivuK&,se;`t7^KN\32t(`['-f>?f+W27ZchT\GWho2jYDz]XJW 8,g]W
Zcf~@!uAi~Dzo2jYDzo*Dzmh,<BJ8Kg_+D09PD#JdzPv00Ju]ZivPlcG&R09mqGM8F$&li
K|\A,5Ph\O@NukD~]X+DPY3ZArmw,<f>*1=bnL&*>.oNDzmh,<c?0JjdL~?r< MTa%5%-k
5MMCpA/%rN BreE<]X M74Y+v1]|Q4SS+XBc'`&-  [8]XTAD+nFdR:<Q jS5toNDz=8D{
2MBa$MHr(/5RPM+0NSsa<'\PUs+EPY-&@ReM[l^qivDz+&`Om0nzn:mD.(ljBRL:$A!X-L
=|uO)!^dP/ASA>V '`&-s!5@@sZ)Gf]Xivt*9?Hi*)Bg<fD9m(.xq.<1D{]Xivp&Q(b2Q 
f@dS<1c?e&utY.M-qO&H[dFO_$T2.{=zoNDz]Xivt*!"R~iq^D9;IprcE<]Xivh.^}ivDz
4OalH0'RI79j$A]O;?h7fVRoTY+iQXpl,<BJ8K+;]dU+5'o[DpW^(BpsR]5L+$`Om0d,@:
D{2MukD~]XE:]Xo|CP]ZivDzTSNu4Q%mg_+DPY3ZL]3eh.^}ivDzN)fb,53ft7^KN\32t(
D'nF);Bn,d5MUvDVVF_N7/DN4FNHFJV{'`&-'UI$l<JcC oUrcE<]Xivk1-y4ENH< YNit
=AnZ[+^qivDz]X`ML]JNgXJZZel?$kub[9!jr8'x8K:+.`rmD^nZtL]hivDz]X%>@C7.2M
'@3^O+`UiwDz2MukD~]Xiv]givDz5`PwnzP\,b"3&ZeNswE$DrW^(7>9:U1z"(S/pU1 Hj
&ZW@uAi~Dz]XE:]Xivk1Y%PoGmV4]E:8JeIfet]WhRgcivDz]Xta,9q5WBr8Fa'$FEqyK"
.;VF_N7/DN?1ZsBY9<h/^}ivDz]XJW 8,g]WZcf~@!uAi~Dz]XrcE<]Xiv^tivDzidga%>
\EOt[?EZ6ti#LEi+2ltape4q[8]XivZPiwDz2MBairico%TrD~]XivDzOn,0O-MA>|U#57
C1sQ:)05PDSJNVQ>i4h]AMc,@:D{]Xive;(7^~iMcy=rl&Z%Gf]Xiv[qhfivDz=8D{]XTA
NQ>02>Y47*JeN[PqisU$^g-I]N'&FofJ@6G>Y0]XivDz-(#Zt6D'Km79n?AI%,4>]P3r>a
Qo%=AJ%,Akk6p$`7sJiQ^}ivDzo*Dz]X&Sm0nzn:mD.(ljm]:)+<4~G=]o[zO5`Nm0^v&~
m56 :"3I-abU\HD+BmoUrcE<]Xiv^tivDzJ%WjVx9uYNDr?2Wh`#n|Dz]XivuK&,se;`t7
^KN\32t(`['-f>?f+W27ZchT\GWho2jYDz]Xiv5;K7&Civ=AnZ0 ukD~]XivtL]hivDzjU
Dz]XUB@u_3#h_fX "0>gXjD+nFdR:<Q NAFWtL]hivDzY4]Xivp&H72HrJK8)q!SW08KKC
D~]XrcE<]XGT]Xq~Z6sj$1h`eYJZZel?$kub>6q@(C5EMCpA/%rNPrlskw+:c<P">d8TSk
Q4*ZalH0'RI7Te[Th/^}ivg}ive;>5eoIBk<KC:)YNDr?2Wh`#n|Dz]Xta,9q5WBr8Fa'$
FEqyK".;VF_N7/DN?1ZsBY9<h/^}ivDzu0 P9ODx?2Wh`#tL]hivh.^}ivg}ive;2%G3B9
X9cZeYCC&1Bw(5EBaZ/x1CeTO)c"IircE<]XGT]XD1tOK~\A,5_?JAG}X,+XBcoUU&.o:-
a%TdGZpPUb)~CX8K+;H/agi'jSDz]X@MW08Kjj505`Pw$@*falH0'RI7K<]th7gU2%G3B9
X9cZ$=A\XVY72Muk>Xn;mD.(ljm]v%<Vssf~Rw':n;/rPvT6=AoEi>f~n{eE=rl&1<Xdau
R3)z(Dfp#zEuO5]n-,fG0]GlLeqsg4Lr!SM4T6%[^ia<[8MB>|U#57C1sQ:)PU.}Fc>7M>
qO&H[dFOV{pAFQT=&(h6,zF"EV`jfU=Ze_]#JM6Y&7s"`K2jkPnE.l[z,P-aXIiwhtb].%
`@s;s~,]V;N6_+ZD]X]\a0Pm*hRaF3ko$paJ)b!St74,6i*|:-ko$pKt2>!RFIBp8Fln:K
37i~Dz6iq#D'nFdR:<Q M f~*c)z4@MxjO>+nf1FBuU&-Te#G*"HgcivZPiwDz<- GtzVN
6ODNDf(o`=BfoUU&[Th/^}ivg}ive;>52LrJK8+s<WI^n|Dz]Xq~R_f@dS<1c?e&awmu&U
K%8R*SGmagi'jSDz]XivkA6>`BCk`HhMq:MPJphg tc</aTkC8*R0_&w,G\3[&b{P"`Uiw
Dz]XTA0OGg\eQ^[fau=toNDz]XAN[8]Xive;(7^~iMrh!h5 G=86"Na$j%D+Sz@[aha&uT
'!+NWD%93v3~ExtLMce"4d<2D{]Xiv$Zt f~Pi\O]kkw'{IaB}@BPHSvW<-%mgM90m<;[Z
hfivOe`UiwDzi~Dz]HQ)Y)WB%9o2jYDz)dL^T}Pof*h0^}iv3I#'r82c1Fk?oAsg6g`SDC
KUJ+b^;_Q]d@)qL^]0#6T[heBQ*BJu]Ziv]givk1Y%./LcT,0Uh|uy)r!St7AYGN]XivuK
&,se;`t7^KN\32t(`['-4|G=mF7Ct7O'W@-%RKIF2?G=uAi~Dz]X%>@C7.2M'@3^O+`Uiw
DzuAi~DzjUDz)d!SD]#%3f,3M.qOa)i;&*BB[8]XTAQ4SS+XM.jFeY8YVF4C[E2>!RFIh6
de@:D{2M,3qR-59k)f!St7W/dDTw ho5jYDz)dL^=|7Z>uE{O)nzPl(,c=!dcB0JjdL~?r
@DukD~]Xb'eWN-@]gc+DPY-&[M">(c#1pnX/%]\EOtTXU*2{J6a|@:D{]X=mjdL~?r3f,3
0q72$&^WZcLN* E2U%RsuuDB$.1blGaIibLeh+4kBnoU[lhfivZPiwDzERo8Dz]Xta4OoZ
62`qeY8Y4DNHQu0jukD~]Xiv623ft7^KN\32t(D'nF);Bn,d5MUvDVIynZn:mD7a/B,:/+
r(bB]0#6T[heBQ*BJu]ZivDzi~Dz]X2knySt<fif^D9;IpgdivDz]Xta,9q5WBr8Fa'$FE
qyK".;IynZdVNgr8'x8K:+.`rmD^nZtL]hivDz]X%>@C7.2M'@3^O+`UiwDz2MukD~]Xiv
]givDzMxTy&%a<rjT}I"tD]hivDzMxjO>+nfrgT}.JX`2;t7^KN\32t(D'nF);Bn,d5Mc<
eW-\RX'{jdL~?r.`e(3)Ewh~LEege_)Ms!5@@sZ)Gf]XivU+D~]XivHFD+9\"AgO8Y4DNH
$(jRDz=xoNDz=8D{]X=mjdL~?rU`(bE_G`t~VN?8-rtj2#G3PBjO>+nfSxF3ko$paJZ)Vw
/J2}7Th6,zF"ag={oNDzhCrh!h5 G=86"Na$j%D+(o9;JqGkqAM9[xK^*O3^FIh6RoTY ~
ETZ9C@.vEBaZ[$([c9:v<9D{uA]2f@dS<1c?e&utY.FF16k?B9X9q(oDi>f~n{eE=rl&#n
1G7DEt/OaA0IjpTR6z.%kw'{];&~B=NP]vT=8z)KNQT!u6VtelJcb,;3g3khhf6`/N:Q*[
1XtsX/cEdyJZRqTYa_C:th?1X2L\]0#6?&TPprG2RQ\Roxk;;3b6uH0*:8sT^cdC.}#,8}
Y52Mruq?#P0(uOJT8d-V+UZuo9p&p'EpW>cB_rR`8e E'V9;s*+<9wi"bc.!kw'{<,D{]X
D~]X:?!^q)MP#i[d\eC@thTf[TGnag={oNDzs.ga$YJ0*mc]@:D{]XD~]X2kt?<VD9m[$+
?ODfm(.xq.bg@:D{]XD~]X2kt?<VI^n|Dz]Xq~R_f@dS<1c?e&awmu&UK%8R*SGmagi'jS
Dz]XivkA6>`BCk`HhMq:MPJphg tRKf?k:L~?rh`h]AMc,@:D{]Xive;(7^~iMcy=rl&Z%
Gf]Xiv[qhfivDzmh$+?ODftOK~PM$|Kq]th7r@X/%]+tJ/(@SnIJXDiwDz]X)6qiEs(ZNQ
0}mqjV>+nfpus1!Zq)MP#i[d\eSlIJBn]]HKtco{aMX9iwDz]X)6`Xp~s1JcC mmo=_-J.
lkBR-n#9_{1Nru:va~@:D{2MukD~]XE:]Xi6<NEgBl`HhMq:MPJphgL n>lji9%74A3~Ex
SkIJuAi~DzMx?Dc>3#1Fk?oAsg6g`SDCKUA]R{eP1[PDSJNVQ>(S4A3~ExiAuDM9[xhfiv
ZPiwDzeC(zFZMv>36X:+Usb(ZlA^AiGN]XivuK&,se;`t7^KN\32t(`['-ZbM9tr/%rN`"
_m)/3^ukD~]XivMi[<VaTANj)nb`@:D{2MukD~]XE:]Xd1$|:@\9X}kO]w=m]7$3&wt f~
*c)z!MreE<]X#P2}2/#xWht_%]a*PBTy34o6dR:<KZtM]hiv^tiv]3uBa*86"Na$j%D+Y@
o[lL$=A\!(ju:;AG[cM6Tp_4#h_fjj503~LvTY3q@so^E9]XivEkKf]th7,zF"pv)x_{\Y
tS`yjcjd8futVN6ODNHJtcM9t1tGE9=xDCr_?v[cLUf@dS<1c?e&tj@=#V6Z;2/A( gb%B
+!^bGwpPUbD-"0pn:rKf]tX'mrGx[A++M'3rIaB}eTuUsp[4_BJA8.<;D{)))I?|@-/M!B
_{1Neb'GBF+<s&k05gjj50Gz[A0OGgox6YHLtcq]0>n0ZIr8Fa'$FE\DJghg tf?Qv#oGe
h%:.:D`}M_#spA$/G2a`0RPU3X/+5q?i!y2zs>8b/`([bhJeL_2ZEv;2Gc]ub!3#2EN7@.
0|FwE]:+LC@;n;mD.(ljBRuP[9!jVH-X'`oKD>[qTHKe\A_/Riam3O,W NeGijO1 Dihm8
&ABJ,d>>LL#63N#Opk:r/J_ekAUftSkhhf6`/N:Q*[1XpKK".;$46S]F@ fZ9VCQ6IeG.L
RqFFEV`jfU=ZA_9";Ceg[7;2&R:s"nRz(PZuo9p&p'EpW>)HH>&,bUdtL%H5&,?A_'NAUf
4*#&/`hd,{JPoMFm 8WrPFq2q=o{aMBcrq_r6XEi]givagX6[)EW*sk6[7;2Q]&%a<#K V
f^h%mK&A`huAi~DzN1A:BJmw_nA1u(hy7X[E0P$/\ut#!W02Ju]ZivDFY0gB7{sEm8&Arz
8V'S0ss%E<]X,9^bGw^qP/fEBi6t?NNBui#}27*c)zWC#cVXC.07Sna]<}$0mRs1\uO5`U
iwDzlNovGMhf-XcyN-@]!eHGXT`}uAi~Dz#&/`hdGNhf-XcyN-@]!e%P?A[3dg@:D{2MqB
@3gf@9VE-%,+LB&wkGUf3rZ2Gf]XFs 8WrPFF'mw_nA1u(hy7X[E0OGgox6YS7`UiwDzi~
DzEX\r0=)FfFs;@eYLe3:v:wL3E/:Q%#fls;383~+c'AuhU(%>@C7.2M'@3^O+rcE<]XF3
-7M-32>2NVVc8%jMm$M9[x([c9@:D{]XD~]X2kCn(xE_G`t~VNkD21/\?WSZ;hjLSJtvOV
18P<gdivDzs.8Sl48On;mD.(ljBRuP[9!jVH-X'`oKYsT=Au[8]Xive;(7^~iMcy=rl&Z%
Gf]XAN[8]X>k]ZivdVf`1GMN)rMvVDebe_)M]S3hqBGzD+&MhvgT3|i~Dz]XRwW,rq)rMv
kyJa@6iho%bfJYC rqrpgdivDz]XIVM2Y1VIRqXCPHSvuT<'lmBL`HdS:<kz1\Z89vl$`L
1OrutL]hivDz]X2k.9LcT,0Uh|uy@)+<p"u,cua<u}@)+<K}pU--0ch|6ZeSjdL~?r\<Dy
@W[v^qivDz]Xivk1Y%*&r>gf!"R~5/6|<2D{]XivDz]Xq~"%/g]NuBa*86"Na$j%D+t;$.
&wJvGk%uGs=S]v%I<2D{]XivDz]XivKacP>7`G=U9Zjj503~=WMy@T4-c{$027Pi\O]kkw
'{og:fGj]givDz]XivDz2Miy_@JAG}kq1AJzkhp-uHf E%rA*lsCe{"<`3%FAnGN]XivDz
]XivDz2u>uj!nS*e1X8C:+pPUb[T1HEUb[&JHJtc@Lbej"Q`n>Awj},P$!O&dRp2_yq.A<
`sGN]XivDz]XivDz=`G-,MA<M3T6jj502uAXp,:1[c/38Y` 6\4$I]HGi=aF,Z+8G=k~ 2
!NcmkQdO[Hk~k]'f9;fm"!2zk]dn]ml~anH`1LbC0$Lz;'I5av=4'YkkfBoS0Lb;,_0K0u
#~>KUF-rk4WL3ss>8b/`Q$==M9(Qa<FNhogfoVE9]XivDz]XivMi[<Va8%NmPqoQb10>df
s!s}!Wbd]givDz]XivtL]hivDz]XrcE<]Xivh.^}iv[qhfivZPiwDzOn,0O-MA>|U#57C1
j`v%<V(HM'DV`!_m)/3^ukD~]XDy.`G==U]Zrc) E_G`t~VNH!uT<'Ab'o\&sX_aFbijo$
2L'@3^Yu]<@:VE-%Ce`HhMq:MPiosPiX*rE|B2^qa@LN'o$~_{1Ne2`y*)Cbpws1\u4PTt
.oMuky${k)iG1DJzJQoMpPUbfcgf)6":7w=TS.9H @ET9x1H!q>/cOJ>]v%IsCe{U)oP$+
?Ot^%]jk50_RO2t4$O]z3oJOfB_+ut)2lm$fh^3~T Ke%*=>?qe}'A[MrJ?yg/b\A1h;Pe
N>8hV.,T NOqNR,dm(fEZsWz!04(uMMB>|U#57C1j`v%OcFF"CoJ#XSJ6B3fm=kl(4EH:9
VXJeXWM:blEs[G1?3t9`?@+q4dh7PU9:LLN|^{M*Z@$/27$5'bi%a.esjV*l8T.^ag.L]a
g._e6@:+5HK &}gFp&B5jW9)dXm9EsYxu6?5bI)XD^kBCbKNa]rsD>[qTHKe\A_/Riam3O
,W NeGijO1 Dihm8&ABJ,d>>LL#63N#Opk:rjep1ZIr8Fa'$FE\DJgXW!N#u=dnH,j\s+4
BcDjo6/W<)aI?xk05gq?#P0(uOJT8d-Vl6u.'|DNsu$-n/-_ilCx]Z]z$!M[J~ru'U_+^Q
aiLN'opJ,8^bGw&M58H5&,?A[39xu!hdm\ P9O*Wl/u.Sn<5D{2Mbe0"PdN9OKI}7\\NW#
FOG}kq1AAF1HsjEg]givk1CO@[2lVVpAaL<bT1UnUoDrn^ ;7h0'T5L6?I@[2lVVDjo6hp
jSDz]X`ML]JNgXJZZel?$k]Jpk\{5fkyII]:,oukD~]XivMi[<VaTANj)nb`]givh.^}iv
t*9?;(p)c}a<S{?J"n7/PO@.1C]PGZ $>9a<fHSHUsgdivDzs.8Sl48On;mD.(ljBRuP:x
"}'k[I?v@{o1jYDz]XJW 8,g]WZcf~@!GS]XAN[8i~Dz@s<+=T]vPTEZhf-XcyN-@]!e ;
nJD"qp#0@DukD~]Xhm<*XOOxpTd;,co_t1/zh|JnGkQ!.pdl6Xou`+KPddosjYDz?:@t67
#w2_r'?v[cu^oW+k=b%U6SKftM]hiv&,?A_'jSc2n=1DVU/f71'q=j%U6SU0/X@\bgA1ES
9xaltL]hiv0VgE<*JqM*T6PL$|;aJzJQ$~h4^}ivQ'n>JL<9JqM*T6PL$|;a!qfGtya;uA
i~Dz(;t3:ou2'|DN5G3u8PuVsp[4dg@:D{2M$+?Ot^%]GNhf-XcyN-@]!e%@@Cg^0nKotM
]hiv`V43#6nz`d*Z1X8C:+p$u}pAFQg-\R!OSkIJBnoUrch?ive;>56`/N:Q*[1XtsDk]a
mx&UK%q{M9[x^qivDzu0 P9OMA>|U#57C1j`v%<V(HM'DV`!u=iDm8&AeM'G6zf=kYp-^Q
aiLN'opJkWP/\{HKtcA-XT:W]ZivDz2M!qfGtya;j%+rfGtyf uUsp[4_BJA0Vr05@hkkK
s;t^EW*spPUb@9VE-%,+LB&w!-W'Ytda,cK;:S]ZivDz2M!q>/cOJ>]v%IsCe{[7;2Q]&%
a<#K+!NtST0&Rq `3yhk(7^~s'+<_AJAMS[<Cn(G(JjUDz=xoNDzmh/*6+n;mD.(ljm]v%
Oca!SHopcNtaCre#4d<2D{]Xiv+zN/+jVKRqXCPHSvs@5P+x?/a9IGaV,q%XJu]ZivDzb 
hhfK:0bP$vA@i~Dzo2ZI]XTAAB(!cM7,GMPBG1S{9T6vPO3f87#l3v>i3fR%0FkQ^J--VI
-%K%3] kh6F\RdFXHl9 i"unBgL9k4Mm5OK1`UiwDzm10[9ku2\lXu43@sO>`UiwDz7pAt
-7:-+/!gG`0^.1M-32>2NVVceTht3v)4t@5[ui[lhfiv/EZ1Dg&MSAQ+n>iKZ79v@x>k&[
58H5G}kqjZT|<2D{]XTA[mgbp9JYT!Kvn>lji9:lc10"5i$LdG;2ZbFJG}kq1ArutL]hiv
DzO":)m*n,X/,eMuo}cNta`%@J8z`*+m>7f\37H{G}kq1ArutL]hivDzEXg]`%<b^s:0bP
$v3r*]`fN<Dz.`G=( o2jYDz]X`-;t4-nFY8ItDq!|P+gdivDz]Xq~R_jt7X:y0MGgox6Y
3wi~Dz]XivDzb hhfKZP.-umoW+kIaB}8%ODeb.LRqaA"0+ABiu2@"05HItco{?GoK:fGj
]givDz]XivDz]]HKtco{aMBcuua;j%D+"0IW'{KK]th7S9$bXhA`GN]XivDz]XivEk]k]k
fq5LC1PfT6jj50@sBqk+O!,upts1`yO5]n-,fG,9'?k~=Z^?7TMr"OkR)KA}M3T64ti~Dz
]XivDz2MB2'o\&BG-Y#9_{1NFvbi?z,b!V4PdkJ [!9\3)nA8z!w>]L H !1,:'?k~=Z^?
M*f~#P2}h%,kSn8nG0bF/5P(^"13!M8N6LS9@ e|.%??oYBhX990HBmujVcMiUk__+sa'!
d}kKs;t^EW*sLC:wa~n|Dz]XivDzu0 P9Op$R:j[?xk05g=u]ZivDz2M^tivDz=xoNDzb}
@:D{]X7v&(7V6`/N:Q*[1XpKK"7q^>L<roD^nZtL]hiv]SZcf~@!i~h.D#`HhMq:MPiosP
iX*rE|Wg?6@n<wif^D9;Ip`U9/\JP,]n-,fGUB-r78IrBI/B2{nA8z!wT3a"fCuRfa's_ 
1c?$0|opfl.H5L21ZgRq@;d72?QL5EMCpA]DLpP/ASA>PZ3ZL]D>3Aq4BR9L'"EwE[-a28
TkE.dW$=_:2jkPnE.l[z,P-aDUYPi~kA0&*"ugU2)FNSBsek+'kVE9]Xjw:N$$FE\D&v72
P+D>BP*BSnIJuAi~Dz2m&pX; ns_6gM h|iMr@-hO9eRht3v@sZ)Gf]X1>GNr8Fa'$FEqy
mDhfFZe8,B?3Mr2>L]&~_g%xC23Ij=BhoUrcE<]X$qU't.Xy]Dp.-hO9[8]XTA\Kqe0>K%
*d6A&pq.X/Bj5Rcxe]"`h6r@`_1JcJ "BP*BY\2Muk.H5L21ZgRq@;d72?QL5EMCpAeL" 
$?r8'x8K:+B9X9q(oDi>f~Cp]ZTU[fau'^Bn-'k]T4NoNAVD>b[+BG/Bs\Bx(5mjRk0Dc?
9dbFjPp1ZItf@3m`E_uNY.B^/Bs\D'nFlj@,e56VHgN?h|>rE{#}VuT2eP4<i=g#LrTXGl
V4me<.D{_=2jkPnE.lBoi\`AVGN6QXmh1Cruq?#P0(uOJT8d-V+UZuo9p&p'EpW>"a&ZeN
-aJSq9UA@u_3#h_fK3^qiv!w&ZX!M;>|U#57C1]{uq<V\JRktx2#G3r8'x8K:+8*PwI9eR
4<i=/+r(bBBh42@sZ)Gf]X<),@VUY1VIRqXCPHSv/N`W_eQFbNhz%>bgrD^`=|7ZHo&Z_h
Bh*.D^'UI$A11DU4E.1DrutL]hivk1CO3SAr<fD9m(.xq.t)tG:MQBMiX:<f]TZcf~@!GN
]XivuK&,se;`uN[4Fo]zuq<V\JRktx2#G3FE0&BZVF_N7/DN/I2}M*?Ne4RXZ(Gf]Xivt*
!"R~iq^D9;IpgxivOe`UiwDzZ8Vw/J2}7TGMeCd6a<u}Js#/;DauT3Tvv+Nbl~&ma*>02>
0;ADt[2uv17FqZNQ@T/(T:S89vQBMi-o5MMC$u".@@[8]X>khC'&Ht&Z`ij%D+(o:J37@s
o^kW=|7Z>uE{O)_?JAG}UI@u_3#h_feMhtqtrYjS[qhf6`/N:Q*[1X>}Jx.;E-r8'x8K:+
B9X9q(oDi>f~Cp]ZTU[fauBY;3MVCV8KL<M:rD }TXG0,ML'e40`s1,G^bBG/B^'s/JPb^
;_g3khhf6`/N:Q*[1X>}Jx.;E-r8'x8K:+B9X9q((m`=Rv.$ko0\ojDi8B>6Snaq`% I7V
@73|gbsa$18}Y52M?^TPprG2RQ\Roxk;;3b6uH0*:8sT^cdC.}#,8}SoIJsj!g($Jg5:WM
&jPu=JG\s.s.^#fi@?qxBqqBFRRaF3koi57y!CfDSoQ4^>@.1C,3FGe8e#:.V:A^4<i~Dz
CV8KSkT=Ks341H,3M.qOm[,<BJ8KSkQ4SS+XM.jF)b!SW08Kn|Dzmh,<c?0JjdL~?rBfn/
Q5H{MCpA/%rN35Mx?Dc>HXek`95/b(NAFWn|DzB]/-r(bBj]iC;R(<=,TT^xiv_uGML9k4
Mm^d#2Ju]ZivkG:N$$FE\D&v72P+^dcr$=A\18P<`UiwDzF7Bl`HhMq:MPJpp;:)MjU&B^
/B8A\?UN[Th/^}ivcygdU*2{J6gB>]D{2MBa@)YLesjSDz]X`-;tt7^KN\32t(FaDCH"nF
Eat6n}-la~e]ht3vi~Dz]Xiv)G8A($$M]z3oJOfBEauNY.^>f??f+W27RoTYa_ZqBY9<h/
^}ivDz]XJW 8,g]WZcf~@!GS]Xiv[qhfivDzB]-'0B1Fk?oAsg6g`Ss8X/TF]Jko:)+<VT
PN5'o[0\fxO6e"4dukD~]XivA#hQ0n:>$A]z3oJOfBEauNncZ)VwI|nZn:/rPvT6dR:<kz
gR;ZMgU&7\t>[k2%qxiDuDFRBQ*BJu]ZivDzTrYvA^T\c}f#:)oBmDhfFZe8,BPL@uth\M
a0L2J+b^;_g3>+nfIntE9 0O\R8P*SGmmcJVQX1LrutL]hivDzEXg]R26Ae1(:DNv(+?G=
*W+Nu0u>Bkd4+0BX$-27K$eo`95/6|1GA oOC5-(A8MV0_ukD~]XivMi[<Va>kgFD~]Xiv
DzdD&R )ETZ9XuT=aI$=A\GN]XivDz`{i;&*cO>7pws1!Zq)MP#i[d\eSlIJXDiwDz]X)6
qi-5K=]th7gUCC&1m"HG:U*SGm]S;nO<hi>-us#gWht_%]a*8*Pwdd4Xn!@,*W+N=bnL&*
(XSnIJXDiwDz]X)65MMCpA/%rN BETZ9Xufg,B%_^iPFPqtvD'nFdR:<%ti94Mt[t^%]a*
[zO5]kkw'{S4U&[T=$D{]XTAY8=l]ZivtLo:DzRmF3@dmw-la~tL]hivDZ+| aC2n|+mJ/
=uoNDzmh,<ZbS.nzMiKO5OukD~]X+DPYD_<25<#'0drdh?ive;:.V:A^T\(bE_G`t~VNkD
tf<'lmBL`HdS:<kzgRU4bg]0#6T[pi`L1OrutL]hivk1Y%./LcT,0Uh|uy:#72iKM4Go]g
ivDzE`+/@11uk?oAsg6g`Ss8X/ln6\HgN?h|>rE{#}^}T2.{=zoNDz]Xq~"%/g]NFSRWsa
Y[]X)6Ju]ZiviU&*GMDj#%*W+NhmN-@]S7`UiwDzDj#%lrX4X&+Xop6Y!eju:;AG[cM6Tp
_4#h_fBB[8i~Dz6i@R*R<+6]/N:Q*[1X>}Jx.;E-r8'x8K:+B9X9q(ns,<ZbS.e!8Yj:\H
D+&M3!k>JcC oUrcE<]X`-;t<?#12#A,[cu^3f#'r8c4n|Dz]Xta,9q5WBr8Fa'$FEqymD
hfL B^*R0_&wGB'RI7@!?vOb)nJu]ZivDzb hhfK:0bP$vA@i~Dzo2ZI]XTAQ4SS+X;|MT
a%5%-k1)72`buAi~Dz6i*|:-a%Tdgb+D09PD#JdzPv6VeSKetM]hivMS5ynLQ5T}Q46VHg
@TW08KBB[8]XTAQ4*ZalH0'RI79j)f!St7W/uu)!^d\7g7!Lh4>]D{]XG'cepDV%Gf]Xq~
$PjM>+nf0utin1ZI]XTA2VE0+DfGQ:Txc}&RhqQl.}/lQ:Nz#&e@i{$i6?8FG/ZldS3)*|
Q:^LlI,<MQ6z8_rDjh>FD{]X=m]7$3<-6]/N:Q*[1X>}JxtAD'nF*N3^t7O'W@X0\7g7s^
e'3)EwDZ+| aC2Z8SledoMQX1LrutL]hivek`95/b(T}uqhd^R>|Jx.;i@9EuW)!^d32(#
1=f>?f+W27RoTYa_C:bXL]B5)T%N6nBueRHD^D18P<`UiwDzeC(zFZMv>36X:+Usb(ZlA^
Ai5H5J$A^Hb&/)VG-%:y3P=Xc>cSm[$+?ODfm(.xq.bg@:D{]XG'ceeYCC&15bPw9uv(% 
Kt2>L]p%rFABD+.)bwKCS0pU\+=m]7$3&wHt&Z`ifr^qivDz,G43#'i;&*]SfyO6Z7XE(|
!$@6_Ud#3O=Xc>8HRS3Z!R2>>'oNDzmh)"^d\7g7AlBl\lN3\VO5]kkw'{Y2]Xiv:0`R.J
X`Q4SS+XDE4!J/i!ib9'0e@FBAtm/"RVo}6Y!ecB0JjdL~?r@DnTjSDz]XQ>mL6 )q!SD]
#%D0.)a~e]H"YC0atTdIUpUAJ=J?Myk_=|7Z>uE{O)dd-sJujWDzJ%WjX^*&r>rQRY&v3X
[7fOtMn},<BJ8K+;c*:R]ZivDzVx9u$A]z3oJOfBEauNY.B^/Bs\D'nFA_(5m*9<kBFW?K
#O8*PwBR)T2{]HQ)KK1Xh79ueshto2jYDz]X`-;t;LX&<f]TZcf~@!qx"%/g]NFSRWsaAC
[8]Xive;2%G3B9X9cZeYCC&1Bw(5EBaZ/x1Cu^8FAcND(,FxitnWbeh6<2OY Q0+juB!Vx
8TtM]hivDz(;Bg-75L21ZgRq@;d72?QL5EMCpA]DLpP/ASA>PZ3ZL]>d8T>6bX!R45H|mc
FRBQ*BJu]ZivDzeCN`FW<b^s:0bP$v3r*]`fN<Dz.`G=( o2jYDz]XUB@u_3#h_fX "0>g
XjD+nFdR:<Q 8kHF&.\@,5Ph>q:U*SGm]S;nO<hi>-us&Jm0d,@:D{2Muk^xiv]3Wni~Dz
]XEb/-r(77;{MT5ynL&*>H=uoNDz]X#pWht_%]GNr8Fa'$FEqymDhf5IMC:K[y1EPDSJNV
^k#h_f0 D^+|Bc'`&-ptm]A:%,4>k>JcC I[ag={oNDz]Xq~okoz6Ygcp9JYT!`Ks8X/TF
]JkoZ)VwPKJ=23$'li,qA3E8aZ/xO+>d8T>6bX!R45H|h~LEegHD^D18P<`UiwDz2MBa$M
^Hb&/)VG-%:yA$hQ0n\ UnUo"0?4A#R_;3Q]XWTrYvA^Aiqx"%/g]NFSRWsaAC[8]Xiv/E
Tt0x1FiQ7)f),5QXv2^TU+5'o[DpW^(B[>\;uQ'P9;s*+<K}P5+YS4I2]givDz]XqZ^UU+
5'o[DpW^(B[>\;uQmViBi`M4#K4JNH@D8ntM]hivDzBu(5EBaZ/xY+6)Rlnr)"^d\7g7lw
E9]XivDzm ^M%OQ[DqW^(7>9:U1z"(`LHtQpb'ZlA^W?uu)!^d\7g7!L,xY6]XivDz-(@9
'5gK>b:U*SGm]S;nO<hi>-usquokoz6Y!ecB0JjdL~?r@D8ntM]hivDzY4]Xivp&Fe2HrJ
K8)q!SW08KKCD~]Xrch?ivZP/LjWDz]Xv#3n2m&pKNT}Q4*ZalH0'RI7;,a[tL]hivDz(;
BgBl`HhMq:MPJpp;:)2WD_aJ=|7Z*aal-5=|uOR o2;}4DNH1UlGaI\5Ot"fVR\UW&0X9w
eshto2jYDz]X`-;t;LX&<f]TZcf~@!qx"%/g]NFSRWsaAC[8]Xive;2%G3B9X9cZeYCC&1
Bw(5EBaZ/x1Cu^]4U+5'o[DpW^(B[>\;uQ,ud*R#`UiwDz2M;LX&FTr1g2tP^K21j?\H#(
A`(5Jg9Es]-jh/W|Hh&ZC,bXL]B5)T%N6nBu7vA2SoUQ[Th/^}ivDzJ%WjVx9uYNDr?2Wh
`#m[$+?ODfm(.xq.bg@:D{]XTAD+nFdR:<Q T}fg,Beo0JjdL~?rBfu'D34!J/i!ib9'0e
@FBAtm9lQ}-pJu]ZivDzGN]XivuKeP"<`3%F6kq#D'nFdR:<%tU{iwDzuAG\]XD1tOh;iv
Dz"=dzPvpps1ibT%NDTX[TGn]givDz=`T:Ks34o6jj503~g1Pv6Vp>M9[x^qivDz`{8*Pw
_?JAG} T741Cru:R]ZivDzuu)!^d\7g7!L_{\YW-Z8Vw/J2}7TBP*BjUDzu0J3]gZ']<f@
dS<1c?e&Rq@;#V*N^iFbVlJ+b^;_g3>+nfInIF2?G=>QD{mm.xq.(]<Bl&d4$|$2nS!|2z
nA8z!wT3ABp,8oG/do>dEw[\_3j->]n;mD.(ljm]dS[8!jPB?D3AfQ5%A?-ond/%rN`"V~
S.g#LrTXBG_r:.#$D+&M^,2jkPnE.lBoi\`AVGN6GNmhO&<+JJpAf}2@)~)GNQHZ@6ba.%
`@s;s~,]V;N618p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<oNua/,U;>c8T>6bX!R45H|MSa%
5%ecPlcG&R2{6i*|:-a%TdY4]XTAQ4Hh&ZeNPltx)!^d\7g7lw+7G=86"NehA#H1'RI7/,
'Cl/b;3;86H4]givqw[g"UU:hE`9VgH` vgcD~]X2/D99\"A1YJD=foNDzmhX7 ns_6gM 
h|iM1_JDeNht3v@sZ)Gf]XN{<-6]/N:Q*[1X>}Jxn{O6m*T:8e(pe8e#4duk^xivt*9?T3
GQ:I]ZivDzeCtFXyW6%9ADitjT</D{]Xivp&Q(b2Q f@dS<1c?e&Rq@;#V*N^iFbVlJ+b^
;_g3>+nfInIF2?G=uAi~Dz]XivMi[<VaTANj)nb`]givDzo2jYDz]XJW 8,g]W5JjWDz]X
iv[AA]mvb10>_AJAG}0dfxBi(BOzEI87*S,rFcoR^*sW@7A4W?PN5'o[o{aMo0UPEZQ"5'
IP=u0nfxBi(B3v@so^E9]XivDz=`[y1EmqjV>+nfpus1!Zq)MP#i[d\eSlIJGS]Xivt*tG
gwivOe`UE;]Xi67yWyucfwO6`UiwDz'`&-ptm]/c;aMgrcE<]X$qKtJ+:6$A]z3oJOfBEa
uNY.^>f??f+W27RoTYa_XoPo:~cBm[,31R\"]0#6T[pi`L1OrutL]hivk1Y%./LcT,0Uh|
uy)r!St7AYGN]XivuK&,se;`t7^KN\32t(FaDCKUA]R{eP1[PDSJNV^k#h_f[+[&b{P"`U
iwDz2MA oOC5-(A8MV[jD~]Xrch?ive;8YdtPvY)6i@R*R&uS_+X@AukD~]X+DPY-&@ReM
n{Pl(,c=!dBM8K+;Bi`}uAi~Dz6i*|G6ceeY8YVF4C[Efb,5\<hfive;8YPH@u_3#h_fX 
$rKtJ+;WJz$PjM>+nf eo5ZI]X>k.fb(T}u6?5bI)Xu/^K21j?\H#(A`(5m*7"sw2#G3PB
jO>+nfInBS)T2{]HQ)KK1Xh7Z69vl$JV18P<`UiwDzeC(zFZMv>36X:+Us_E6X3w*]`fN<
Dz.`G=( o2jYDz6QnZPL$|:@)f!SD]#%HSM2#K5K3u"zo5jYDz6QnZdR:<:)m*6 )q!SD]
#%#obQ8H23mqjV>+nf05JujWDzJ%WjX^*&r>rQRY&v3X[7fOtMn},<BJ8K+;c*:R]ZivDz
Vxso[^gbf?dS<1c?e&Rq@;d72?QL5EMCpAh/fV4}G=*)c(b\k_b10>BT)T2{]HQ)KK1Xh7
Z69vl$M9[xhfivDzmh/*(=c(N-X5<f]TZcf~@!qx"%/g]NFSRWsaAC[8]Xiv/ERV]kkwh\
XR$rKt2>!RFI&Tm0*b?PoNDzb}@:]hivs)\riwDz]XeDbU*8"vnzPlcGTw6>#lo2jYDz]X
kx(=X:M;>|U#57C1]{uq<V\JRktx2#G30"Prc?0Jc}RY]kkw'{7U/B,:/+lGKs**4NoZ62
BsBo$fqxSnIJuAi~Dz]X2kCnd4+0BX$-27K$q+$.o`JV 8,g]WZcf~@!Z&Gf]XivM#f~*c
)z?+gf?8.f6|[E&%a<08Ju]ZivDz[\_3#h_f5+Qf!l1r'`NlPqDFeM^w\7g7@KukD~]Xiv
n|Dz]XtaTk$YJ0*mMW5ynL&*U{iwDzuAG\]XD19H]hivDzv1e[OmbD@Hmw,<c?0JjdL~?r
Qu0FukD~]Xiv7[qJA(Y0VIRqXCPHSv/N`WR8D_,bJk$PjMZ)VwI|nZ42OyO$a*N-@]e)3)
EwDZ+| aC2om-hO9D+&M3!@sZ)Gf]Xivt*9?7\qJA(Y0gqDy.`G=h`u. P9ODx?2Wh`#=u
oNDz]X#pWh/J2}]:Y7ZUO8l^b1uCi~Dz]XgdivDzs.3B)4t@5[$xaJZ)Vw/J2}7TKCD~]X
rch?ivZPo<#RJ nZPL$|Kq]th71_RVucoWlL$=A\!(5 G=lrZ6/J2}!~k)><fa=mjdL~?r
18P<UnXRiwtLYdu6?5bI)Xu/^K215jB0r8]xkw'{Ge2/=x:4jWKa.aG=h`oQ>J*;KGK61A
/`Aup{(]bhJeL_]eD\,bBcEmG.v%1_7RZr/3r,ok7>$027%"Jx1~k?oAsg6g`Ss8X/cEdy
JZRqTYa_C:th?1X2L\bU\H\s+4BcBo$fsj!g($Jgot<(l'0g-aXIiwHDEV`jfU=Ze_]#JM
6Y&7s"`K2jkPnE.l[z,P-aBsoUlI'"@0thu*QI;-7+?Uh=ivixkb8FsRBqqB['([RXVE?/
lui5<Npr+7G=*Wl/R+)z4@aT:< OGN]Xq~<+ GtzVN6ODNDf(o`=BfoUU&[Th/^}ivbXY1
VIRqXCPHSv/N`WrXbeFTe8,BOSB[BQ*BJu]ZivT2]7Wx!0nr=|oNDzmh/*DAgq3H*]`fN<
Dz.`G=( o2ZI]XTA\K[/<en%E9]Xivk1Y%u6?5bI)Xu/^K214!G32pu6rYR!@~BnoUU&D~
]XivDzOn,0O-MA>|U#57C1]{uq<V^>(Zpj\7g7s^rlD^nZtL]hivDz]X%>@C7.2M'@3^O+
E:]Xivh.^}ivDzu0 P9ODxJu^xivDz]X@M,+LBk\p-([E_G`t~VNkDtf<'e>>dq#X/%];:
87*SGm(>nWbeBP*BY4]XivDz"=_UTWbnA1$73LH3'RI7_@JA FtzVN6ODNDfBP*BY4]Xiv
Dz"=4"sCe{e_)M"0*`IaB}42sV${k)iGuDkWEAEBWNJyfB+727_@JAago-Dz]Xq~rYYZ]X
)6JujWDz$?dG;2Zb0tQf<K6jjD kt8Tct.9 (3(c2cO$R#0FkQ^J--VI-%K%3] k,zq2nV
be`6HY<PAD9$m_qYR [muHeP ~tL]hivDZ.72sQfUpT3Rx++uO@xmCj=m>-X;+be0"PdN9
Z69vl$M9[xhfiv/ERVo}6Ygcf?dS<1c?e&Rq@;#V*N^iFbVlJ+b^;_g3>+nfIntE\SH`G}
kq1AU4heBQ*BJu]ZivTP1vm5%W\GM1T65QMz?Dc>cSn|Dz]Xta,9q5WBr8Fa'$FEqymDhf
 tRKf?k:L~?rh`h]AMc,@:D{]XTA0OGg\eQ^[fau=t]ZivtLo:DzX3o[lL/cQL jJ8Mx?D
c>8HRS.}u2hy7X>.oNDzX3L|?r^q=m]7$3&wt f~Pi\O]kkw'{Z2Gf]XD1tOh;ivDz"=5K
3u"zk)><;VAF(/BQ*BY4]Xiv$ZHt2yOHbC(NFxpF/%rNHJtco{'/E{oIM9[x^qivDz`{"O
k)><Snaq`y!?ETe$Bquua;j%t[UjD~]XivE%rA*lsCe{3q2u>uj!nS*e1X8C:+pPUb[T^u
ivt*tGE9=xDC`U6T:+gKJZZel?$k]JE`uNY.0p#wi.Ik:+ur#cVXC.pws1m&$fA7-YekuU
sp3|sCe{mAD,n|$Z6"G/JKpPUbJspvc2u$jj509D1P!qfGtya;j%IP"0pne})x_{\Yt;^q
!. ;nJD"qp#0kOp-na"0+!NtST0&Rq `k)Sq1GuE P9O*W+NIaB}H:%uJrVKRqXCPHSvs@
FaDCKUn:8z!w^}>\4F@x"L$:6S]F@ @s_K2oMvtb^K219ve];|Rz)b/EbZcd>:&8Q{bZ\H
#(=TMyk~ 2N[UWNt[$'LXwp=s3) E_G`t~VNH!/N`W'-M5VD>b[+[&DjFX"L4J?#G/A@Vn
(#N$KTfRBc"Cqc/QaA^w90G1d}0`s1,G^b]zuqGADj&8`=Aymok;T6"P`Wf@dS<1c?e&tj
^K215jG-,ML'?Ne4RX<*[B'SsAQKS@Bib75Z3K>jQ!kOITI~ k$=!X#kEu@fMT@i*)Cb\S
P/sr/,_ekAUftSkhhf6`/N:Q*[1XpKmDhf tf?Qv#o7UjMm$2D,1/+T:Wt#P2{Yt>zcE`%
 I7V@7PI-r784=`S6T:+59+<??B$_+ZD]X]\a0PmEck#L%H5&,?A_'NAUf4*#&/`phA-c?
Bq+/M'tSb;e}uD$p@Cg^0nU9`YbU<4D{]XZr 32@qldu-spA9duVe$[k$ lq+U+r@%Q"/+
C>TfU*2{e!Bqrq_r6XSo[mSnIt2si~Dz@s<+=T]vPTEZhf-XcyN-@]!e ;nJD"qp#0@Duk
D~]Xhm<*XOOxpTd;,co_t1/zh|JnGkQ!.pdl6Xou`+KPddosjYDzb=:r:5u2'|DN5G3u8P
uVsp3|>.oNDz7rVXp{gb@9VE-%,+LB&w6"G/JK\<hfiv:0u!E]mw_nA1u(hy7Xpzc2u$BB
[8]X)6Mvky5,r'?v[cu^oW+k=b%Ua^)xh4^}ivNDUftSeYIHbCsy[^O2k_P/u4a;uAi~Dz
athh]"$3<-JqM*T6PL$|;auE P9O*W+NZ2Gf]Xq~R_V0r8Fa'$FEqymDhf5IWM&j;@\JRk
r6q^"B:yjMm$0\oj$=A\t[,9q5WBr8Fa'$FE\DJgp;:)PU?@ckkahS9D"T[Bf$(7^~iMcy
=rl&O:`UiwDzEc-7M-32>2NVVc8%jMm$M9[x([c9`Z3+1Fk?oAsg6g`Ss8X/b :R\JRkW;
i:eqhto2jYDzJ%WjX^u6?5bI)Xu/^K21/\?WSZ;hjLSJtvrYBqoUU&2oPb0((zE_G`t~VN
H!/N`W'-M5VD>b[+[&DjQCK b hhfK:0bP$vA@uAi~Dz#&/`j^eYn=O$Pv@:VE-%,+LB&w
6"G/opBBQX2}NfVGjB5*VIRqXCPHSv/N`Wu;QN"f/`)}O<18P<rcE<]X,9^bGw^qP/;:%W
6SU0M6?Dt=ugu#br9!]bH3Mcm>+nR7ZuSnbhh@CZZ&]<iwDz?P GD`mCSV;hjLSJtvgff?
dS<1c?e&Rq@;d7hU )T;t!BJR%s;W|?/,=K#v BP*BJu]ZivTPR7LCufbuU#Eei?PB2>N7
@.#OUsgdivDzRmh3]N#69`JgJQU]Q$n>iKU&U*2{DpGRlNovh6,z[WXsGz]givDz]XRwW,
TRQ+n>tvm[]4gtO8sre"o>3fXEiwDz]Xiv/EZ1u8:o8UG/`A\ZtS]W-7JPoMt[sHpeE9]X
ivDz]XivNlF'mwl+$&5H$=]z3oJOfBEauNY.FF16k?B9X9q(nsedlNibLeeHHD@6SrIJuA
i~Dz]XivDz2MBam6%W\GM1T65Q.k6|uK@2Hn(/5R.k6|[E*&A}M3T6cO>7>uE{#}]Ip&DF
Gn]givDz]XivDz2MBam6@]v*$x@Cg^0n\ ^qivDz]XivDz]XivMi[<Va>k<;uEhy7XsCe{
P*'E+NhmN-@]S7olqf#0oSE9]XivDz]XivDz]X)6METpr'It`ukOp-]0J-M2#K_UTWbnA1
$73LH3'RI7des!@tGN]XivDz]XivDz]XivE%pws1ibLeeHrrHKtcJV!(hgjk50[6gfivDz
]XivDz]XivDz^!fcK6jj50)4t@5[uiU&TUZUp+rDPMSvW<-%sCe{htY4]XivDz]XivDz]X
ivpv^KAy bET$CamH`E`%WmjQJ;-b6AXi?L^NAVD>b[+f?L;n}Dz]XivDz]XivDz]X.o^a
QA0]6Y:+pPUbTU0ks1-(=qRd,<@ +>*"_y43oi@bQH%[^iE~K4SI]Jko-a=&N:'d9;fm"!
2zk]dn]ml~anH`1LbC0$Lz;'I5av=4'Ykk/A,Uk+D}C1GiSAl8g)q|9ES=o8fB-Yndco9_
du6T=0Bv9"HB-rP(^"13d0$|Q7a<XV@~GN]XivDz]XivDz]X%>@C7.P+'E+NhmN-@]S7ol
qf#0O3gxivDz]XivDz=xoNDz]XivDz=xoNDz]Xiv[qhfivDzb}Cq]ZivDzj<".>8A&/fSf
8nG0A@S=Eg?w8}th;}TLeE>d><qZ"Bj\V\bY<yfBS?G0,ML'/>RVdRGm'$m^UbO8,mQE?]
LL\'EN%WmjSx*!ba\UNkd}_<\miwDz2Mbe0"PdN9nz*NnC1aS*Mm*hGNPN'YGml2n{+m/4
$0>6a/BK[cr;R1R`TT6?;WMgZK+z-kbwRjWIQ**&B'BnS2]0Wx!0nr(Gh(^}ivDz8S=V,8
3f+J4!v BP*Bo2jYDz]Xi6QYnz*NnC<LJxDB?9TF]Jko8'[t0^lq1[Y|,O@%Q"fvbd'U-p
@mBnoUU&@=h6S9$bXhA`=]oNDz]XdQo4iqLeWz`N58ey8QG/ope]e_)M]S3hqBGzD+&Mhv
gT3|i~Dz]XivOCX5FTr1g2&B6z*adkJ 4&J !bCe=uM+FHPu]0#6T[[Th/^}ivDz]X/\20
QfUpT3Rx++c}RYJX[,S5QA[-8PR`1^eNe_)MBP*BJu]ZivDz2MBa?HD@<fD9m(.xq.1FA 
oOC5-(A8MV0_ukD~]XivDzeCd6a<u}?HD@ivhmo]E9]XivDz]X2k.9"Qu8GN 8WrPFPqgd
ivDz]XivDzu0 P9ODxJu[E&%a<pxs1ib.?_"_r`*KPU%DEeM3lba#Z lk)><;VsjiCM@gd
ivDz]XivDz]XkX!7ETZ99vl$@LKj]th7$@@<HOtce1`yP= ~pts1ibg' WrTo^E9]XivDz
]XivDzmmo=_-J.lkBR-n#9_{1Nrun|Dz]XivDz]Xivpv^KAy bET$C=Y6g@sO5]n-,fGUB
-r78IrBI/B2{nA8z!w>]L<dw;3&RXPiwDz]XivDz]X!.M8VD>bbnA1`sj%!(H/_KB?;f`i
G D\B{3qAy1B/`Aup{7LMr"OkRA#2[sjKUR[\Qmo,|8$Q{bZ\H#(el0J_yiD-<d*GX-~rB
crX&;h)k[d#l,"Z[$<KNQ6Pe,mh`r/#PRz_!>7nfQF*(3M]h0r2E2wZu`#7=172r_y`:>z
cE@]<;[Z^qivDz]XivDz*]`fN<* 1&4*Yt>z"dADi~Dz]XivtL]hivDzo2jYDz=xoNDzs.
8Sl48On;mD.(ljBRuPj@T3*t^aQAa.ZqBY9<h/]<FSRWsajT[q=[t7^KN\32i=`Ns8X/cE
/_Aup{I.mF]?grDy.`G==UDC`U6T:+gKJZZel?$k]JE`uN)2Ab'o\&sXT6uO'H6zf=kYp-
CVeRuUsp3|sCe{mA \gd)6L$n>tvjj50uhkWP/sr_@JARhC!#cVXs^LA]ts"$@kGUf3rIa
B}rAGN"= Vf^h%mK&A`hj%g.$A6"'S0s@-/M!B_{1NBotT!"R~5/6|sCe{pT+kue6`/N:Q
*[1XpKmDXV!NVH-X'`oKD>qZMM)r1)#wi.IkM:qBkA+//IT:8eI!?UTzHE@fMTV?BMhvka
MOqu8d-Vl6\>Rkj.0[eI9I1QNST#W|'^It2FLC@;n;mD.(ljBRuPj@\{5fG-,ML'?N<kbZ
&Jga.o"qahH`E`%W'de8,B4P/jeX421%LBL/TIhq@yn8(ZoP\UKY=i*l>rhTX%Boc`DtOp
'ds?h4 MOq^"13['FH1Lg4,Wh|t(J]-{XVivdK^xR3Rzd=kh=[t7^KN\32i=`Ns8DkPT?@
ckkahS\GWhgb.oM _zAwmP>7F+%F$r'b,8sT?yk05gag E zTXhq@yhrc2iX%"Jx1~k?oA
sg6gp#>|Jx7q(HM'DV`!V~S.g#LrTX\uZ7^A:.#$NuB[CR6IeG.LRqFFEV`jfU=ZA_9";C
eg[7;2&R:s"nRz(PZuo9p&p'EpW>)HH>@VU07P'J6zf=Bp+/M'4*(;Cb1H$+?Ot^%]m\ed
UAbg^qiv(^RXVE?/luWC.jQ7B59|\N1GMN.!_"^Q( <,D{2MruGMRA9H=}ml_nA1u(hy7X
[E`apAs(k05gBB[8]X>kp GMT#8TJhI~ kk$`S6T:+86"N-pL$/'Ag`:>z"d9quoD~]X7P
'J6zf=<*JqM*T6PL$|;a!qfG\aS6`UiwDz+/M'TJuOu#5%qxI,VsW@fT!qfG\aSna]<}$0
mRs1\uO5`UiwDzlNovGMhf-XcyN-@]!eHGXT`}uAi~Dzathh]"$3<-JqM*T6PL$|;auE P
9O*W+NZ2]<iwDzeC(zMA>|U#57C1]{uqOc&%RMA8t4HnL<XWpAFQg-\Rlz0\oj$=A\GN]X
ivuK&,se;`t7^KN\32i=`Ns8DkPT?@ckkahS9D"T[BhfivDzmh$+?ODfm(.xq.="D{2Muk
^xivuKkH9r;{ GtzVN6ODNDft;G6QPSfU+,!eEht3v@sZ)Gf]XN{<-6]/N:Q*[1X>}Jxn{
O6m*T:8e(pe8e#4duk^xivt*9?n;mD.(ljm]dS:wc^hUkDr6gfSoIJXDiwDz2MA oOXju6
?5bI)XD^kBtf<'Ab'o\&sXrTBqqB['EW*sGN]XivDz`{LN'o$~_{1NC:L$n>iK$AkGUf!7
ET9xu!j^jSDz]Xiv[A++!{Kj]tm\_nA1u(hy7X[E++!{Kje^uUsp*[IaB}hf-XcyN-@]!e
HGc?@O<2D{]Xiv$ZkGUf3rIaB}hf-XcyN-@]!eHGn*${3yi~Dz]Xiv222r_y`:>z"dIaB}
hf-XcyN-@]!e ;nJD"qp#0@D<2D{]Xiv$Z6"'S0s@-/M!B_{1NoN&km(b10>K}MrA:X da
,cK;e^rr"%/gJ?MypPUb@yoOi[M4bj]givh.^}ivt*9?;(t7^KN\32t(FagFKq==M90&]a
5RH}agi'jSDz]X`ML]JNgXJZZel?$k]JE`uN)2Ab'o\&sXrlLv9d+1ukD~]XivMi[<VaTA
Nj)nb`]givh.>]D{2Mbe0"PdN9nz*NnC1aS*Mm*hGNPN'YGm]SGM-s@mBnjn/c;aa[KC^q
ivDzFa:;6\:+v*G;!WZ6m:9}l.fwO6J7q4Y!bhR(e)l}-jAFt[Tk$YJ0*mv  8ukD~]XR#
bQ0xr'fiW-pnM90mukD~]X).Q>T}W3)kd6f#:)9L\JRktx-jh/W|?/BSGWWK.j&,>Hi!A:
W[O4e"4d\Rdcibg' WrT$3o/jYDzFa3lH"kqY)#&/`j^ibLeh+<r0WgEBpBo$fOjC]GN]X
iv.$_"T}uqhd^R"fpA$k/Bm,.|6ULM0JJ Lm95BfBo$f18P<`UiwDz2Msjgap9JYT!Kvn>
`:j:@6Yu,lWK.jQ7B59|1CBuBo$f18P<`UiwDz2MBa?HD@<fD9m(.xq.1FA oOC5-(A8MV
0_ukD~]XivTPR7LCuf^qh`]W[Fi&jSDz]Xivk1Y%*&r>gf!"R~5/6|<2D{]XivDzmh$+?O
DftOK~PM$|Kq]th7<Ji"olqf#0oS@LFIh60)<z&FsCe{P*b\e\1oXDiwDz]XivDz"=4"sC
e{e_)M"0*`IaB}eRuULA]th7$@s//w `ETZ90=)F;;cBn|Dz]XivDz]XkXEAEBWNJyfB+7
27_@JAagec` 'l9lkSp-K^(5EH:9VXA<i?L^#&bPHT<{E-;JA"a<]~"BSZVG-%:j]ZivDz
]Xiv$Z(TM'DV(YNQ mET$CjFqBS)8e Eel\=UZoHQQeJ^bQAa.'^+ * KG#&bPHT<{E-0_
D_aJb'E7=gnfuji.\u9", 27a.,:'?@s[?\$0r!Y^}`/ I;x2^#j_ffp6mBi=:BJX2BbGb
h`cW".7w=TS.9H^>oRn}Gj]givDz]XivMi[<Va8%ODeb.LRqaAo'Dz]Xiv[qD~]XivtL]h
ivh.^}ivuK&,se;`t7^KN\32i=`Ns8DkPT?@ckkahS\GWho2jYDzid^D9;IpE:=xYxu6?5
bI)XD^kBtf2EcE/_Aup{I.mF]?grDy.`G==UDCm"dJ(Etc&3jLiESa.Rb8ES+PeF^bQAa.
BYEmG.v%1_7RZr9}'h9l_'\m(~E_G`t~VNkDt3Y.H$!^\LRkAp8nG0A@pz1pJD/X<)aI4M
/jFIT=&(BPk#QFIt sO-`N*\;fNP-_<yML=JG\s.s.^#fiuTiDs^iF`kjSDzu0gbK456C1
PfT6iq7h0'SlIJBnoUrcE<]X/|HDBl`HhMq:MPJpn-X/[z1.=&N:if`CM{DxSrIJt`dIUp
UAS nOjYDz?z^qa7EY6v*gJu]Ziv2V2/&eQp=B(?02ubQU<K6j5?R6$[)z$!WvB6pmm,[k
5N>Huk:x(6ADexBf[*J6G"]givDz`[okiB`kunFxF\'}<|D{uA<qJxDB?9uT@3uhH u.)!
^di(&x42OyO$5~nL&*[%mFUAS FoT=&(s!&sbgRxcvFsSlIJsj!g($Jg5:WM&jPu=JG\s.
s.^#fi_~H{?UBhegOmbD1IBuP^Ej]givEK-7M-32>2NVVc8%2/18P<e"4dukD~]X\U1.3f
t7^KN\32t(5P214!-8GmuZJk_+Q==r3ueodZ3G@sZ)Gf]X&SGNL9k4Mm\V1.IU:ioNDzs.
&sbgT}((ljBR-nND* 2o&pT7([c9BP*BJu]Ziv:F$A]z3oJOfBplu4rL]D7b'50t72A#V 
eciESacvFsag={oNDzmh/*3HYN]7FSRWsaSm0OGg\eQ^[fau(?Ju]Ziv+'Y43&+Jc8`6)F
NSuFi~DzEX<R%#t:tC9<NV)khfnBuA1xi"uneEP*v4I "H yeEhtADi~h.>]s8`Ge+k@t3
ncDSd{Z)VwPKJ=23$'li,qA3E8aZ/xoKD>[qTH^x!.=DnZ[+hm\u,5a9agBd?Ackkaq|_+
Q==r_!4kal2Z]LLp56A?-ondEsDCj?u41kJan-X/[z1.[zO55Cs!hm0<PDSJNV^k#h_f0 
[%mFUAS FoT=&('UI$A1dWjSt*lI'"@0th\q:-MZc"VfU9E.dW$=_:2jkPnE.l[z,P-aDU
YPi~kA0&*"ugf),5qx_+u!l<4MalH0'RI7 1GN]X#p-59k$A]z3oJOfBplu4ga5%A?-o8n
nL&*[%Slipg,/+r(bBBh42@sZ)Gf]Xq~_+u!l<eYJZZel?$kubf$:)A`B=Z,&>t/bCQI6T
*aal-5G6XzmdUAS Foh~LET6t'9vTB([c9@:D{2MBa!*NH< YNit=AnZ[+UnUoUCS *[T^
<fif^D9;IpgdivDzs.8Sl48Os8`Ge+k@t3ncDSd{Z)VwPKJ=23$'li,qA3E8aZ/xoKD>[q
AU[8]Xive;(7^~iMcy=rl&Z%iwDzuAi~DzBu(5EBaZ/xY+EX<R%#t:tC9<NV)khfnBuArY
_+u!+[=bNtB[BCo[JvBbv5iF(VVU#Kdz\>L%e^iE(VVU#KPN@u!5 S=]oNDzhCrh!h*574
prs1ib"3&ZeNht3vsVh/fVRoTY+ipPUb)~Bw(5EBaZ/x1Cruu-J3]gZ']<f@dS<1c?e&ut
[4!je>5%A?-ond/%rN`"_m)/^iZC2MFvRWsa$>.1F#Dj#%[I;4`2K61A/`Aup{(]bhJeL_
2Z]L,wNg[`Fa)DqP&H[dH1tdYdu6?5bI)Xu/UrT3PZ$?li,qA3E8aZ/xO+^dcrDi8BSkip
6[CQ6IeGe_)Mq?#P0(uOiSX1awAP;C:\]Zpik-K?Vu[6U)Cpt{M3,NomJaEV`jfU=ZA_9"
;Ceghtb].%`@s;s~,]V;N6_+ZD]X]\a0Pmv4Sm43n!9ves/A,:/+lGaIDSd{)b!SG`QP3F
#'[z1.BfDj#%*Wl/jSDz9t72eGiU&*cOU.+D09PD1H,30q72eGPlcG&R09mqm[,<*274<.
D{2M,356MCpA/%rN355`Pwe!2%G3B9X9cZ6OnZ5/b(H{s!s(+<9wQ}</D{2MBuU&-Tome[
OmbD\TkMh<ivp&Y.)4t@5[fZ9VtL]hivu{GM@BPHSvW<-%H"fZ9VBP*BSnIJuAi~Dzn!n{
n:mD.(ljm]v%hdp$U!i!sht{p!8jA7oXiq1Orus+R]5L4M/jfi^}ivcygdU*2{J6gB>]D{
2MBa@)YLesjSDz]X`-;tt7^KN\32t(5P214!G32pu6rYR!@~BnoUU&D~]XivDzOn,0O-MA
>|U#57C1sQJY.;E-r8'x8K:+B9X9q(oDi>f~rcE<]XivDz*]`fN<Dz.`G=( jUDz]XZ'Gf
]XivSiND\`$3<-6]/N:Q*[1Xts`G'-ZbM9tr/%rN`"u=SnpWo{aMBc42[6e$4dukD~]Xiv
TP1vm5%W\GM1T65QCX8Kt\%]e^Mi[<VaTANj)nb`tL]hivDzMx?Dc>3#1Fk?oAsg6g`Sr1
g2=|7Zszf~f??f+W27RoTYa_XoW6%93vn!fwO6Z7SledoMQX1LrutL]hivDzn!@,*Wl/:N
JxDB?9uT@3uhH u.)!^d32(#1=f>?f+W27RoTYa_XoW6%93vn!fwO6Z7Sleds7M9[xhfiv
Dzmh/*6+Rw=m,_&lm(Cb.vifM42:<;gFV/9KZ"&?NQq^gf\O],$3o`JV 8,g]WZcf~@!Z&
Gf]Xivt*!"R~iqukG[]XivDz`{i;&*jj503~g1Pvs#+<K}PM$|Kqe^ht3vi~Dz]XivRR-&
@ReM3lsCe{P*\v,5J>My@T4-c{$027Pi\O]kkw'{ogM9[x^qivDz]X@MW08Kjj503~L6/C
<Ev(E W^(7>9:U1z"(`LHtQpb'ZlA^W?dDTw hQWe#\O],$3&wHt&Z`io[M9[x^qivDz]X
kX=|7Z>uE{O)_?JAG}"6>gC5.vifM4#KPN@u_3#h_f`hBnTrYvA^W?uu)!^d\7g7!LbnBP
*BjUDz]Xub5)GS]XAN[8i~Dz]HQ)Y)J}rFAB[8]X>kbXL]i(SaT}P75'Z&Gf]XFs&.hL9V
GM6t5g*gJu]ZivPltxH PiT}Po:~*9JujWDz9t72iKM4Y1VIRqXCPHSvuT@3#V=A6\JI'R
I7@!uie"H;G}kq1AU4heBQ*BJu]ZivTP1vm5%W\GM1T65QCX8Kt\%]:S]ZivDzOn,0O-MA
>|U#57C1sQJY.;E-r8'x8K:+B9X9q(oDi>f~rcE<]Xiv5;K7&Civ=AnZ0 ^tiv[qhfive;
:.@dBl-'f80n;_uEhy7X>.oNDzB]-'@ReMn{iU&*5/6|[E*&A}M3T6cO>7>uE{#}h4>]D{
2M,3M.qOGMr8Fa'$FEqyK"DB6 1?PDSJNV^k#h_f0 MW5yjXm$$paJDS$;>7Snaqu.s!5@
@sZ)Gf]Xq~R_V09KZ"&?NQq^gf8YVF4C<2D{]Xiv+zN/+jVKRqXCPHSvuT@3#VTFJ+b^;_
g3>+nfInIF2?G=uAi~Dz]X%>@C7.2M'@3^O+E:]XZ']<iwDz8FAcND9])f!St7W/dD&R )
reE<]X$qKt2>!RFI<*MTa%5%-k1)72$&3L"Mo5jYDz)d!SW08KGM8F$&liK|P5+YS4`Uiw
Dz8FJL$PjM>+nf0uF{&.n:P3tvD'nFdR:<%t>.DC]Zivf(,5^qKjhfive;2%G3B9X9cZpD
V%]<iwDz[\D8(GX:M;>|U#57C1sQJYtAD'nF*N3^t7O'W@X0\7g7s^e'3)EwDZ+|56?UBh
eRHD@6SrUQ[Th/^}ivH~s!s(+<n|s7`Ge+k@t3ncDSd{Z)VwPKJ=23$'li,qA3E8aZ/xO+
>d8T>6bXL]i(Sa2%qxSnUQ[Th/^}ivt*9?;(,eh,N:bCsy(w9;s*+<e7gfGFX^&BD&b8A1
u(rYokoz6Y3w*]`fN<Dz.`G=( o2jYDz {NH< L3/C1ZTtFNciEd,30q72h*<2MgU&p%<P
ADrrR]5L6OnZ5/6|[Efb,511:c]ZivDzu'PmcG&R=f:U*SGm]S;nO<hi>-usquokoz6Y!e
*57402WRuAi~DzBu(5EBaZ/xY+6)Rlnr)"^d\7g7lwE9]XivciFe+ $xKt2>!R]3R/@~Bn
4!gl(@uEm?:w%[^iPFPqtvD'nFdR:<%tScXLiwDz2Mu^YkV68FAcND[?p%rFABD+.)bwKC
S0pU1 eTh&0n;_Jz$PjM>+nf eT:Z.]<iwDzeC(zqe0>K%*d6A&pq.X/Bj5R6k*|:-a%Td
ADGN]XivNDFWGMr8Fa'$FEqyK"DB*d/j*]als;D'nF*N^iP/ASA>PZ3ZL]>d8T>6bXL]i(
Sa2%QX1LrutL]hivDzEX<RQ}Y,gqDy.`G=h`u. P9ODx?2Wh`#=uoNDz]Xq~$PjM>+nf0u
1FiQ7)>;7Z>uE{O)9u`RQ4SS+XM.jFH"t>[k]0R/AK`ldbsESZ-e;bukD~]Xiv7[Slc}f#
:)oBK"DB*d/j*]als;>aaS8'[t0^cHTw6>/B,:/+lGaIDSd{T-cvSpIJuAi~Dz]X2k.9d*
<Uo$2L'@3^oKJV 8,g]WZcf~@!Z&Gf]XivH~MCpA/%rNSU(bDhV_Z8Vw/J2}7T,zkD8Ydt
Pv6VE34!J/i!ib9'0e@FBAtm9lQ}-pJu]ZivtLo:DzhCRpE;]Xiv`V\Ue]&i9Z)f!SW08K
CKAB[8]Xiv/ERVo}6Ygcf?dS<1c?e&ut[4Js$PTwA]Bk*R0_&wGB'RI7@!i=7yeG/A,:c?
dZ/+r(bBt'olJa^D18P<`UiwDz2MeTh&0n:>m*n,X/rk5P21PMS PI@uth\Ma0L2J+b^;_
g3>+nfInBS)T2{]HQ)*Z/j\Oe]&im\1H4m@sZ)Gf]Xivt*9?;(,eh,N:bCsy(w9;s*+<e7
gfGFX^&BD&b8A1u(rYokoz6Y3w*]`fN<Dz.`G=( o2jYDz]X M74Y+6)Rl(l:J37m ]|]6
R/@~Bn4!gl(@uEm?:w%[^iPFPq.pG6#%9q<6D{]Xiv:0`R]6R/@~Bn4!gl(@uEm?:wek`9
5/6|[Efb,5\<d-@:D{]XTAD+nFdR:<Q T}fg,Beo0JjdL~?rX<iwDz]XTAJn<u;+DW4!J/
i!ib9'0e@FBAtm/"RVo}6Y!ecB0JjdL~?r@DnTjSDz]XivciFe+ -!id9'0O\RU+Cu$0Jb
qj-Kn!@,*W+NsXh/fVRoTY+i\<d-@:D{]XivjSDz]Xv#\Na7EY6vPmcGTwaIgGivOe`UE;
]Xo|CP]ZivDzkJiC;R(<9Z)fL^=|7Z>uE{O)fvbd@:D{]XTA-e<#6]/N:Q*[1Xts`Gu;p!
t&2#G3[zO5q_Whpk3;/e!gW08K\DOtTX>c8TPHS iB;R(<,{ByoUrcE<]Xivk1Y%-e<#YN
it=AnZ[+t'!"R~iq^D9;Ip[lhfivDzmh)"^d\7g7AlBl\lN3\VO5]kkw'{Sluy>Y:U*SGm
]S;nO<hi>-us&Jm0d,@:D{]XTA-e<#^Et3CXuCf$:)A`B=A_(5Jg9Es]-jh/W|Hh&ZC,bX
L]B5)Ts\p!3E2m&pehs7M9[xhfivDzmh/*(=Bg<fD9m(.xq.1FA oOC5-(A8MV0_ukD~]X
iv>:7Z>uE{O)nzP\,bI:MCpA/%rN35m >}itnWbeh6<2OY Q0+juB!Vx8TtM]hivDzY4]X
ivp&Fe2HrJK8)qL^=|7Z>uE{O) Pi~Dzo2ZI]X>khC\{iwDz2MB2NDK/]th7gU:.koM9[x
^qivDz`{i;&*cO>7pws1ibT%ND(,Fx18P<gdivDz"=4JNHkOp-]0$G-5Tf[TGn]givDzsV
h/fVRoTY+ipPUb)~Bw(5EBaZ/x1Cruo'Dzmhn}^qAN[8MB>|U#57C1sQJY.;IynZdVNgr8
'x8K:+B9X9q(oDi>f~Cp]ZTU[fauBY;3MV.13v0hWK'vkkVb-X'`D@O5]n-,fGUBS \%9;
]i=mjdp1ZIr8Fa'$FEqyK"DBKUA]R{eP1[PDSJNV^k#h_f0 nH,j\s+4BcDb$;Wp#P2{3~
ExbZ.%`@s;CNT;$~On784=i~`FIt sO-`NGyY/q.(CQ{\TtS`% I7V@7PI-r784=@s'vX7
ttjLm<RYL`,Np"]'iwj(" 6mv0BmpnUA\SNz#&dK3)q#ilFkMSa%5%ecPlcG&R2{6i*|:-
a%TdY4]XTAQ4Hh&ZeNPltx)!^d\7g7lw+7G=86"NehA#H1'RI7/,'Cl/b;3;86H4]givqw
[g"UU:hE`9VgH` vgcD~]X2/D99\"A1YJD=foNDzmhX7 ns_6gM h|iM1_JDeNht3v@sZ)
Gf]Xq~:6$A]z3oJOfBplu4\vZ7(;'BMl[z1.=&N:C@Jeagi'dbsESZip6[@:]hivk1nZ<'
pEY2]Xiv/E'Cl/eYJZZel?$kubf$:)A`B=A_(5m*7"sw2#G3PBjO>+nfIntE9 0O1G*9J/
i!T-]0#6T[piM9[xhfivDzmh/*6+Rw=m,_&lm(Cb.f6|<2D{]Xivp&Q(b2Q f@dS<1c?e&
ut[4!jPB?D3AfQ5%A?-ond/%rN`"_m)/3^ukD~]XivDzb hhfK:0bP$vA@i~Dz]XrcE<]X
iv5;K7&CivUo.p=|t.[^O2pPUb_D6X!e*e)z!MU(.o=|(bFxpF/%rNHJtckw(=-oMETp_4
#h_fBBXV@~i~Dzo2ZI]X>kbXL]T}W6%9o2jYDz\7OttxH 9r4QR!@~uAi~Dz6i@R*R<+6]
/N:Q*[1Xts`G'-2Vt7O'W@X0\7g7s^rTQ4nni(u.,<I9i'ibLeeHHD@6SrIJuAi~DzEXg]
R26Ae1(:DNv($xKtJ+[w^qivDzJe#&t}Xzu6?5bI)Xu/UrT3*t=|mG\N$Fli,qA3E8aZ/x
oKD>[qAU[8]Xive;(7^~iMcy=rl&Z%iwDzuAG\]XFs&.\@,5nzPl(,c=!dBM8KS3`UiwDz
8FAcND(,Fx3f,3M.qOa)i;&*cO>707Ju]ZivPlcGTw0xF{&.n:P3.pG6#%Z2Gf]XFs&.A_
(5EBaZ/xY+6i@R*R&u*falH0'RI7K<tMo:Dz'bNlF'Bl`HhMq:MPJpn-X/[z1.[zO5q_+P
u')!3Yc<pB/%rN`"\DOtTX>c8TPHS >7\O1GMNt'e"4dukD~]X2kCnd4+0BX$-27K$q+$.
o`JV 8,g]WZcf~@!Z&Gf]X#pWh5H3u3+F{&.\@,5kw(=-oumoW+kZ2Gf]X#pWh/J2}2/Qf
!lGH&.\@,5/?'C+NhmTdGZB9X9`wuAG\]Xq~R_V0H:fVgF=|;]nB`P7=o6Y8Q4SS+XM.)e
3vi~Dz]XO8l^b1<*6]/N:Q*[1Xts`Gu;p!t&2#G3[zO5q_Whpk3;/e!g,+LB1blGaI\5Ot
txH Tm3H3~ExSkIJuAi~Dz]X2k.9d*5F_!<eZoQ^[faue\Mi[<VaTANj)nb`tL]hivDzMx
jO>+nfrgT}Q4SS+XM.jF7[qJA(ulD~]Xrch?ivZP/LjWDz]XJwBuU&-TS53M#'8*Pwfvbd
@:D{]X>k.fb(T}u6?5bI)Xu/UrT3cAdZc?0Jc}N%qYD'nF*N^i\7g7s^e'3)EwDZ+|56?U
BhU&-TZ89vl$JV18P<`UiwDz2MBa$M^Hb&/)VG-%:y?b+<U'%>@C7.2M'@3^O+rcE<]Xiv
%[3^,+LBo@3f#vbQ8HrsA((/BC[8]Xiv/ERV]kkwh\XRFT+ -!a\0[;_$T3LH3'RI7de@:
D{]XivjSDz]Xv#\Na7EY6vPmcGTwaIgGivOe`UE;]Xo|CP]ZivDzkJiC;R(<9Z)fL^=|7Z
>uE{O)fvbd@:D{]XTA-eu\oWGMr8Fa'$FEqyK"DB*d/j*]als;D'nF*N^iP/ASA>pzA((/
\EOtTX>c8TPHS iB;R(<h7,zF"ag={oNDz]Xq~R_O9l^b1<*YNit=AnZ[+t'!"R~iq^D9;
Ip[lhfivDz'b9;>uE{D><9>u(;c(N-tQ]hivDzY4]Xivp&Fe2HrJK8)qL^=|7Z>uE{O) P
i~Dzo2ZI]X>khC'&t f~*c)z!METZ9C@.vu2hybc([c9"0J nZcO>7>uE{#}_{\YW-[\_3
#h_fBP*B5H:o]Zrc=4t7^KN\32t(5P215jB0r8]xkw'{Ge2/=x:4jWKa.aG=h`oQ>J*;KG
K61A/`Aup{(]bhJeL_2Z]L,wNg[`$?p1p@kHBS"yRM7KUDuHN"VGX0a<[8MB>|U#57C1sQ
JY.;?/$=sP>+nfIn7h0'Wp#P2{BuB=/W<)aIibLe/R:8sT^c98iDG{E]-Yl6jSt*lI'"@0
th\q:-MZc"VfU9heq@#P0(uOJT8d-Vl6$=_:2jkPnE.l[z,P-aDUYPi~kA0&*"ugkH4MBq
U$0IJ Lm95BfRk&:Br[\D8(GegOC@]So'II72si~DzJ}3f01c?e&;]&R4!nH,j18P<e"4d
ukD~]Xr+GMr8Fa'$FEqyK"DBH":Po[t~uXH ,E[fGkDxSrIJt`dIUpUAS nOjYDz?z^qa7
EY6v*gJu]ZivTPJ/YF2,qx"%/g]NFSRWsaAC[8i~Dz@st #ERKX q_N_8FI\K4u}<-u|CK
ABqx_+X$UC9 (3Eh?5Qa;4&R5RTy E18k?oAsg6g`Sr1g2i(Sa.Rb8ucoW+kBwB=R`eWht
dGl}-jAFt[Tk!~rbE<]Xi6<NEg-75L21/\67thardP^EdG;2V6O5@%+3&=>7Snaq$=A\[8
]X>k.vifM4Y1VIRqXCPHSvuT@3#V*N^iFbVlJ+b^;_g3>+nfIntE1HjyibLeeHHD@6SrIJ
uAi~DzEXg]R26Ae1(:DNv(+?G=*W+NY4]Xivp&Q(b2Q f@dS<1c?e&ut[4!j.`VI`?#h_f
[+[&b{P"`UiwDz2MA oOC5-(A8MV[jD~]Xrch?iv:0i"bc?H,b!VtP%[^iPFPq.p=|t.[^
O2\<hfiv:0#d_fGM[\D8(G-oqiWh+>BiEBaZ/x>.oNDzhCrhZA]Xiv$ZJvGk%u_{\YW-bl
0>e#4d<2D{]X)6qiEs(ZNQ0}mqjV>+nfpus1ib.?kwh\$=A\GN]XivKa% _{\Y1GMNK^"_
k)SqeduULA]ts"5@i~Dz]Xj+nL5ZpPUbGdEk]k]kfq5LC1PfT6jj50@sGV]Xq~rYjS[qhf
JtM*T6X`u6?5bI)XD^kBt3Y.0p#wi.Ik:+ur#cVXC.pws1m&$fA7-YekuUsp3|sCe{mAC_
gd)6L$n>tvjj50uhkWP/sr_@JARhC!#cVXs^LA]th7(b`X58GfsCe{nLn}$Z!-W'Ytda,c
K;]tX'(cL$/'Ag`:>z"dIaB}e_rr"%/gJ?MypPUbjs7Xu5MB>|U#57C1j`v%hd tf?Qv#o
Ge]:Hlaq$x(TM'DV`!agH`E`%Ws05P219ve];|Rz)b/EbZcd>:&8Q{I!?Uci.xj[N"8<T:
ekR$VfZ^!e($c`kh=[t7^KN\32i=`Nr1<'Ab'o\&sXrlg1-sGNdDaD6{0'.tJDNo&~'OF#
E{-mkz*lZ6Yt7;d{(4EH:9VX4O/jAtRWpH7Da%\u9"thQST]JMDO*$uq6`/N:Q*[1XpKK"
DBKUn:8z!w^}T2.{X5@N/(pL,a0KeTN8K6Fv]U+k`is*s}!W(Z#1'WkkaM$raT42gEBp*)
qP>9I5`M58rqa<[8MB>|U#57C1j`v%hd tf?Qv#o7UjMm$2D,1e!p#+=\s+4BcRA9H^>2j
kPnE.l[z,P-aBshf-XND-I!G9MOC=JG\s.s.^#fi$c4/[Feb6>#wH50VgEBp+/!{U4O8sr
OL6zq(5@(;t3Uj@yoOi[M4<4D{2MHGek>92>\WD\,bu6X8bUU#Eei?PB2>N7@.#Ov4/{S/
e![k$ lq+UGN]X+x@%Q"/+C>TfU*2{e!Bqrq_r6XSo[mSnIt2si~Dz@s<+=T]vPTEZhf-X
cyN-@]!e ;nJD"qp#0@DukD~]Xhm<*XOOxpTd;,co_t1/zh|JnGkQ!.pdl6Xou`+KPddos
jYDzb=:r:5u2'|DN5G3u8PuVsp3|>.oNDz7rVXp{gb@9VE-%,+LB&w6"G/JK\<hfiv:0u!
E]mw_nA1u(hy7Xpzc2u$BB[8]X)6Mvky5,r'?v[cu^oW+k=b%Ua^)xh4^}ivNDUftSeYIH
bCsy[^O2k_P/u4a;uAi~Dzathh]"$3<-JqM*T6PL$|;auE P9O*W+NZ2]<iwDzi:XDM;>|
U#57C1sQJYiV,RVwj=\H#(506|eodZTd[Th/^}ivt*9?\?:S6+ZoQ^[fau:Q]ZivDzi:9E
t6:;3ft7^KN\32i=`Ns8X/cE/_Aup{(m`=Bfi:eq.LRqFF]givDz]X.oMuVD`}j%qx?v[c
u^oW+k=b%U6SKfe^uUsp3|sCe{bfiXgdivDz]X!.%P?A*ZIaB}+/!{U4tuqL58sCe{bfu$
"0pne})x_{1NqB@3Y8]XivDz"= Vf^h%mK&A`hj%qx?v[cu^oW+khmkKs;t^EW*s\<^qiv
Dz]X@MA"(>CUqp#0kOp-t'/zh|JnGkQ!.pdl6Xou`+KPdd"0*``fY'A^!IETe$!"R~5/6|
ukD~]XivTPR76Ae1(:DNv(0dD_6?a@oXE9]XivDz*]`fN<+%9FOQB[&1%?3aitUooQ?N]v
bF^LlMkVp-K^ts`G'-IiEkR-O35C?Uci.xU&PP#xkqpps1m&@]Y5]XivDz]X!.BMi:NzL%
5~T:b6;/&RIaB}uu2?mTAT3}kB5D7=&F0adu\HeC\XrfX%WmC?k6`N`?eC^2)]k\^qivDz
]Xivpv^KAy bET$C($oMsc:0(`bhJeL_]eut[4s<GiE]`l'^Bn?Ackka1<O;uL#)E6/N`W
!gUpMg[lhfivDzmh/*4!+c'Auhbu\H#("_[bt'!"R~AIi?L^LJ(;Ju]ZivtLo:Dzmh/*6+
n;mD.(ljm]v%hd5IWM&jq6]D,wNg[`EX"TsZ(w`=BfDb$;SlIJBnOn,0O-MA>|U#57C1j`
v%hd tf?Qv#oGe]:Hl!1v!Mi[<VaTANj)nb`tL]hivu{GM@BPHSvW<-%H"fZ9VBP*BSnIJ
uAn!n{n:mD.(ljm]v%hdp$U!i!sht{p!8jA7oXiq1Orus+R]5L4M/jfi^}ivt*9?;(t7^K
N\32t(5P21/\?WSZ;hjLSJtvrYBq_]([c9s!8Sl48On;mD.(ljBRuPf$:)PU?@ckkahS:%
WRo3u4 P9ODx?2Wh`#=uoNDz7rVXC.Y0*]oI9{rV?v[cu^oW+k=b%U6SKfe^'k[IAC0XYp
BQ`HhMq:MPJpn-X/?^!SfG\arUU1[Tbi@:]hivh~&[eE>dQ/-&fKO,a*:y$A]z3oJOfBpl
u4<V_- niAdP0wWR^b0_sXn}edI%18P<`UiwDzeCd6a<u}AJ:Q2rD_81T:7+0'!gf%n|Dz
]XdQo4iqLeWz`N58ey8QG/ope]e_)M]S3hqBGzD+&MhvgT3|i~Dz]XivdV;U:98UG/JKqx
ido%bfu$m[riT}<2D{]XivDzRmh3ufXR,:^b@0iHJ9>k&[58rquHtnHB]givDz]XivDzbQ
3#r'F%M.UnM9>|U#57C1sQJY.;?/$=sP>+nfIntE1HjyibLeeHHD@6SrIJuAi~Dz]XivDz
2MBam6%W\GM1T65Q.k6|uK@2Hn(/5R.k6|[E*&A}M3T6cO>7>uE{#}]Ip&DFGn]givDz]X
ivDz2MBam6@]v*$x@Cg^0n\ ^qivDz]XivDz]XivMi[<Va>k<;uEhy7XsCe{P*'E+NhmN-
@]S7olqf#0oSE9]XivDz]XivDz]X)6METpr'It`ukOp-]0J-M2#K_UTWbnA1$73LH3'RI7
des!@tGN]XivDz]XivDz]XivE%pws1ibLeeHrrHKtcJV!(hgjk50[6gfivDz]XivDz]Xiv
Dz^!fcK6jj50)4t@5[uiU&D~]XivDz]XivDz]X!.4koM8Hjj50b5JZZel?$kubf$:)A`B=
Z,&>]8JQ%bir1Orus+R]5L4Mfu^qivDz]XivDz]XivDzmmo=_-J.lkBR-n#9_{1Nrun|Dz
]XivDz]XivDz]X.obU\HBGWxSS;h;}[ckTp-K^2q)dexY*jG`OSRKMb+7/\BtMqwg 2li\
FXZN_.JitS<";w7%:j]ZivDz]XivDz]XivKadS,q%XIaB}))bhJeL_2ZRaL`,Np.H!,E[f
GkNAVD>b[+f?L;n}Dz]XivDz]XivDz]X.o^aQA0]6Y:+pPUbTU0ks1-(=qRd,<@ +>*"_y
43oi@bQH%[^iE~K4ekdZ>",]>tcgr:DF0X%\3^ug5ZQ)==M9RIEIbej"#6W|F5AfA1Ys`#
QG 6Rs8e EedFs&NF|Ay'i?rBu;f9qmxBR[cBk2;NZr~SuVl9@fp.ea*,:'?@sbl0>j<rs
rY3ti~Dz]XivDz]Xive;(7^~iMr@(=-oumoW+kog['EW*sO;E:]XivDz]XivtL]hivDz]X
ivtL]hivDz]XrcE<]XivGmo9Dz]XIV`A< 6]/N:Q*[1Xts`Gu;p!8jA7oX*DGfW?ta$=A\
0+juB!_]hfivDzB]=uM+FHPuT}W3)km_&DfFlkeY;Za[e]iESaT}P7'Y"(/+kb15h|t89(
9@eEn:mD.(ljm]v%hd5I?Uci.xU&&%a<nvH!TmW\([c9+}4-d.e]0.D+9\"AgO0oYyGf]X
ivQ'[-8PGMPBG1t<JL-V@mq}fiW-PN'YGmag(FiDmLDpn^ ;tE")rbE<]XivDZ8lGMPBG1
.65L21Zgut[4Jsd+GX-~=A(\)u*_]OrUR!0F1Grui!4MR!0F1Grue]0.D+9\"AgO0oYyGf
]Xivt*9?2W+p"QCFf\37it<c^s:0bP$vih@oqx"%/g]NFSRWsaAC[8]Xiv/EZ1Dg&MSAuO
u#5%+rfG\a3v3~Exiao%bfiXZ79v@x;RovE9]XivDz1$TJc}f#:)9L%UJg0Lqlp9qi&kX`
AB(!cM7,h6,zF"ag={oNDz]Xiv^Th`:NJxDB?9LN-5=|t.`%@J8z`*+m>7f\373~ExSkIJ
uAi~Dz]XivTPGL[,<eZoQ^[faue\Mi[<VaTANj)nb`tL]hivDz]X2k.9"Qu8GN[,Dy@W[v
^qivDz]Xivk1Y%*&r>gf!"R~5/6|<2D{]XivDz]Xq~"%/g]NuBa*86"Na$j%D+Y@o[s!s}
!WGi[A34o6($.M#3IaB}8%lIBm(w<2D{]XivDz]XivKa% _{\Y1GMNK^"_k)><1DJzkhp-
2%!(4k#}`pj%D+9\"AgO[z^qivDz]XivDz]Xj+sq6k DET9x6X/N:Q*[1Xts`Gu;p!8jA7
oX*DGfW?ta$=A\0+juB!4R:c]ZivDz]XivDz"=p>pF9OsM$k'TA3`sj%18p\E9]XivDz]X
ivDzk+O!,upts1`y'61XBE(@tc&3jLiESa.Rb8ES+PeF^bQAa.'^kg15&l!\Y7]XivDz]X
ivDz`{VH-X'`0ch|pts1`y*#EHi8<NEg)g>dSq${>$9u#wi.Ik;HA"a<]~=me?`%@JB4Z7
3K#7Q,,NUCS \%9;2^h7fVjgJc0WOyO$KTJ~GpDj&88U:+[F#&bP(4.oZ,$4a'pGEX5_&}
e@aZ[$rDfC>7'>Se.$iA)w200u Sf^h%mK&Ap8UUD~]XivDz]Xiv$ZS_BG/B#i!gD]&86I
:+pPUbtui@SOO~oxJfuT&~9Zbf0te82lexh:SjRlW)J7uPtr2ll?FXKo:wa~n|Dz]XivDz
]XJW 8,gH"d8pH['EW*sO;E:]XivDzo2jYDz]XZ'Gf]XAN[8]Xiv+zN/+jVKRqXCPHSvs@
5P215jG-,ML'?Ne4RXZ(DCm(.xq.^sAN[8r8Fa'$FE\DJgn-X/cE/_Aup{I.mF]?grDy.`
G==UDC`U6T:+gKJZZel?$k]JpkjI:t"}6Z;2/A( gb%B+!^bGwpPUbD-"0pn:rKf]tX'mr
n/E9`{LN'o"^k)SqC!uuu#%=_{\YrH!(%P?A[3_BJAh>`y*)t3LA]ts"Jr]g@MK.jMoz`+
KP_?JAjP`yb$0\g+mK&A`hj%g."0*``fY'A^!IET9x%#U;D~hk9xDt&03Ye>>d;-cC!{Ex
HHtcq]0>n02!k?oAsg6gp#tr]dgE ff?Qv#oGe]:Hlaq$x(TM'DV`!agH`E`%WmjH!,E[f
Gk.]#%UCS BkU4hq@yn8Se]@^#+C4M;fNP3%]L,wNg[`'"!RBKm`QJ;-b6WLtt)k*#uq6`
/N:Q*[1XpKK"o=DkPT?@ckkahS'20^LeGMdDaD0IjpTR6zI ?Uci.xj[NiKsBuB=iCM\bl
Es[G1?3t9`?@+q4dh7PU9:LLN|^{\uZ7(K/E[sL'UR^w5ZQ)==M9<yE-X'I6LaT6Jpf bG
\{ta>*2]&:1.^Ij-D#`HhMq:MPiosPE4XU!NVH-X'`oKD>[qTHKe\A_/Riam3O,W NeGij
O1 Dihm8&ABJ,d>>LL#63N#Opk:rjep1ZIr8Fa'$FE\DJgn-J`7q(HM'DV`!V~S.g#LrTX
\uZ7^A:.#$qx_+cODi8BiAm8&A/W:8sT^cdC.}#,8}SorqNP+XNM A&CAF<wjWuKJ@p1rB
apecDF1HC:L$n>iKOL6zf=BplNovm[ P9O*Wl/@YDFQDfVe"U44Mn!gdiv/ET:8e5=nf/{
S/e![k$ lq+U+r@%Q"/+C>TfU*2{9ui"e"`%TTD~]X[TY0Yt>zcE2loN&km(b10>K} -G5
],t#!W02Ju]ZivDFY0gB7{sEm8&Arzu3'|DN5G3u8P'HBF+<s&k05gBBs%E<]X/\[U++M'
TJt./zh|JnGkQ!.pMuVD`}uAi~Dz#&/`j^pDlcr9SlfE'r+XO$.tMuVDeb'k[IAC0X]tX'
@uuAi~Dz(;CbY0`S6T:+86"N-p`X58"Oo5jYDz)d`fY'A^T\t./zh|JnGkQ!oQ$+?Ot^%]
BC[8]X)6Kw<)0B:4u2'|DN5G3u8Prs&MT@L^:K\JRk&j[{a/)MBB[8i~DzEXg]1qk?oAsg
6g`SG&5@lYb1m;(=`0*3kgCbthTf\uZ736BuB=eMht3vi~Dz]X2oPb0((zE_G`t~VNH!uT
>qCbKNn:8z!w^}>\4FKc`UiwDz2MA oOC5-(A8MV[jD~]Xrch?ivp&v%BPS5#=k{$k'TA3
C6faW6S.e!p$)uEfagi'$=A\[8]XTAELBl`HhMq:MPJpn-X/Bob?Zr5MPLS \%9;8$s.([
c9@6_Ud#iE(Vug^xivt*9?n;mD.(ljm]v%hDiXE-e\-,v*ma$=A\GN]Xivt*!"R~$L]z3o
JOfB_+ut[4!jVH-X'`O+`ZH{ec.LRqFF]givDz]X.oMuVD`}j%FmM>"g/`j^`y*)Cbpws1
b;:rU0D~]XivDz#cVXp{HKtcua#}27*c)zWC#cVXp{S6$AkG*[Kj]tm\_nA1u(hy7Xpzc2
u$BBGN]XivDz`{LN'ooMpPUb@9VE-%,+LB&w6"G/`A0>(c`X58GfsCe{[7;2Q]&%a<#Kpn
e})xGs]givDz]XDEEeI]J?]v%IsCe{[7;2Q]&%a<#K Vf^h%mK&A`hXDiwDz]X)6L$/'Ag
`:>z"dIaB}hf-XcyN-@]!e%PbU9iS.9H @U(oP$+?Ot^%]jk50athh]"$3O@E:]XZ']<iw
DzeC(zMA>|U#57C1sQE4XU!NZ[$<@-E-K&q{M9[x^qivDzJe#&t}Xzu6?5bI)XD^kB^]Uj
%{M5VD>b[+[&^(AyA#[8]Xive;(7^~iMcy=rl&Z%iwDzuAG\]Xq~R_jt7X:y&GT@L^P!`M
S/f?dS<1c?e&utZS\{j;?MR-O3ucI<echtilt#GL]Xiv(^E_G`t~VNkDtfg2=|&8Q{^FB[
&12lLEtwrYBq_]([c9n|Dz]XN{B[&1%?T"(bE_G`t~VNH!/N5L+x$46S]F@ uie"SopW['
EW*sGN]XivDz`{LN'o$~_{1NC:L$n>iKgdivDz]X!.HGXT`}j%&M58H5]givDz]X.oMua/
kZp-t'/zh|JnGkQ!.pMua/@O<2D{]Xiv$ZkG*[Kj]tm\_nA1u(hy7Xpzc2u$BBGN]XivDz
`{*)t3LA]tm\_nA1u(hy7Xpzc2JY@]<2D{]Xiv$Z!-W'Ytda,cK;]tm\_nA1u(hy7X[E`a
pAs(k05gBBGN]XivDz`{b$0\g+mK&A`hj%qx?v[cu^oW+k=bSCM2iUJ! kS4gdivDz]X!.
%@@Cg^0nKo]tm\ P9O*WA$]ZivDzuAi~Dz]X2k.9LcT,0Uh|uyAJi?L^LJh{jSDz]Xiv5;
K7&C6+Rl(le8,B*^GC]S5JjWDz]XivDzhk^}EWNWFcbe`wj%!(sRE4XU!NUUD~]XivDz2M
iy,@G3[z1.=&N:!^Z*0;"CsCe{pTlLjSDz]XivDz=`NtB[do9[0qWRW{A1`sj%!(Ed3IU[
;~^YJi0o eN!N?BNremZWjEZ]#m2>fH'uTrpX%WoN*UUD~]XivDz2MEUb[&JHJtckWq(MX
]uaN0IjpTR6zuLf$uBe9a_sa$1h`oQVb-X'`D@O5]n-,fG`Ms8DkZZ]XivDzmhn}be]giv
Dzo2jYDz]X`-g LBV[0[5Rdq>df8Et3u*]`fN<BH/Bn72y[lD~]Xrch?ivp&ty9k$A]z3o
JOfBplu4rL]D,wNg[`IThdPqp&18P<`MHtQpr+@:D{2Mbe0"PdN9nz*NnC1aS*Mm*hGNPN
'YGm]SGM-s@mBnDbd{eY8+#l!$n|Dz]XdQ2w$=27uffy&?\LRH1dt7^KN\32t(5P21PMS 
\%9;myb10>I;?UBhnWM9[x8TP.1#\Rdcibg' WrT$3o/jYDz8S=V,83f813XJ.`AQu0Ft*
CD;V87#l3v@sO>olFe2HrJK8u=!$tL]hivDZ8lGMPBG1.65L21Zgut[4Jsd+GX-~=A(\)u
*_]OrUR!0F1Grui!4MR!0F1Grue]0.D+9\"AgO0oYyGf]Xq~R_E/7a%#flW#FO]SYHGQTA
Nj)n];a`m[$+?ODfm(.xq.bg@:]hiv?5P&U+2{nz6>#wH5G}kq]-gtO8\{>9SnaqW%iWjS
Dz]Xd1E=-75L21/\67thardP^EdG;2V6O5@%+3&=>7Snaq$=A\[8]Xive;`%GMtf@3m`*|
^b0&]a(%.M#3-rNml}i5QYe!>:Snaq$=A\[8]Xive;>5'qT3<fif^D9;Ipe"(7^~iMcy=r
l&O:`UiwDz2MBam6@]v*/c];p&DFGn]givDz]X2k.9"Qu8GN 8WrPFPqgdivDz]Xivt*!"
R~iqukG[]XivDz]Xiv[A&%a<pxs1ib.?_"_r`*KPU%D~]XivDz]X)6METpr'It`ukOp-]0
GJ[,4ghujSDz]XivDz]Xj+kYp-]0#6T[D~]XivDz]X)6JbpPUb3Hi~Dz]XivDz2MJzkhp-
2%GN]XivDz]XivEkW2 7_@JA2HrJK8u=3vi~Dz]XivDz2MFvG^?V`2FE\D&v!\k)SqIJGN
]XivDz]Xivpv^KAy bET$CamH`E`%WmjH!,E[fGk.]#%,:'?k~=Z^?7TMr"OkR)KA}M3T6
4ti~Dz]XivDz2MB2'o\&BG-Y#9_{1NFvbi?z,b!V4PdkJ [!9\3)nA8z!w>]L H !1,:'?
k~=Z^?I&?Uci.xj[NiKsMxjO[Og7u@\'CVR%8 DNL&8U.^ag@HArAf#3GeJ) sWqE='UI7
WLM\eSZTdt:.eFoE[+Py$=Oo[)0&RqFFsZE9]XivDz]XivRRA:i?\>;{dt-s-~h|pts1`y
TSO|n'g_p>kB9h`qA%+Wi<J6t'COTQDm3<hBja`OJ9.!-{+RG_]XivDz]Xub5)XDiwDz]X
ive;(7^~iM<Ji"olqf#0O3E:]XivDzY\]XivOe`UiwDzuAi~DzE`+/@11uk?oAsg6gp#tr
]dgE ff?Qv#oGe2/=x[uhfivZPQ^[fauo&Oe`Uf@dS<1c?e&tjUrtO)2Ab'o\&sX_aFbij
o$2L'@3^Yu]<h>cmGt<y=] a6!BR[chQB-/,`!_m2`=/E.)G'ujt0MUyA<i?L^Ib?Uci.x
j["nM[p^P/_%hpWLktQS"kE.Z><qTFD~$c#zpU(6f()vN8B_-'0U&kGBZG]XfS9VGMv5U>
MTfbp>kBTUNMn$Jf*)^VJi;"D{'"!RX!v$v50MUyr-GC%]p@Gx`N%$u1@{5]ov^WJiEl`N
%$XXi~2V)uN8-*#jf6=>BJEx[DG/a2e?p$jV^\eM' aq*lauO89r)J.//`Yos.,n[fbFo/
$z cQ+2m6o(`j,jK`[e(%s.d#lWh#^9r72)K1=@ YtVNf?\AZFjU 6BcNh/-#,I!s!hm=i
(4Syh8R3pHZXolq-hm-YCYGh#9pO+;jJ\>RkTXYnmhH!,E[fGkJ}%]=&mU?@h>b+RiG\K6
!QkB1>?$0|+,_x7u>Xo4fVE.P'E;m(n,X/rkE Yg2%ixcz)Lv2jScyf#:)oBj!U)&[_"uw
]m>8]p:C]Zp9JYT!`Kmh3iq|j _bn.E9m(n,X/rkE 2VD_aJo*e1-([z,P-aufgfTAuqhd
^R_=JW_+Q==r_!o*e1-([z,P-aufgfTAuqhd^R_=lyT:8e>vZ7j#0tfQMXsr<;D{tf@3m`
pjt*p!8jA7oXYg2%TCBJI.q.uxn}:0JxDB?9jiFLe8,B*^Gmg~T-:1n|:0JxDB?9ji5;?U
ci.x?P>90W.d%CYh2%TCgcTAuqhd^R_=lyT:8e2J,T&\I}7\<.D{tf@3m`pjt*p!8jA7oX
"<b7Ky[-8Pn|:0JxDB?9ji^DH(A~8nG0A@pzXWiws7`Ge+k@+x?V GD`mCSV;hjLSJtvY8
2MuN[4FoHEc^2?QL`PQ<++M'4*i~^Dt3CXuCTBi(Sa.Rb8`NQ<++M'4*i~^Dt3CXuC)7W0
sfBeL+M:^qQ^UpT3hN]lPIJ=23$'li,qA3m :K37i~^Dt3CXuC)7e>>df8-\RX'{uORj*~
G6:\]Zp9JYT!`Kmh]D,wNg[`*]O9nSG,[z-r*2b?^qQ^UpT3hN]lPIJ=23$'li,qA3J]nK
[M/J2}M*U$D~j=u41kJae<Tc$!(^n:/rPvT6dVNgGf9MpHE9m(n,X/rkE lj@,e56VHgN?
h|>rE{#}3ri~^Dt3CXuCTB=|7Zszf~f??f+W27Rw':lk@,e5<,D{tf@3m`pjt*2#G3PBTy
J+b^;_g3>+nfIngdTAuqhd^R_=JW$PTwO+,4[zO5q_Wh/Z.UcA`9T4X9iws7`Ge+k@q~D'
nF@$+OPI@uQe.}EBaZ/xoKE9m(n,X/rkE \@')#(A`(5m*:K37i~^Dt3CXuCTB=|7ZHo&Z
lu9<JqGkqAE9m(n,X/rkE A_(5m*:KPt.}EBaZ[$^qQ^UpT3hN]lPI@uth2#G3PBjO8'[t
0^cHTwFN]gFSr1g2tP2O[zO55CMC:K[yth-jh/W|JjGkqAE9m(n,X/rkE A_(5Jg9Es]-j
h/W|Hh&Z:C]Zp9JYT!`KX3;(oX4&J Lm^qQ^UpT3hN]l)2&:mH.|6U^?--VI-%<.D{tf@3
m`pjt*ardPX?iws7`Ge+k@+xMu5CSAt!gcTAuqhd^R_=FSVI_N7/DN/I2}M*U$D~j=u41k
JaOfA]R{eP1[PDSJNV^k#h_f[+^qQ^UpT3hN]l?0$=sP>+nfIngdTAuqhd^R_=!NL9A+jA
n:/rPvT6dR:<kzXCiws7`Ge+k@+x)1&:c~RY^LZ66^HgN?h|>rE{#}3ri~^Dt3CXuC)7lm
BL`HdS:<kzXCiws7`Ge+k@g4M+H$V1hzZcln/%rNY32MuN[4FoHE\w+:/F=|jdL~?rGNB]
`HhMq:MPio]zuqrLj!M5VD>b[+^q1>k?oAsg6gp#>|Jxmgj!M5VD>b[+^q1>k?oAsg6gp#
tr`Gu;2OVH-X'`oKE9$?]z3oJOfB_+utZS\{piQ'?@ckkaXCiwn:mD.(ljBRuPj@T3pzE 
6Z;2/Ah`jS(^E_G`t~VNH!/N5L+xphQ'?@ckkaXCiwn:mD.(ljBRuPf$:)sX2OVH-X'`oK
E9$?]z3oJOfB_+utZS\{k\j!M5VD>b[+h2>]s8`Ge+k@FsU H}`;*3kgCbth?1X2!Q?UZo
#Ppy1pJDhqdb>-@[2lVVpAaLU[i>t#QVZu_RO2fZ9Vh6LrsWh7>]s8`Ge+k@g4h6O8Nkb!
o*e1-(fZ9VCQ6IeGN"8<CQ6Ihj<j]h`M@-4$u9"!gcivp&Y.)4t@5[fZ9VtL]hivj@'(%X
jWDz]XQ>e ^}90G1OHWK4#_;M0G'8ckio?-KeTsP%@#|$<!XdLO%;|&*^B2ah:ivDzmhV%
@Yu2OV@.\NLBV[0[5RJe0)T?&(5Q+`*|ijt#D)9\"A1YJDhqYMhRS9$bXhPr##Je0)i~Dz
]Xiv;'p)c}a<YA,4FN2H,1K#]Wp#u,]/Wx!0iM\R<eBymLZ1#Ppy\{XE%9AD0+XDiwDz]X
ivE$8Bqi-KG2QP]0+4dEUpNZKs`dZC]Xiv:0TF@9=TNWSaR#EYIpaxK;.\*30LkP-}#%dv
fV'h3NIu16Gj+0g'fp_=BOq$%" c:4eV_YB?U"tl+yjWDz]XubSsh)K$nH,jD+=d^bg)\[
S0\;.$a%<;+P&'uK@22HrJK8V~S.:*YNDrn^ ;.?#%[MS0;zD{]Xiv:0_-q_0>.@#%Tf:/
#$Usp&t``EDpn^ ;]NDagqiFt#D)6ItvDk.)a~i!$"Y4]XivDzs.TC&(_Ud#jLm$NZKs`d
ZC]Xiv:0TF'lZvJee<Q;2y^zv5eiFyuTkY:v4hs:pkeEsPKfE~K40VS99)HB7!TVTvH}m(
jh>FD{]XTAuqhd^R_=E2\QEK2mLEtwOV@.]?qph3LrsWYH,4aI@6db"<`3%FG4&EY/gq$Y
J0*m7A5y]?qpnyDz]XivcyhUjs7X7A5y\N.$a%\[S0;zD{]Xiv:0g5q|q8SZW3)k]OWx!0
(l`=Qu$nADYL?I@[2lVV7!,.<P(6ilt#D)9\"A1YJD-V)^bhU[3Hi~Dz]XivDzdciB +Y4
]XivDzs.G6QP.!#% 2]$iwDz2ME.kA1>c?:-&~7=D+2P$=!XaiVef?16LgMX AmjjKVPhz
A.BN#3h6<yVhBMH!@q7!,.pgflD~]Xivs7`Ge+k@FsU H}`;*3kgCbth[MS0\;.$a%<;+P
&'uK@22HrJK8V~S.:*YNDrn^ ;.?#%[MS0;zD{]Xiv:0g5q|q8SZW3)k]OWx!0(l`=Qu$n
ADYLjTuH@2Jpe%o/5Q+`*|WXase]$~N$bPv*XDiwDz]Xivp&3BIP@AGN]XivDzuppAFQ2H
,1HtQp%nPY2rG\]Xivcya<<4D{]XivZPQ^[fauo&Dzb}]gZ']<p:JYT!`Kmh3iq|j _bMm
^dcrGTmcQ^iTPd]=gr$YJ0*mnH,jg~T-:1tLYduqhd^R_=lyT:8e5=o[Yg2%TC.>#%j<Bl
jw^D:.#$18p\k-K?Vu[6c?R$Vf\ YVE;JeI0 ts_6gM h|iM\j5B@so^M9[xS0.!#%j<Bl
jw39@;`c@:m8n,X/rkE A_B=Z,&>]8GZAClCq03iq|#9+`*|ZSh6E!9K'"Ewag/m:8sT^c
dC.}#,8}imCx]ZHE8,n;mD.(ljm]v%hdp$U!i!sht{p!8jA7oXiq1Orus+ePN"8<Yg2%TC
ok$So/ZItf@3m`pjQ'D_,bEF\QEKcV7C)xljCbth1c\s+4Bc7!,./\<)aI$=_:FPEV`jfU
=ZA_9";CWYo&[VYVE;Je`;H(t<\+l:VoS.9u8I!QY1]X>kGYX:FTr1g2tP2OBob?Zr5MZV
h6E!(j`=e)' !R(qukD~]X2kS~U!Y1gqDy.`G=h`u. P9O^R3uAcuAi~Dz5PJDeNN"8<9Y
QN&[@;D{2MBa$M^H3p4-8PYl$/S4u}pAFQ7=5yK-Z7@]n?9cf%m[$+?Oe'h}*{o2jYDzJ%
WjX^H$m*@]e)/d!GVb7!,.IPe]42S9u%Dkf!`^=Y$~N$bPv*_&=Y$~N$bPv*hh$"Sn0OGg
1ZA8KrZ&Gf]XQ^UpT3hNdS[8B+Vl${qPA(qh$.k3%)p~1p^u%]N>^dcr*C\Ro+6X,l7A5y
\NoVM9[xD~o2ZItf@3m`pjt*p!8jA7oXYg2%TCBJI.q.uxW S.^R:.#$<#&*CGCQ6IeGht
<wO!<+JJpAqh9<6@&7_dk5p ]'iwj(" 6mK%GYegjLm$NZKs`djSDzQL&[GNtf@3m`pjCY
o6bfbPl+GTmc&SnH,jeRN"8<[Uhfive;>5A{b?<eZoQ^[faue\Mi[<Va'@&!AE[8]Xivfe
9VX&,4 hnzZ,h{^}ivt*9?;(p)c}a<S{?J"n7/PO@.1C+P&'oOo{Nn=Et@Gv5;K7&CZgP(
(HJu]ZivTP1vm5oEpT+kZg0^@D<^&*37a|s!0kLd5Qivs"mLf}[IG/W|kJHEDDM,e"(7^~
Sw[f5xh.^}ivcyf#:)9Li/DS9p'9A,JqGk[ KC:8kiuuFoO$ AC6thTf@}dK/d!GVb7!,.
IPe]htY\2Muk.H5L21ZgED^AB[&1=;D+2PPI-r78r;1pJDS|iTPd1A+PQ2Rx.$KO=JG\-(
5L21ZgED^AB[&1=;D+2PPI-r78r;1pJDS|.!#%1cg.@w[8F[r1g2tP2OTF]JkoGTmcQ^=|
&8Q{u}W S.^R:.#$<#&*CGCQ6IeGhtb].%`@s;s~,]V;N6_+ZD]X]\a0PmUsU!\Ts;38+^
*|>7!Mn|DzRmU!Y1j=u41kJa:1>90W.d%CYh2%TC7g0'Fo7=5yM?`UiwDzeC,~-8YGGQTA
Nj)nGe5;K7&CZgP((HJu]ZivPN@.1C+P&';{Axb?hfive;>5L6E/:Q%#flo+6X,lK%thTf
%nPY@@D+=d^bg)\[t'!"R~FnGlcGtL]hivk1Y%./?VHo(/FoO$ AXkPrcc*C\RP/,muyir
\Z0/RQLBV[0[v3/hRQLBV[0[5R]=a`m[$+?Oe'h}*{o2jYDzA<gcp9JYT!`K7r\JRkr6be
]k>8]pXaPrcc$=A\[8]XTA\K"6j?U#*&WCh!M29Y0dU'f?dS<1c?e&Rq@;tGABG~7G.bu;
Dkf!htil@oqx"%/gm^oYPXrcE<]X0]n|Mi0drdE<]XFSGbH:Q!=C(?02bs9!]bH3^D^{CV
O;Z7Ubh7`Lp u,^pivDzm(oEpT+kZg0^@DOQR#E/pGFRGbIP(@>950Xw\Ga`]gZ']<p:JY
T!`Kmh]D,wNg[`ZUh6E!*\;fNPn@Cbth1c\s+4Bc7!,./\<) hZuo9:0JxDB?9ji5;?Uci
.xj[GTmcQ^=|&8Q{u}W S.3G+^*|FoJ0h+>]s8`Ge+k@q~ilQVbNhz=:D+2PPI-r78r;1p
JDS|iTPd1A+PQ2Rx.$koM9?\TPprG2RQ=|&8Q{]EgrD~E`(#%!u~h14=G2QP.!#% 2GN]X
9F:Pgcp9JYT!`KX3Z7(;'BMlg~T-:1V~S.3G+^*|aj@:D{2MBaQZ&[<c^s:0bP$v3r*]`f
N<=C8$O?`UiwDz870'SlPr##Y)\'A/oNDzmh/*6+]b-8"QCFGU+<&FG4&E\RLBV[0[5RSn
0OGg1ZA8KrZ&Gf]Xq~R_V0i{QfLC1b^u%]N>%oPYok3tpk@XqS\{5Bv1@23|+c'AuhsB [
uKGi5;K7&CZgP((HJu]Ziv]a-8"QCFGU+<&F+`*|iBGj6\/N:Q*[1Xts`Gu;,]V;N6[z1.
=&N:u2q^#P0(& :ys.([c9@6o'Oe`Ud:f#:)oBj!E-i?L^L9A+5|=V,8fZ9VYg2%TCg#Lr
TX[TO&<+JJpAqh9<6@&7H!>SD{8%EJA$mD:wN4Po* ivBQ*Bil>-usNr@.>pZ7j#fj([c9
@:m8n,X/rkE A_B=Z,&>]8./U&m-0[f8s;^CeZ_YFST=&(X&,4FNU H}m(2D,1e!_oIt s
O-`N*\;fNPcUYo^xtataj,nO0/S/2ri~Dz#~,k^qP/Xvu6?5bI)Xu/UrT3cAdZ>",]D:u$
+E]OC oUp!Tk%nPY=9D+2PiB)(h(^}iv]3R5<K6jHr%`faq(6Am6[k%>ir7h0'ZSh6E!8z
MRU&[Tbie]S1\Oa7EY6vjMm$3iq|#9`cBP*BjU[qhf^Ht3CXuCTBL(Gbi;,PJD-~K#;e'E
cfDi8BSkIJsj!g($Jg5:WM&jPu=JG\s.s.^#fi@?^qa7EY6vd-A8@d::]Ziv2V2/&eQp4}
fPXy*&r><[2PGkWK.j&,t>uAkH1>28oni?unJA'}<|D{uA<qJxDB?9jiFLGb`bB[5 i;,P
JD-~K#;e'EcfDi8BSkIJsj!g($Jg5:WM&jPu=JG\s.s.^#fi@?^qa7EY6vd-A8@d::]Ziv
2V2/&eQp=B(?02ubQU<K6jHr(/5R_TMz-js|O9QuZ0uT)\bhU[eN?}tMMcolFe'}\LmLZ6
okK0E:=xDCj?u41kJaOfB^/Bs\,g%N?A3{7A5y>pZ7j#Rv.$koM9?\TPprG2RQ=|&8Q{]E
grD~E`(#%!u~%vY1]X>kT`c}f#:)oBj!E-i?L^b pH3iq|#9+`*|ZSh6E!1CrutL]hivkA
*[u?m&n,X/rkFaDCS]nCavJY,C67#w8%Yl$/S4AIiEGjag(FjU[qhf^Ht3CXuCTBi(Sa.R
b8`NQ<++M'W-7!,.g~T-:1CQ6IeGhtb].%`@s;s~,]V;N6_+ZD]XP/;:f#s7`Ge+SX5A?U
ci.xj[S"5yG/opFnO$ AXkPrccGTmcQ^4gBnoU[lhf^Ht3CXuC)7W0sfBeL+"/Zt!Q9K'"
Ewh~LE/q18p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<1`UB.cko'S3!4?l?!mY1]XTA\KFZ1$
H:Q!.dKOZ60=)FfFU+YF2,0+Bnb hhfK _h.^}iv7Mm`pD`_((ljBR-nND3Q@so^ ls_6g
M h|iM1_r(bB([c9BP*B #`TiwDzERo8Dz]Xo<8Bg_.cKOfvbd@:D{]XTA)NGMh!M29YG[
]XivDzm('*Pm*hT!&ziGbeZp!QYCiEbe'UT!&zSqbh`6.cKO.@X'0aX8iwDz]Xivp&sbDp
n^ ;7h- Eh`VBtL9k4Mm.dKO@AGN]XivDzUPD~]XivtL]hivDz1\:G!^$|"/#mT[V/H:fV
gF=|;]nB`P7=o6Cb:U*Sbhs+=hoNDz]X4!i~Dz]X@=h6S9$bC36M"d:}D{2MukD~]X)~1^
UB[T=$D{uA<qJxDB?9ji5;s!hm0<PDSJNVQ>3ZL]H&I2+hEmnS\Ws;^CeZ_Y9V'"Ew7=5y
>pZ7j#\s+4BcU&-T^TgcTA/n:8sT^c98iDG{E]-Yl6$=_:2jkPnE.l[z,P-aDUYPi~kA0&
*"ugjMm$NZKsBfU&-TZ8+6!BY1]X>kth9k!^q)MP#i[d\eC@thj<BljwSqIJBnoUrcE<]X
N[Ks< k2nZS h\YM"Lj@\H#(4ui~Dz]Xp9JYT!`K7r\JRkr6be]k>8]pn7NmKs]a>8]pTU
[T7^*SGm]givDzVIRqXCPHSvuT@3]PGZAClCq0]D,wNg[`Dgf!htil>-us< &*^BeZ_Y^{
iv[qhfiv/Er(bBT}((ljBR-nND* o\62e6$=A\18P<`UiwDz#`*s3f813XZ>]Xive;>5j$
nSY.gq.oi@9EKmn}Dz]Xiv(^E_G`t~VNkDtf<'e>>dq#h/fVf??f+W27*374(j`=Qu0j1G
+P&'nxi!T-t'e"4d<2D{]Xive;JZZel?$kubf$:)n;/rPvT6P4+YOP@.8z(ESnPr##GLo[
e1u.BP*BjUDz]Xo\E9]Xiv`V>9@[2lVVpAaLgGivOe`UiwDzeCd6d1jr7XZt!Q\NJ@<fD9
m(.xq.uJGi5;K7&Civ=AnZ0 h.^}ivcyf#:)oBj!*2b?32(#1=Gw,1TdGlV41Iruo'Oe`U
d:f#:)oBj!E-i?L^6t[l_cp@]D!eW0H[<ysdgaD~=`%c0^D_aJLUM(H:$+n/ekWM3C(<fq
n9LrTY>\[qaupGEXn`Q!hH\Jr *%uq.H5L21ZgED^AB[&1%?bgrD^`i(&xP4+Yh]Fbl2e&
Rx.$koJVsj!g($Jgot<(l'0g-aBsi{Fb]gM:?\TPprG2RQ=|&8Q{]EgrD~E`(#%!u~-[2t
i~Dz6i<-^Et3CXuCj@T3BLI.q.>qch.xU&;:.z/xth2#G38*PwD>7eVRmfe1u.,ze<$=A\
[8]XTA\K$x:?YNDr?2Wh`#s!8Sl48Os8`Ge+k@+xi@9Et6bCQI6T*aQLln:Krn7AO+K b 
hhfK:0bP$vA@uAi~Dz6iGXb}@:m8n,X/rkE A_B=Z,&>t/bCQI6T*aQLln:Krn7AD@o9$Z
Ht2z]L,wNg[`72?WHpaxK;r 9ES=NQ,]M*<*aY[$).3^oKt2SY(6En2_2]!Y/fJDE6_=j-
>]s8`Ge+k@q~ilQVbNhz%>bgrD^`i(&xP4+Yh]FbekdZ^R:.#$qxb].%`@s;CNT;$~On78
4=j=Rx^q1>p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<6m`qjSDz)dT^(bE_G`t~VNkDt3ncDS
9p'9A,5<(<fqn9A_(5m*:KrVTn\U1.eRTnpiFRTo[Th/^}ivt*9?;8<Xo$2L'@3^oK`LL]
JN<MJxDB?9ji5;?Uci.xU&;:.z/xth/@5~nL?c<k`$tL5<K7&Civ=AnZ0 h.^}iv3I=qD{
uA<qJxDB?9ji5;s!hm0<PDSJNV^k#h_f[+[&b{E7o9$Z?;Wh`#@Vg.Pv"B$?T_G0,ML':)
j.Qv4+"n2Z]LLp56A?-ondEsDCj?u41kJae<Tc$!(^n:/rPvT6oMRzjZ>+nfInj{8f?N"f
,ZIfnD,jg~T-JAT=&(X&,4FNU H}S..$koE9u0q?#P0(uOiSX1awAP;Ceg]amFM9?\TPpr
G2RQ=|&8Q{]EgrD~E`(#%!u~pAFQ7=5y\NG'ikPdFFMSikPdFFXnPp3ZDu8B33#6'`8Kn|
Dzmh)"^d\7g7lw L741CPc0]Du8B333>4'6iBsTr$!Y1]X>kth9k!^q)MP#i[d\eC@thj<
BljwSqIJBnoUrcE<]XN[Ks< k2nZS h\YM"Lj@\H#(4ui~Dz]Xp9JYT!`K7r\JRkr6be]k
>8]pn7NmKs]a>8]pTU[T7^*SGm]givDzVIRqXCPHSvuT@3]PGZAClCq0]D,wNg[`Dgf!ht
il>-us< &*^BeZ_Y^{iv[qhfD~]XUzh{LrPTT}W3)kh:ivDzmh/*p-rD<Vo$RRD_,ba"GN
]XivDz$?]z3oJOfBEauNY.B^/Bs\D'nFn:/rPvT6P4+YOP@.8z(ESnPr##GLo[e1u.BP*B
Y4]XivDzB]`HhMq:MPJpn-X/r8'x8K:+8*Pw7g0'WXO=9v8IL\3eGmmcJV18P<E:]XivGm
]givDzkFZ70=)FfFs;@ennDzb}@:D{2MBam6B(pT+k5b[b#P*sD+XS<f]TZcf~@!0+BnOn
,0O-FZr1g2tP2OFE0&BZVF_N7/DN/I2}M*?Ne4RXZ(r1"%/g]NFSRWsaAC[8i~Dz5`Pwnz
s7`Ge+k@+xG6Jlok[F5nf)DM6IcET-([c9@:D{2MBa!*NH< YNit=AnZ[+uH&,se;`uN[4
FoHEu0iA@Wa45%A?-ond/%rN`"_m)/3^uk%>@C7.2M'@3^O+rch?ive;bC.$KOnz*NnC\l
iwDz2M&mGNeCj|8f:)YN@Ne>>d%W<8D{]Xiv:0JxDB?9jiFLe8,B*^O9nSG,[z-r*274nH
,jg[[l.!#%;-c-e]HD^DeRht3vi~Dz]Xivs7`Ge+k@q~ilQVbNhz%>bgrD^`i(&xP4+YG4
&Enxi!' !R-VAVBn42j=BhoUgxivDzb}@:D{]XTA\K$x:?YNDr?2Wh`#h6cy=rl&XCiwDz
]XTA\Kqe0>K%*d6A&pq.X/Bj5R6k&wS_BG!t0c\RKjuHS2!lGHPx.pbU\H111G+J6k&w*f
al"JAG  ^tivDzi$jSDz]XJw\Sa7EY6vjMLcXY]X)6Ju]ZivTPR7R-_PO2$x]B+4lmDp<[
o$2L'@3^D@M,olQ(b2Q p:JYT!`KmheL" $?r8'x8K:+B9X9q(oDi>f~rcJY 8,g]WZcf~
@!Z&]<iwDz#THj&ZX3!QY+I|VjfimL6 iq9'0OGm5;Dh.)bw(@uEm?:wKAA/'"5gY!ADt[
U0$YJ0*mKEA/'"5g 8ukD~]XLeNz,53f+JU~M_Gd6>Eds!2r)4t@5[fZ9V(@Ju]Ziv>:7Z
>uE{O)nzYk$/S4m5'*PmE;]Xiv&L/A[a#P*s3f813XrVR_LfNz,5\pe![l<en%$p]B+4LM
3eGmXnPp3ZDu8BV6P$[luHeb"<`3%FG4&EK1`UiwDz2MeT20QfUpT3hN]l4ENHFE0&BZ1q
i*&HX3!Q\NBhoUrcE<]Xivk1Y%BiT3<fif^D9;IpolkZUAJ=U&D~]Xiv0.D+9\"AgOAe9d
@dnnDzb}s!rbE<]XUB@u_3#h_fX  nMY!'Bw(5EBaZ/x1C4-nFCb:U*S28Z9ij@o[8]X>k
hC'&Ht&Z`ij%D+(o:J37@so^kW=|7Z>uE{O)_?JAG}UI@u_3#h_feMhtqtrYjS[qhf^Ht3
CXuCTB32(#1=f>?f+W27Rw':oNRz)yE"9MpH^@b&/)VGX0bU*8h|Fbag/m:8sT^cdC.}#,
8}imCx]Z]z$!M[v*e]&i'VI$Vfq0 L741Ch7fVRoTY+i::]ZivTP1vJrSPVG#R*sUs2P,f
H4[Afb,5\<UnUo"0[814r8+4b#gF7rLcebuU2#G3B9X9"yogE9]Xiv5;K7&Civ=AnZ0 ^t
iv[qhfiv/Er(bBT}((ljBR-nND* o\62e6$=A\18P<`UiwDzU&-T%?GN6ti#LE> oNDz'b
:JSW8rEc.)a~e]H"YC[lEZU&-Thj>-us_#G4hqK|P5+YS4iR^}ivH~MCpA/%rNSU8rEc.)
a~e]H"YC[lEZU&-T%?oP/&Jyj\^doSa)[zO5]kkw'{S4iR^}ivH~MCpA/%rNSU#=)y$>UI
@u_3#h_feMpTVvXW4!J/i!\XDJM,`UiwDz>k<;m=:K DETZ9C@3Sl}M9[xK^A`(5EBaZ/x
prs1ibI:MCpA/%rN35@sdsgfGNb}@:m8n,X/rkE lj@,e56VHgN?h|>rE{#}Vu?V?q"y?!
t=/-JDE.\QEKg&LrTX%nPY=9D+s1Di8B>6myNO/\GNmhO&<+JJpAf}2@)~)GNQHZ^D/\18
p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<E$9M$|Y1]XivW$aL<*^Et3CXuCTB32(#1=f>?f+W
27he/`_ \7g7s^_aQN3qG2QPo*e150+^*|ZSh6p,t'9vTB([c9@:D{2MBa$M^Hb&/)VG-%
:y)8&CAWqx"%/g]NFSRWsaAC[8]XTAuqhd^R_=JWok[F@Y*R0_&wR-ePt~W,aLr@f\@e\S
e]&iTo[T=$D{uA<qJxDB?9ji5;MC:K[y1EPDSJNV^k#h_f[+[&b{E7o9$Z?;Wh`#@Vg.Pv
"B$?T_G0,ML':)j.Qv4+"n2Zh7fV*'9;l#?f+W27%"JxR?UpT3hN]lPI@uQe.}$Ali,qA3
FY>75Fs!hmV"Db#L*Wl/FKMv>36X:+t[@5TPprG2RQ=|&8Q{<4D{oUlI'"@0thu*QI;-7+
?Uh=ivixkb8FsR$PTwfb,5#j-5Tf\UO5]kkw'{SlNwB[m\i)_rn^$pd)0\ojjSDz`;VgH`
0VeO' Rz,zBi`ejSDzJ%Wjn4)x0c:n#$uYI<,b\a$3BsdDTw hT:Y8nmf23rAGU]&(t|rY
9EC-(GeguU2#G3B9X9"yogE9]XivkA6>`B.65L21ZgED*]al-5=|(bc=9dbFjPL~?rh`h]
AMc,@:D{]XTA0OGg\eQ^[fau=t]ZivtL]hivek0Jc}Tw0xr'9EC-(G-oqi-5K=tM]hiv!g
WqT}W3)kj|^`#goFE/Ct)\J 7Ea4RLP(T>[WuHmreqJc =Ju]Zivf(,5^qo+6X,ls}7?W>
i~Dz]XEbA;i?3F'Og_\UO5q_-5;-a[tL]hivDzEXg]JZZel?$kubj@T3* 3YTSue3frzM9
[x^qivDz]X`ML]JN<MJxDB?9ji5;MC:K[y1EPDSJNV^k#h_f[+[&b{P"`UiwDz]XTA0OGg
\eQ^[fau=t]ZivDzuAi~Dz]X+$9FZ<]XivDzs.kJbV\H9R+'_z8/1KcJp^ ]s!CZi:q}e_
+' +Y1]XivDz-(XwMUJ~'Ze8#Q9M<P(6Je:&;#-a)kLAeq:.s!*H<2D{]XivDzmhi)EZ-'
IP%4\LmLokiB)xYY]XivOegdivDzs.3B)4t@5[UI@uQe3ZL]XY]X)6iDh+^}ivH~MCpA/%
rNSUmG'q c;A813XZ>]Xivp&g6\>UN6/`veY2%G38*Pwfvbd@:D{]XivS>GM6t"L\5EZs-
k6Id@:D{]XTA\K0$>J=8T1^qivDz]X`ML]JN<MJxDB?9ji5;MC:K[y1EPDSJNV^k#h_f[+
[&b{P"`UiwDz]XTA0OGg\eQ^[fau=t]ZivDzuAi~Dz]XVOS[BGU(c}L!T$SIR_&3ta.#6|
DnGfCI&DtaPy7}DfGf-6#Zt6D'Km79n?)qIMDjGfRX$#tG]hivDz2m&pX;/}nzjYDz]X`-
;t4-nFnm.}-nG1@8Viregf78/(T:AFt[2uv1H'$xd)0\oj$=A\D+t;&sbg([c9  XDiwDz
]Xdcibg' WrT$PTwfb,55a]Zive][Yhfive;2%G3B9X9cZeYCC&1Bw(5EBaZ/x\No+6X,l
s}7?W>i~Dz]XO81C1Fk?oAsg6g`Ss8X/[z,P-a5FMC:K[yQe3ZL]\V-rJ>Myk_=|7Z>uE{
O)ddCKiBbem[Rkf:0n;_Jz$PjM>+nf eV|mA(t3v@sZ)Gf]Xivt*9?7\Sl<fif^D9;Ipol
Q(b2Q p:JYT!`Kmhh/fV4}G=r8'x8K:+B9X9q(oDi>f~rcJY 8,g]WZcf~@!Z&Gf]XivND
FWn|Dz]XtaTk$YJ0*meoWMs#+<K}A`(5EBaZ/x02!$]givGmMcrcE<]XDqJu[Efb,5pPUb
)~5bPwe!4d1GJz$PjM>+nf ek)><;Vh7fVRoTY+i18P<UnXRiwtLYduqhd^R_=JW$PTwA]
Bk*R0_&wGB'RI7@!]qfq'rKl8cUT^ccrGTmc@-X2L\.!#%j<BljwWu#P2{oZ62e6X=iwHD
EV`jfU=Ze_]#JM6Y&7s"`K2jkPnE.l[z,P-aBsi{Fbag/m:8sT^cdC.}#,8}imCx]Z]z$!
M[J~]LLpPF%fY1]XTA>e6Hc>3#QfUpT3hN]lPIJ=23$'li,qA3E8aZ/xO+H&I2/,JDE.\Q
EK9x8Il|3iq|e{3u;*Fr`FcvFsag={oNDzmh/*6+Rw=m,_&lm(Y8>e6Hc>cSs!8Sl48Os8
`Ge+k@q~D'nF*N3^t7O'W@X0\7g7s^rlD^nZtL5<K7&Civ=AnZ0 h.^}ivcyf#:)oBj!c?
0Jc}RYM;qO&H[d^GZ6*bt[DF;!]LLpPFq2`L1Oruo'Oe`Ud:f#:)oBj!c?0Jc}N%qYD'nF
*N^i\7g7s^rlD^nZ]#iweE=rl&#n6lAF2ykQ*l9u#wi.Ik+X/k_S@{5]I MCE6[\_3j->]
s8`Ge+k@q~D'nF@$+OPI@uQe.}Fc>75Fs!hmV"Db#L*Wl/FKMv>36X:+GNhC,zF"EV`jfU
=Ze_]#JM6Y&7BQk#`% I7V@7PI-r78Aj<wjWuKJ@p1rBKJ+Y>7$Tj[f?U.\uD\BxP^iFU"
)FNSBs`ejSDzJ%Wjn4)x0c:n#$uYI<,b\a$3BsdDTw hT:Y8nmf23rAGU]&(t|rY9EC-(G
eguU2#G3B9X9"yogE9]XivkA6>`B.65L21ZgED*]al-5+jceZ)VwI|nZdR:<kzhS\GWho2
jYDz]XJW 8,g]WZcf~@!GS]XAN[8]X>k3SArmwRkf:0n;_m=:K DreE<]Xa.b(<* GtzVN
6ODNDfBP*BJu]Zivk%h:ivDzs.CZi:eq+'@K'q:JV:M!rcE<]Xivk1Y%u6?5bI)Xu/^K21
4!G32pu6GNo_$=A\GN]XivDzJe#&t}Xzuqhd^R_=JW$PTwO+,4[zO5q_Wh/J2}M*?Ne4RX
Z(Gf]XivDzu0 P9ODx?2Wh`#o'Dz]XAN[8]Xiv/EMEE=<9g.\>/ha8M;Kvts.#6|"LUNU*
2{J6a|@:D{]XivjSDz]Xv#\Na7EY6vf),55a]ZivtL]hivG-<* GtzVN6ODNDfBP*BJu]Z
ivk%h:ivDzs.ZYJ=7:%vg_\U-rJ>Myk_=|7Z>uE{O)ddCKAB[8]Xive;>5E_-aZ`YfesjS
Dz]XivkA6>`B.65L21ZgED*]al-5+jceZ)VwI|nZdR:<kzhS\GWho2jYDz]Xiv5;K7&Civ
=AnZ0 ^tivDz=xoNDz]X6c]dY7ZU2We]9IJz21M2t<&sbg]0#6Z!IXtL]hivDzY4]Xivp&
Fe2HrJK84\QLiKM4#KPN@u_3#h_f`h$0jRDz=xoNDzhCrh!h*e)z!METZ9C@$Tj[$=A\!(
Pk\O]kkw'{IaB}8%eVe"4dJpU_D~o2ZItf@3m`pjt*2#G30"Prc?0Jc}RY]kkw'{7U_._c
%s^"rD>;thj<BljwWu#P2{+^*|ZSh6p,iTPd\Le]&i?:n|ZP9vl$k-K?Vu[6U)Cpt{M3,N
e#'vX7ttjLWfDa3}2n&lq6M9?\TPprG2RQ=|&8Q{]EgrD~E`(#%!u~Db#L*W+N<,D{2M]L
LpPFF'-75L21ZgED*]t[DF(.c=9dbFjPL~?r( p-rD>8thj<BljwSqPrccGTmcUbGlV4me
JVD+&M=ks2e!4dukD~]X2kCnd4+0BX$-27K$eoWMs#+<U'2oPb0(d6f#:)oBj!c?0Jc}N%
qYD'nF*N^i\7g7s^rlD^nZtL5<K7&Civ=AnZ0 h.^}ivcyf#:)oBj!c?0Jc}N%qYD'nF*N
^iFblBTc$!(^4\QLiKM4\T1GMN([c9]gZ']<p:JYT!`K7r.T;Eq#h/fV*374(j:J^B:.#$
18p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<hgaZ#!<,D{]XU$oT9j$A"&n6.\(k:J37itY"bh
@6tL]hiv F6lK^E;]Xivsy7?W>i~Dz]XivEc.5)83u[5M &#>H,z?V\SO6U&[TGn[1M &#
>Hs!9uAD::]ZivDz]Xdcibg' Wu7>8*B!"]givDz3vi~Dz]XV/H:fVgF=|;]nB`P7=o6Cb
:U*Sbhs+nyDzb}]gZ']<p:JYT!`Kmhh/fV*374suf~*c)zWCn/Q5iTPd\L1GMNIt sO-`N
GyY/q.(CQ{<4D{oUlI'"@0thu*QI;-7+?Uh=ivixkb8F2q7D8}`"'U6bH4g-\>UN6/Bx`e
jSDzJ%WjL9k4MmU{8KX0?I1DA oOXj((ljBR-nND3I@sO>rcE<]XX%Xm8`h`:NJxDB?9ji
0v;FQB5EMC:KnL&*KE+YSlIJuAi~Dz[F[\gbK456C1PfT6T<([c9@:D{]X]sG[]XivuK>K
2>1LcJS5SmVl,N@!\p[khfivDzmh/*VKRqXCPHSv/N`WDjO6ucV<XWP^SpIJBnb hhfK:0
bP$vA@uAi~Dz]XhmhxJ7BlA;i?2We]9IJz21M2nvi)]0#6Z!IXtL]hivDzY4]Xivp&Fe2H
rJK8:";FQB0 U{iwDzuAi~Dz3~@ZA$1Hruo'Oe`Ud:f#:)oBj!c?0Jc}Tw+S=|jdL~?r T
749K'"EwG}kqN~<+JJpAf}2@)~)GNQHZ]gM:?\TPprG2RQ=|&8Q{]EgrD~E`(#%!u~Z@7?
aJe\DFoWBPA;i?3Frz!mY1]XTA\KDxn^ ;"3&ZhqYMFq5;K7&C 5JMfB+7272C18P<[lhf
ive;';-bs\gap9JYT!`K7r.T;Eq#h/fV*374(j:J37@sZ)Gf]X#p+ATJ#=k{$k'TA3C61D
rutL]hivs)\riwDz]X:9doIO"H y3f=0VjkoQ|0FukD~]XivTPGLo_]Ws=e!(7^~iMcy=r
l&O:`UiwDz]X))_!:o9vdo_%">(c#1pnX/%])rIMG}kqrb%2Ju]ZivDzGN]XivuKeP"<`3
%FCX.3&0b`gGivOe`UiwDz8%DGoWBP*BjU[qhf^Ht3CXuCTB=|7Z*aal-5=|uOR o2;}4D
NHhL'2[,ZC2Mm=klaE6S_8M0G'Bu(5k([\TH-eh/W|'7,^0K=_(<nCH8tdYduqhd^R_=JW
$PjMZ)VwI|nZ42OyO$5~nL&*j$nSO$a!WLetjLm$3iq|0&<)aI' !RE.\QEKg&LrTX)FNS
e6Bgi{Fb]gM:?\TPprG2RQ=|&8Q{]EgrD~E`(#%!u~pAFQ7=5y\NW&0Xe#SoAdm\TTD~]X
^ccr:N$$FE\D&v72P+^dcrGTmcUb[TGnag={oNDzs.&sbgT}((ljBR-nND* 2o&pT7([c9
BP*BJu]ZivTP_dQNT2<f`}TF]J+/XPiwDz2M+PQ2T}uqhd^R_=lyT:8e5=o[Yg2%TCueN#
8<Yg2%)8SkIJQ}@~uAi~Dz]XTmc}N%0x&eQp4}fPXyuqhd^R>|Jx.;':GdPHB^/B-V#ZSU
+X0Qlq\Nm/7i0'WXO=9v8IL\3eGm^DeRht3vkFZ70=)FfFs;@e=]oNDz]XFso_:N2PGkJ^
(p`=O3J72m&ptW]hivDzY4]Xiv:08IAqBl`HhMq:MPJpn-X/Bob?Zr5MPLS \%9;8$s.([
c9@6_Ud#N"8<Yg2%_.Gf]XivSi3f(!8IJpJlcu.5+EVKRqXCPHSvuT@3uhH c\L!BJ8K9a
1RJD-VAVBn7!,.g[[lcvFsagi'unBpL9k4Mm^d#2`c@:D{]XTA\KmaYMhRcy=rl&q|rYT{
St$oufuh mD+m(.xq.GlkA6>`B.65L21ZgED*]als;D'nF*N^iP/ASA>PZ3Zl}Ysq3h-t3
!"R~iq^D9;Ip[lhfivDzmhi)T}E!oWm5'*Pmf@dS<1c?e&ut[4Js_+Q==r_!c9)xXzPr##
GLo[M9[x%>W S.;kbie]HFD+9\"A1YJD(1bb`6)FNSuFi~Dzo2jYDzJ%WjX><f]TZcf~@!
5H5J$A?9M{UsEc2tit=AnZ0 \R7v&(7V^Ht3CXuCTB=|7Z*aal-5=|uOR o2;}4DNHhL'2
0!uk%>@C7.2M'@3^O+rcE<]XM:>|U#57C1]{uqrLRYL`,NcA0Jc}RYq_-5f8W-ekht3v3~
"LUN[TGnag={]Zrc=4uN[4FoHEu0)!^d=|7Zszf~HE)]'rK~&%a<oGNch`h<)6qiEukmVD
jf6W^^\UO5p^=m:4Q}o2;}R*)z?+=~$VKNNSN_HV^%]<p:JYT!`Kmhh/fVc@0Jc}RY`Nm0
^v&~PL$|fl/j[$!LZ[J.'V`=]a>8]pCR6IeGN"8<Yg2%tc2D,1ok-hO9/\GNhC,zF"EV`j
fU=Ze_]#JM6Y&7BQk#`% I7V@7PI-r78Aj<wjWuKJ@p1rB0_eOE>e"[|#j+A4* Kn|Dz-(
d*g`p9JYT!`Kmhh/fVc@0Jc}RY`Nm0^v&~P4+Y_`QN3qG2QPo*e150+^*|ZSh6p,J=7:[l
>7Snaq]wBioUrcE<]X`-;t;LX&<f]TZcf~@!t[,9q5WBtf@3m`pjt*2#G3[zO5q_Whpk3;
/e!g,+LBhY'20!uk%>@C7.2M'@3^O+rcE<]Xa.b(<* GtzVN6ODNDfBP*BJu]Zivk%h:iv
Dzs.ZY3F'Og_O86h#lo2jYDz]X`-;tcJDrGReT)G8A($m6n,X/rkE A_(5Jg$PTwA]s<;V
Z(9duVoWlL=Rl1Z%r1"%/g]NFSRWsaAC[8]Xiv/EMEE=<9>uE0U%RsuuDB$.gX[|D+&M=k
s2rbE<]Xiv<2D{]XivmLDpn^ ;N_FWKCD~]XrcE<]Xo|L4MzebhtY\2Muk.H5L21ZgED*]
als;>aaS8'[t0^cHTwFN<ysdgaD~=`%c+Y/k_S@{5]I ,b9^Q}o2;}\4Wh`#"P`Wd:f#:)
oBj!c?0JuORjq%;VZ(9dqR-5f8/j[$!LZ[J.'V`=]a>8]pCR6IeGN"8<Yg2%tc2D,1ok-h
O9/\QXmh<.D{oUlI'"@0thu*QI;-7+?Uh=ivixkb8FPO@.1C+PQ2J=7:qBmY)bIM"Hgciv
/EJDX! ns_6gM h|iM1_JDE.\QEKe$4d1GrutL]hivE[-a:@!^q)MP#i[d\enK;R(<To[T
Gnag={oNDzmh/*p-rD<Vo$RRD_,ba"GN]Xiv.$#%9km*n,X/rkE 2VD_6?A H4U H}Lg[9
,4FNU H}`{$=A\rFAB[8]Xive;gc`)6~t&sf9l;Y$um6n,X/rkFaDCS]nCavl{T:8e^F%O
D]#%-~Rv':Rw^d#2GLo[NZKsQu0j1GD}BP*BiDpODpn^ ;7h0'!"tL]hivDzL?XDq_+AW-
6tnH,jDPj';R(<@;D{]XivjSDz]XN[Ks< 6]/N:Q*[1Xts`GDjo6bfbPl+DS9p'9A,iPUk
[T]D\;uQX!,4FNU H}uPi~Dz]XTmc}N%0x&eQp4}fPXyu6?5bI)Xu/UrT3cAdZZb6xT:6>
#OfZ9VY!AD<#&*V:P$U&E.1Drue]HFD+9\"A1YJD(1h(^}ivDzJ%WjX><f]TZcf~@!5H5J
$A?9M{UsEc2tit=AnZ0 \R7v&(7V^Ht3CXuCTB=|7Z*aQLJLd+GX-~*274oANc( v!Mi[<
VaTANj)nb`tL]hivDzL?XDq_+AW-PBG1Ck`HhMq:MPJpn-X/[z1.=&N:if`CM{NbKsQu0j
1GrumeW>pA6A)rADt[U0$YJ0*mnH,j ,>as2&sbghfivOe`UiwDzeCT&YL?I-(A8MVe4gf
GFC)3At8tC#:Z6Q^[faui Jc#&t}Xzuqhd^R_=JW$PjMDS#L*)c(b\*~G6ce=Rl1Z%r1"%
/g]NFSRWsaAC[8]X>kfav58%UB[TGnG}$x4f@s$3Eeag={]Zrc=4uN[4FoHE\w./?Pc10"
5i_._c%s^"rD>;thj<BljwWu#P2{CV>9md1C+PQ2o*e1`;:.#$9@R{WjIt sO-XFiwhtb]
.%`@s;s~,]V;N6_+ZD]X]\a0Pm*h`=BfDjo6X&,4 hgciv/EJDX! ns_6gM h|iM1_JDE.
\QEKe$4d1GrutL]hivg-\R<* GtzVN6ODNDfCjH"ZpSlIJBnoUrcE<]XN[Ks< k2nZS h\
YM"Lj@\H#(4ui~Dz]XK456C1PfT6iq.?#%j<BljwSqIJBnoUU&D~]Xivn:mD.(ljm]v%hd
p$U!i!sht{p!8jA7oXiq1Orus+R]5L' !RE.\QEKE<]XZ'Gf]Xq~R_H&I2YFGQdD2?QLk[
^qivDzidT%U+dYS|O+,45H5Fm&'*PmV`,46>jS*C]C:88IL\^pCVDP8a)cjspA6A)rQTom
H72HrJK8V~S. PBnoUU&D~]XivP*\vZ7:Em'7"SWNMd#*NnCgWJZZel?$kubf$:)A`B=Z,
&>t/[^O2NbKsQu0j\RG;ag={,:8'0'WXO=I2`V>9@[2lVVpAaL[;([c9]giv=#D{uA<qJx
DB?9jiDj9)R~[v$ lqTVM9T6n6S h\Kp==`2Nu@.>pZ7j#Rv.$koX$Boc`Di8BSkPrccGT
mcQ^iTPd<,D{oUlI'"@0thu*QI;-7+?Uh=ivixkb8FK*2si~DzD?hRS9$bC3thj<Bljw@f
[8]XTA\K[/<eBYXVXV)4t@5[X,Bo# <W<??|5H5Jifg' W<^&*^BeZ_YaNgm<\h_u. P9O
Dx?2Wh`#=uoNDz-(XwMUG[]XivmC&DfFD~]XivDzhgivDz]Xiv7M0'g`K456C1PfT6iq7h
0'ZSh6E!8z(3SnIJBnoUU&D~]XivDz2M]PGZ3f01c?e&;]&R4!g1\RLZ'YGmagi'$=A\GN
]XivDz]XN[Ks< k2nZS h\YM"Lj@\H#(4ui~Dz]XivDz2M01c?e&;]&R4!7A5y>pZ7j#Qu
0F1Grue]ht3vi~Dz]XivDz2Mt7^KN\32t(5P214!-8GmuZJk_+Q==r3u]We$4duKm?:w7=
5y>pZ7j#Qu0F^tivDz]XivGm]givDz]XivtbXN]kfqXCiwDz]Xive;4d<+aho-Dz]Xiv V
GN]XivDzJ%WjJA<7YN=`\JRk!EgfivDz]XivmCTVM9T6u}nW#/Y1]XivDz]Xiv]31t4!R}
1d(!8IJpJlcu.5+EjWDz]XivDz]Xiv;?&*V:pD%1>aX7,46>jS1j]C,@O|pTs;V;P$8in}
Dz]XivDz]Xiv`V>9@[2lVVpAaL[;([n$[l^qivDz]Xiv?5Qa;4&R5RTy EGN]XivDz]Xiv
G}X,BoFc,~+jce:v:vsy7?W>i~Dz]XivDz]XTAu6?5bI)Xu/UrT3cAdZ>",]r(A((/'0!R
-VAVBnnWM9I&3?_QjMLc3e,rY6]XivDz]XivDzupBpL9k4Mm^d#2`cBPUMbi]givDz]Xgx
ivDzb}n|Dz]XtaTk!~E9]XZ'iwtLYduqhd^R_=JW0Lql_`QN^|%M95sMfR9VYg2%TCg#Lr
TX\uZ7^A:.#$<#&*^BeZ_YFST=&(n|ZP9vl$k-K?Vu[6U)Cpt{M3,Ne#_oIt sO-`N*\;f
NPcUYo^xtataj,nO[:([RXVE?/luf2VoqznZ-y9vi"Te 5GN]XIVn{"<`3%FG4QPo*e1-(
uAi~DzEXrHY.hRuauiD89\"AgOp$)uT5L6jTq|rY?F@[2lVV7!,.g~T-:1X0V0s=Sm0OGg
\eQ^[fau(?Ju]Ziv(4`+6F,ZY+j=u41kJa:1V1hzH-t #E!zSZbC%kj$nS\Qs;^CeZ_YFS
g-\RlzNZKs]a>8]peNhto2jYDzJ%WjO5@%+3&=<Uo$2L'@3^oKJV 8,g]WZcf~@!Z&Gf]X
N{e+T}((ljBR-nND3I@sZ)Gf]Xq~R_20o$TrD~]Xivk%h:ivDz]X9F<% GtzVN6ODN9{18
P<`UiwDz]X>kCWJ8Bl=uM+FH%jt>0`R,R`tL]hivDz]XgdivDz]XtaT{3P3~Ex:zD{]X)6
Ju]ZivDzb hhfKW-X)1Jru=u]ZivtL]hivC)Bl\lN3BL8K9aFG?<M9K556C1PfT6T<([c9
s!3u@;$$FE\D&v72Ts[T")rbE<]Xo|CP]ZivDzCL-7M-32>2NVVcBkoUrcE<]XivB(8$GM
PBG1Ck=uM+FH%j>H(@9&9@BnS2_r[;hfivDz'bT!U`.(3v8z0O6,<PAD[8]XivZP/L6{#l
>agf(Q&!>Hi!;;\6p.ABt[Tk!~rbE<]Xiv<2D{]XivnmeqibLeK.D~]XrcE<]Xo|V~qzM9
[xD~o2ZItf@3m`pj%{6z*adkJ EMWN/f!CQH4rG2QPo*e1-(\s+4BcDjo6/W<)aI' !RE.
\QEK?2X2L\^qD1&M^,2jkPnE.lBoi\`AVGN618p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<@w
t #ERKK3^qiv(^RXVE?/Aj-75L21ZgED2E,TdZ=zM+FH:;6\:+r69OoIfR9VYg2%TCe!p$
)uSlPrccGTmcQ^([c9@:D{2MBa$MdG;2Zb0tYN]7FSRWsaSm0OGg\eQ^[fau(?Ju]Zivs7
`Ge+5zG/FED\-FAX(!*tMAm>-X=A353~ExSkIJGSb}@:m8n,X/rkE TFJ+b^;_g3>+nfIn
IF2?G=>QD{mm.xq.(]<Bl&iU&*@\VIJ. 7Bc?Ackka&QH)m.%" c/I_v*[0_&wGB^%]<p:
JYT!`K-((_c=9dbFjPL~?r( p-rD7Qk[fpBypAFQU H}m(2D,19u8Il|3iq|cyDi8BY1]X
1GMNIt sO-`NGyY/q.(CQ{1I?^TPprG2RQ\Roxk;;3b6uH0*:8sT^cdC.}#,8}Y52Mruq?
#P0(uOJT8d-V+UZuo9p&p'EpW>`_,zBy'`&-hL9VR`F3ko+aQ23F#'oA,jFm&..\*|SlT=
6>c>HX]givg-Pv1A2E!RFIBp8F$&lie"8YdtPv1A,30q72$&^W3F#'8*Pwgcive;8YPH@u
_3#h_feMf(,5qx$PjM>+nfFK%[^iPFq2A-ThSfNu4Qq9]in|Dzs.&sbg':X8iwDz:)ifg'
 WOQ@.>pZ7j#Y}Gf]XQ^Y43~ExtLXNGf]Xq~R_20o$TrD~]XiviU&*5/b(T}uqhd^R_=ly
BL`HdS:<kzr=9OoIfR9VYg2%TC9u8Il|3iq|cyibLeeHHD@6SrIJuAi~Dz]X2kCnd4+0BX
$-27K$g1Pvs#+<U'2oPb0(d6f#:)oBj!2Vt7O'W@X0\7g7s^rlD^nZtL5<K7&Civ=AnZ0 
h.^}ivDz6QnZ5/b(T}uqhd^R_=JW$PTwA]Bk*R0_&wGB'RI7@!]qfqBmpAFQU H}Lg5'o[
NZKs]a>8]p-Va~e]Tnpi`L1O4m@sZ)Gf]Xivt*9?;(,eh,N:bCsy(w9;s*+<U'2oPb0(d6
f#:)oBj!2Vt7O'W@X0\7g7s^rlD^nZtL5<K7&Civ=AnZ0 h.^}ivDzu0 P9ODxJu^xivDz
]X@MD]#%pPUb)~CX8Kt\%]a*86"Na$BnoUU&D~]XivDzdD&R09mq)uIaB}8%iV&*5/6|[E
*&A}M3T6cO>7>uE{#}Gsagi'jSDz]Xiv[Afb,5pPUb)~m"HG:U*SGm]S;nO<hi>-us#gWh
t_%]a*8*Pwdd4X@so^E9]XivDzsVh/fVRoTY+ipPUb)~Mz?Dc>8HuV2#G3B9X9"yogM9[x
D~]Xiv:va~]givh.^}ivB8)TPYs>SX7Q0'ZSh6E!8z0OukD~]X>c8TZRKs< 7>5y>pZ7j#
Qu@~uAi~Dz6i*|pG0{r'Q4(h`=]a>8]p=foNDzmh,<=95yY+*]!S7A5y>pZ7j#Y}Gf]X1>
&SC,(GX:FTr1g2tP2O.`VI`?#h_f0 j$nS\Qs;^CeZ_YFS7=5y>pZ7j#BfBo$fqxiDuDM9
[xhfive;>5L6/Y[\9?-Ycy<;2EL]PFPqolQ(b2Q p:JYT!`K-((_c=9dbFjPL~?rh`h]AM
c,5OA oOC5-(A8MV0_ukD~]X\u,5nziU&*5/6|[E&%a<08Ju]ZiviU&*cO:39v72iKM4#K
_UTWbnA1$73LH3'RI7de@:D{2M,3M.qOGMtf@3m`pjcyM:qO&H[d]fkw'{7U_._cm[,<Zb
S.e!8YZRKsBfBo$fqxiDuDM9[xhfive;>5L6/Y[\9?-Ycy<;,3M.qOe])G8A($m6n,X/rk
E TFJ+b^;_g3>+nfInIF2?G=uA*]`fN<Dz.`G=( o2jYDz)d!SD]#%3f,3M.qOa)i;&*BB
[8]XTAQ4SS+XM.jFeY8YVF4C[E2>!RFIh6de@:D{2M,3qR-59k)f!St7W/dDTw ho5jYDz
)dL^=|7Z>uE{O)nzPl(,c=!dcB0JjdL~?r@DukD~]XUz8KGM!@[8]XTAD+nFdR:<Q jS5t
oNDz'b9;s*+<n|s7`Ge+k@q~D'nF*N3^t7O'W@X0\7g7s^_aQN3q]HQ)^>@.\NNz#&'>PY
Z6SledoMQX1LrutL]hivk1Y%./LcT,0Uh|uy6_nZ5/6|1GA oOC5-(A8MV0_ukD~]XUz8K
GM8>QL!)NHBfu'H'&.\@,5DpW^(7>9:U1z"(`LHtQpb'ZlA^W?dDTw hT:Z.Gf]Xq~$PjM
>+nf0u1FiQ7)>;7Z>uE{O)9u`R.JX`Q4SS+XDE4!J/i!ib9'0e@FBAtm/"RVo}6Y!ecB0J
jdL~?r@D8ntM]hivk1Y%./"Qu8u<,]7;$uDCG1uk3f#'i;&*cO0i<2D{]XTA-e<#^Et3CX
uCTB=|7Z*aal-5=|uOR o2;}4DNHr69OoIi57ylnJDeN/A,:=95y\NBhI[ag={oNDz]Xq~
R_O91CYN]7FSRWsaSm0OGg\eQ^[fau(?Ju]ZivDzZ8Vw/J2}7TGM8>QL4\alH0'RI7TeqZ
6m*|:-a%Tdid9'0O\RU+Cu$0Jbqj-K(;7|h2^}iv[qhfivZP/LjWDz]XJwBuU&-TS53M#'
8*Pwfvbd@:D{]X>k.vifM4Y1j=u41kJae<Z)VwI|nZn:/rPvT6dR:<kzr=9OoIi57ylnJD
eN/A,:=95y\Ne]&im\\StSm&e#4dukD~]XivTP1vm5%W\GM1T65QMz?Dc>cSm[$+?ODfm(
.xq.bg@:D{]X>k3SArBl\lN3U{8K,zv/Fs4!J/i!ib9'0e@FBAtm/"RVo}6Y!e*57402WR
uAi~Dz]X\UO5]kkw'{g`+$9FrT$PjM>+nfFKciFe+ -!id9'0O\RU+Cu$0Jbqj-KMx?Dc>
8HuV2#G3B9X9"yD\\.hfivDzH#]givDz`[Z60=)F;;,3qR-50BGG]XAN[8]X>k>y^xivDz
upG^E[-a f3f,356MCpA/%rNV8M!rcE<]Xiv0VeO:NJxDB?9ji5;MCpAh/fV4}G=*)c(b\
*~G6#%p-rD>8bX!RG`QPB5)T^'8Ml|k7;C4@j=([c9@:D{]XTA\KA5Th<eZoQ^[faue\Mi
[<VaTANj)nb`tL]hivDzBu(5EBaZ/xY+6)Rlnr)"^d\7g7lwQ=EdDqW^(7>9:U1z"(`LHt
QpO8+}o4jYDz]XXEiwDz]Xdcibg' WGI&.A_(5EBaZ/x"$E9]XZ'Gf]XD1tOK~\A,5_?JA
G}X,+XBcoUU&.o:-a%TdGZpPUb)~CX8K+;H/agi'jSDz]X@MW08Kjj503~KE+YSlIJBnuu
)!^d\7g7!L_{\YW-Z8Vw/J2}7TBP*B5H:o]Zrc=4uN[4FoHEc^RY^LZ66^HgN?h|>rE{#}
^}T2.{X5E;`{'@3^D@$*G<VN[m)L8{HB%F,zM'DV`!%k'ujt0MUy6QnZ"P`Wd:f#:)oBj!
4|G=mF7Ct7O'W@X0\7g7s^_aQN^|%M95sMfR9VYg2%TCg#LrTX%nPY=9D+2PWp#P2{i~G}
kqN~<+JJpAf}2@)~)GNQHZ`FIt sO-`NGyY/q.(CQ{\TtS`% I7V@7PI-r784=i~ag/m:8
sT^cdC.}#,8}imCx]Z]z$!M[v*e\/A,:ZbS./+lGaI7D,.Fm&.n:pS$pKt2>L]3F#'i;&*
cOU.D~]X+DPY3Zl}$paJZ)Vw/J2}7T'U9;JqGkqA+7G=B9X9e\/A,:hd/`_ ^qivH~,b\a
$3Bsbl0>*4741C.srN4FNHBfVxTp4MoZ62BsG^E[-aU; 5GN]XIVn{"<`3%FG4QPo*e1-(
uAi~DzEXrHY.s=gcivDz'bNlF'-75L21ZgED*]al-5+jceZ)VwI|nZdR:<kzr=9OoIfR9V
Yg2%TCfvO69v8Il|3iq|#9J/i!T-]0#6T[piM9[xhfivDzmh/*6+Rw=m,_&lm(Cb.f6|\R
7v&(7V^Ht3CXuC)7c</aTkC8*R0_&wGB'RI7@!?vOb)nv!Mi[<VaTANj)nb`tL]hivDz*]
`fN<Dz:wRS.}u2hy7XsCe{?a+<K}PM$|Kqe^RR.}$A3LH3'RI7_@JAq'$.&w6beSjdL~?r
11<;[ZD~]XrcE<]Xi67ylnJDX!fT9VYg2%TCfvO6`UiwDz'`&-.\*|g`%nPY=9D+2PWX(7
Ju]ZivPl(,c=gbp9JYT!`K-((_c=9dbFjPL~?r( p-rDSmPof*s;^CeZ_YaNm[,3<=8Il|
3iq|#9>9Snaqu.s!5@@sZ)Gf]Xq~R_V09KZ"&?NQq^gf8YVF4C\R7v&(7V^Ht3CXuC)7c<
/aTkC8*R0_&wGB'RI7@!?vOb)nv!Mi[<VaTANj)nb`tL]hivMS5yT:aIeY8YVF4C[E2>!R
>.oNDzmh,<BJ8K+;2YF{&.n:P3.p:-a%TdGZ\<hfive;8Y4DNH< MTa%5%-kqi-5K=tM]h
ivMSkoh/fVRoTY+i3f,3M.qOa)[zO5]kkw'{S4`UiwDz'`&-oMRzjZ:NJxDB?9ji5;s!hm
0<PDSJNVtAW,aL]kkw'{7U_._cR`F35yjXm$E9]XivDZ+|]^#%Tfpio{aMo0UP([c9@:D{
2MBa$M^Hb&/)VG-%:y/B,:hd/`3t1GA oOC5-(A8MV0_ukD~]X\U-rJ>My3fuN[4FoHEu0
iA@Wa45%A?-o.$Tksh8#LcC@bXL]3r,fH4mcM9[xhfive;>5L6/Y[\9?-Ycy<;]LLpPFPq
e"(7^~iMcy=rl&O:`UiwDzbl0>*474Y+m M\5yT:aIH"t>[k]0R/AK`ldbsESZ>e6Hc>8H
RS3Z!R,xJw]Ziv[Og7q\-59k,IdcL!3c#'i;&*h@<2MgU&p%<PADrrR]5L4MQLiKM4#KPN
@u_3#h_f`hfrhfive;>5L6jt7X:yA`8AVguX'!Z7XW8FAcND(,Fxo[E9]Xiv0VeO:NJxDB
?9ji5;MCpAh/fV4}G=*)c(b\*~G6#%p-rD>8bX!RG`QPB5)T^'8Ml|e1ibLeh+4k18P<`U
iwDz2MBabK3;YL?I-(A8MVU$%>@C7.2M'@3^O+rcE<]XivLrTYQO3ZArBl\lN3@jX9m$:K
37m M\5yT:Ks34]4R/@~Bn4!gl(@uEm?:w0VOyZ.Gf]XAN[8]X>k>y^xivDzupek3u;*04
F{&.P4+YWXO4`UiwDz2M]LLpPFF'-75L21ZgED*]t[DF(.c=9dbFm3\NJlnK[Me(3)q#8#
Lceb3u;*SoIJuAi~Dz]X2kCnd4+0BX$-27K$eoWMs#+<U'%>@C7.2M'@3^O+rcE<]XivB(
"Nm0:KSW(bDhV_bl0>*4741Cu^hN<2MgU&p%<PADrrR]5L4MQLiKM4#K4JNH@D-sJu]Ziv
Dz=gnfHm&ZX!"0>gXj'II7*3741Cu^YkV6i/H"t>[k]0R/AK`ldbsESZ>e6Hc>8HuV2#G3
B9X9"y9qh2^}ivDz:U]ZivDzS2]0Wx!0nr,<*274"$E9]XZ'Gf]XD19H]hivDzv1e[OmbD
@Hmw,<c?0JjdL~?rQu0FukD~]Xiv7[Slc}f#:)oBj!c?0JuO)!3Yc<pBW.=ySJln:KV:?V
?qdK3)*|pGFQDZ+|]^#%Tf)FNSBsBo$fk6Tr[Th/^}ivDzJ%WjVx9uYNDr?2Wh`#m[$+?O
Dfm(.xq.bg@:D{]XTA'II7*374Y+6)RlY=L|?r8*Pw9uv(ZGXE%93vitY"bhoO/&JyN@FW
B&[8]Xivp&E9]XivK!>7@[2lVV8FJL$PjM>+nfaFgGivOe`UiwDz[\r&A((/GNtf@3m`pj
t*2#G38*Pw4|G=86"NX{[mO28*PwZ69vl$M9[xhfiv/ERV]kkwh\:NJxDB?9ji5;MC:KnL
&*c<pB/%rN<^aY/xW08Kh6,zF"ag={oNDzmh/*MzTy&%a<Y1gqDy.`G=h`:v:w%\^i\7g7
<'YNit=AnZ[+t'!"R~iq^D9;Ip[lhfivZPo<#RJ nZPL$|Kq]th71_RVucoWlL$=A\!(5 
G=lrZ6/J2}!~k)><fa=mjdL~?r18P<UnXRiwtLYduqhd^R_=lyBL`HdS:<kzhS\GWhgbD~
2uA8MV/>e]';a>]~"b&M6S]F@ "u#zpU(6f(M:H(s;pn\DLW96VpelJcb,;3g3khhf^Ht3
CXuC)7RKf?k:L~?r( p-rD7Qk[fpBypAFQU H}m(2D,19u8Il|3iq|cyDi8BY1]X1GMNIt
 sO-`NGyY/q.(CQ{1I?^TPprG2RQ\Roxk;;3b6uH0*:8sT^cdC.}#,8}Y52Mruq?#P0(uO
JT8d-V+UZuo9p&p'EpW>`_R`8e E'V9;s*+<9wi"bc.!kwh\9re`& X8iwDz:)ifg' WOQ
@.>pZ7j#Y}Gf]Xq~R_20o$Tn%>@C7.2M'@3^O+rcE<]XX%Boc`:NT:6>#OoAA=r8iBZ%Gf
]XdQWMK=3fuN[4FoHEu0@xmCI,,gGdnD,jg~T-:1BPH"P&9u8Il|3iq|cyibLeeHhto2jY
Dz6QnZ5/b(T}uqhd^R_=ly9<?6=+VJ_N7/DN/I2}M*fU/j[$7J0'ZSh6E!1C+PQ2o*e1-(
D+&M3!k>JcC oUrcE<]X`-;t<?#12#A,[cu^M@f~J?MyBnOn,0O-FZr1g2tP2O.`VI`?#h
_f[+[&b{P"K b hhfK:0bP$vA@uAi~Dz1$LB<-D[.7]~/MRVo}6Y!e5 G=86"Na$uAi~Dz
aT:<:)6SnZ5/6|[EA]BkeM^w\7g7@KukD~]XDy:wrsA((/jk503~B,"Nehht3v=`%#0~6Y
:+lrZ6/J2}!~k)><;V.srNSmIJXDiwDz2Miy_@JAG}kq1AuEjj50k>`yGfsCe{oM!(4k#}
`pj%IP$AjFjWS pd)X/)bFKQ]tBQUMY8n}Oe`Ud:f#:)oBj!f.X^Gke>5%A?-ond/%rN`"
_m)/^iZC2MFvRWsa$>.1F#Dj#%[I;4`2K61A/`Aup{(]bhJeL_2ZEv;2pN+;jJi{sn'x8K
:+LC@;m8n,X/rkE C'<?_!B^*R0_&wGB'RI7@!]qfq'rKl8cUT^ccrGTmcQ^iTPd1A+PQ2
o*e1-(\s+4X9iwe_)Mq?#P0(uOiSX1awAP;CegHDEV`jfU=Ze_]#JM6Y&7s"`K2jkPnE.l
[z,P-aXIiwhtb].%`@s;s~,]V;N6_+ZD]X]\a0Pmv4SmUQ>c8T?/0'>7bXL]Ni8<m[,<Zb
S.e!8YZRKsBfDj#%*Wl/jSDz9t72eGiU&*cOU.+D09PD1H,30q72eGPlcG&R09mqm[,<*2
74<.D{2M,356MCpA/%rN355`Pwe!2%G3B9X9cZ6OnZ5/b(H{s!s(+<9wQ}</D{2MBuU&-T
ome[OmbD\TkME9]X[(?H@[2lVVpAFQU H}Lg`UiwDz4&D9&M=ks2`TiwDzeC`2<bUR^qiv
Dz9t72iKM4Y1j=u41kJaOfFF16k?B9X9q(I.,gGdnD,jg~T-:1X&,4FNU H}m(o{aMBc42
[6e$4dukD~]XivTP1vm5%W\GM1T65QCX8Kt\%]e^)G8A($m6n,X/rkE C'<?_!B^*R0_&w
GB'RI7@!?vOb)nv!Mi[<VaTANj)nb`tL]hivDzMx?Dc>3#QfUpT3hN]lPI@uQe.}$Ali,q
A3E8aZ/xO+H&I2/,JDE.\QEK;.MgU&%nPY=9D+2PWX(7>91DU4he,{ByoUrcE<]Xivek`9
5/b(T}uqhd^R_=JWok[F@Y*R0_&wGB'RI7@!]qfqBmpAFQU H}Lg5'o[NZKs]a>8]p-Va~
e]TnpiFRBQ*BJu]ZivDzeC(zFZMv>36X:+Usb(ZlA^Ai5H5J$A^Hb&/)VG-%:y3P=Xc>cS
m[$+?ODfm(.xq.bg@:D{]XTA0OGg\eo<>MD{]Xiv$ZS_+XkLp-]01t&SC,(G-oumoW+kog
M9[x^qivDz]X@MD]#%lrZ6HKtco{:"72iKM4#K_UTWbnA1$73LH3'RI7deBP*BY4]XivDz
"=4JNHkOp-]01tiQ7)sxji<2MgU&p%<PADrrR]5L6OnZ5/6|[Efb,511en3O=Xc>8HRS3Z
!RbnBP*BY4]XivDz"=PN@u_3#h_f`hj%D+Cj\lN3b(ZlA^W?uu)!^d\7g7!LGsek`95/6|
pzZ)Vw/J2}7TBBBnoUgxivDzmhn}= D{2MukD~]X>c8T?/0'g`^ccrGTmc&St>[khfiv/E
lGaI7D,.3f+PQ2o*e1-(rFAB[8]XTAQ4^>@.Y+*]!SnH,jg~T-:1tL]hivMSko+aQ2T}Po
:~+PQ2o*e1-(uAi~DzCV8Kt\%]GNtf@3m`pj%{ZbM9tr/%rN`"EMWNe\jLm$3iq|cy' !R
E.\QEKTgU*2{e!Bqrq([c9@:D{2MBa$M^Hb&/)VG-%:yiV&*5/6|\R7v&(7V^Ht3CXuC)7
iJR2/g(_c=9dbFjPL~?rh`h]AMc,5OA oOC5-(A8MV0_ukD~]X\u,5nziU&*5/6|[E&%a<
08Ju]ZiviU&*cO:39v72iKM4#K_UTWbnA1$73LH3'RI7de@:D{2M,3M.qOGMtf@3m`pj%{
$XN8FcVI_N7/DN/I2}M*fU/j[$3F#'oA,jFm&..\*|>7Snaqu.s!5@@sZ)Gf]Xq~R_V09K
Z"&?NQq^gf8YVF4C\R7v&(7V^Ht3CXuC)7iJR2/g(_c=9dbFjPL~?rh`h]AMc,5OA oOC5
-(A8MV0_ukD~]X+DPY-&0BF{&.n:P3.p:- Dh4^}iv3I#'i;&*cO:3)f!St7W/dD&R09mq
)uZ2Gf]XFs&.P4+Yg`+D09PD#J4JNH@DukD~]X+Ds\2#G3B9X9cZeY8YVF4CpzZ)Vw/J2}
7TBB[8]X>k3SArs=f-^}ivH~MCpA/%rNSUuOr3E<]X+8G=*Wl/:NJxDB?9ji5;MC:K[y1E
PDSJNV^k#h_f0 j$nS\QNz#&oA,jdK3)EwP{ccT-t'olJa^D18P<`UiwDzTrYvA^T\c}f#
:)oBj!c?`9T4M.qO&H[d]fkw'{7U_._cR`F35yjXm$i57yE'&+37Fq`FcvSpIJuAi~DzEX
g]R26Ae1(:DNv(+?G=*W+Nu0u>Bkd4+0BX$-27K$eo`95/6|1GA oOC5-(A8MV0_ukD~]X
Uz8KGM8>QL!)NHBfu'H'&.\@,5DpW^(7>9:U1z"(`LHtQpb'ZlA^W?dDTw hQWgeivDz-(
kD8YdtPv]-R/@~Bn4!gl(@uEm?:wek`95/6|[Efb,5\<d-@:D{2Mh7fVRoTY+i3fW:8eUI
@u_3#h_f:B]ZivDzu'=B67PmcG&R@IitnWbeh6<2OY Q0+juB![\D8(G-o5MMCpA/%rN B
8kn}Dz]XQ^0,#Znp,<BJ8K>^:U*SGm]S;nO<hi>-usquokoz6Y!ecB0JjdL~?r@D8ntM]h
ivk1Y%./"Qu8u<,]7;$uDCG1uk3f#'i;&*cO0i<2D{]XTA-e<#^Et3CXuCTB=|7Z*aal-5
=|uOR o2;}4DNHr69OoIi57ylnJDeN/A,:=95y\NBhI[ag={oNDz]Xq~R_O91CYN]7FSRW
saSm0OGg\eQ^[fau(?Ju]ZivDzZ8Vw/J2}7TGM8>QL4\alH0'RI7TeqZ6m*|:-a%Tdid9'
0O\RU+Cu$0Jbqj-K(;7|h2^}ivDzb=3;3fuN[4FoHEu0)!^di(&x42OyO$5~nL&*j$nS\Q
Nz#&oA,jdK3)EwP{ccT-cvSpIJuAi~Dz]X2k.9d*<Uo$2L'@3^oKJV 8,g]WZcf~@!Z&Gf
]XivH~MCpA/%rNSU(bDhV_Z8Vw/J2}7T,zkD8YdtPv6VE34!J/i!ib9'0e@FBAtm9lQ}-p
Ju]ZivtL]hivs)\riwDz]XeDbU*8"vnzPlcGTw6>#lo2jYDz]X+8G=*Wl/:NJxDB?9ji5;
MC:K[y1EPDSJNV^k#h_f0 j$nS\QNz#&oA,jdK3)EwP{ccA:%,4>k>JcC I[ag={oNDz]X
q~okoz6Ygcp9JYT!`KmheL" $?r8'x8K:+B9X9q(I.,gGdDZ+|FG`=Bf'`&-.\*|>7myNO
qxSnUQ[Th/^}ivDzJ%WjX^&BD&b8A1u($KWht_%]mfn}3b<?#12#A,[cu^I<s!s(+<U'%>
@C7.2M'@3^O+rcE<]XivKA+Yg`+$9F$F-5TfqZj)ie9'0O\RU+Cu$0Jbqj-KMx?Dc>8HRS
3Z!R,xY6]XivDz-(kDie9'0O\RU+Cu$0Jbqj-Kn!@,*W+N=bnL&*i9B&[8]Xive;2%G3B9
X9cZeYCC&1Bw(5EBaZ/x<.D{]Xiv:0`R.JX`]FU+5'o[DpW^(B[>\;uQ'P9;s*+<K}A`(5
EBaZ/x02rEE9]XivDzm ^M%OQ[DqW^(7>9:U1z"(`LHtQpG [1PFPqtvD'nFdR:<%ti9B&
[8]Xivp&E9]XivK!>7@[2lVV8Fln:K@dnnDzb}@:D{]X]sG[]XivuKo>k7;C!MGM8FJL$P
jM>+nf6;#lo2jYDz]XA.ThT}uqhd^R_=JW$PjMZ)VwI|nZ42OyO$5~nL&*j$nS\QNz#&oA
,jdK3)EwP{cc`9VgH`^D18P<`UiwDz2MBabK3;YL?I-(A8MVU$%>@C7.2M'@3^O+rcE<]X
ivek0JjdL~?r< L3/CgP2%G3B9X9cZ,EkJic9'0O\RU+Cu$0Jbqj-K(;7|h2^}ivDzb=3;
3fuN[4FoHEu0)!^di(&x42OyO$5~nL&*j$nS\QNz#&oA,jdK3)EwP{cc`9VgH`^D18P<`U
iwDz2MBabK3;YL?I-(A8MVU$%>@C7.2M'@3^O+rcE<]Xivek0JjdL~?r< L3/CgP2%G3B9
X9cZ,EkJic9'0O\RU+Cu$0Jbqj-K(;7|h2^}ivDz:U]ZivDzS2]0Wx!0nr,<c?0JjdL~?r
$(jRDz=xoNDzhCrh!hBM8KHHtco{:"72eGht3v=`T:Ks34o6jj503~g1Pv6Vp>M9[x^qiv
Dz`{8*Pw_?JAG} T741Crue]uU2#G3B9X9"yIaB}8%>;7Z>uE{O)e!4dJpU_D~o2ZItf@3
m`pj%{$XN8m*9<?6=+VJ_N7/DN/I2}M*?Ne4RX<*]hkXNj)n20M03];7i"Op,M_<"b&M6S
]F@ @s_K2oMv&TH)m.%" c/IRVH6tdYduqhd^R_=!NL9A+szf~Rw':n;/rPvT6dR:<kzr=
9OoI5w.^k47J0'ZSh6E!9K'"Ew7=5y>pZ7j#Rv.$koE9idLe/R:8sT^c98iDG{E]-Yl6u.
q?#P0(uOiSX1awAP;CegoMsj!g($Jg5:WM&jq6E9$?_:2jkPnE.l[z,P-aDUYPi~kA0&*"
ug3r]HQ)^>@.\NNz#&'>PYe!8YVF_N3F#'i;&*m[,<BJ8K+;H/]givMS5ynLQ53F#'[zO5
]kkw'{>7.vu2hybcM f~RoTY3q]HQ)@0^eoSn|DzmhRkf:0nU9(Qa<Hp&ZeN[Og7q\-5Tf
O8Fxqw[g"UU:hE`9VgH` vgcivp&Y.)4t@5[fZ9VYg2%TCrbE<]X`-g X/jT</D{]X>k.f
b(T}uqhd^R_=JW$PTwO+,4[zO5q_Wh/J2}M*fU/j[$7J0'ZSh6E!8z0O1G+PQ2o*e1-(rF
ABD+h6,zF"`F([c9@:D{]XTA\K"6?4A#R_;3Q]XWZ{%]e^)G8A($m6n,X/rkE C'<?3uc<
/aTkC8*R0_&wGB'RI7@!?vOb)nv!Mi[<VaTANj)nb`tL]hivDz*]`fN<Dz:wRS.}u2hy7X
sCe{?a+<K}PM$|Kqe^RR.}$A3LH3'RI7_@JAq'$.&w6beSjdL~?r11<;[ZD~]XrcE<]Xi6
7ylnJDX!fT9VYg2%TCfvO6`UiwDz'`&-.\*|g`%nPY=9D+2PWX(7Ju]ZivPl(,c=gbp9JY
T!`K7r2B,TdZM:qO&H[d]fkw'{7U_._cm[,31RJDE.\QEK[Nt'8Y<\&*^BeZ_YaNh6,zF"
`FuHf hto2jYDzJ%WjX^&BD&b8A1u(GN&.n:P3olQ(b2Q p:JYT!`K7r2B,TQg.}Fc>7M>
qO&H[d]fkw'{Ge2/=x[uf$(7^~iMcy=rl&O:`UiwDz8FAcND9])f!St7W/dD&R )reE<]X
$qKt2>!RFI<*MTa%5%-k1)72$&3L"Mo5jYDz)d!SW08KGM8F$&liK|P5+YS4`UiwDz8FJL
$PjM>+nf0uF{&.n:P3tvD'nFdR:<%t>.oNDzRmF3koP'#1:5m*n,X/rkE lj@,e56VHgN?
h|@4^eoSdR:<kzr=9OoIi57ylnJD:C]ZivDz'`&-.\*|Slede_)M`63P@sZ)Gf]Xq~R_V0
9KZ"&?NQq^1plGaI)x&CAWqx"%/g]NFSRWsaAC[8]XTA>e6Hc>3#QfUpT3hN]lPIJ=23$'
li,qA3FY>7`QG5hqBS)Ts\W,aLBpeRhto2jYDzJ%WjX^&BD&b8A1u(rY9EC-(Gi+u. P9O
Dx?2Wh`#=uoNDzX3o[Vvfb,53fu^8FAcNDY}XE%93vitY"bhoO/&JyHz,b\a$3&wHt&Z`i
frhfiv:0#d_fP4+Yg`qZ?6"g6k*|:-KODqW^(7>9:U1z"(`LHtQp\U-rJ>Myk_=|7Z>uE{
O)ddosjYDzJ%WjX^*&r>rQRY&v3X[7fOtMn},<BJ8K+;c*:R]ZivDzVx9um*n,X/rkE A_
(5Jg$PTwA]s<;VZ(9dqR-5f8/j[$B5)TPYs>38]HQ)>n!ReNTnU*2{J6G"ag={oNDz]Xq~
R_O91CYN]7FSRWsaSm0OGg\eQ^[fau(?Ju]ZivDz=gnfHm&ZX!"0>gXj'II7*3741Cu^8F
AcND(,FxitnWbeh6<2OY Q0+juB!Vx8TtM]hivh.^}iv]3Wni~Dz]XEb/-r(77;{MT5ynL
&*>H=uoNDz]Xq~9EC-(GX:FTr1g2tP2OFE0&BZVF_N7/DN/Y.Uhf/`3tD^+|`AG5hq/,r(
bB([c9@:D{]XTA\K"6?4A#R_;3Q]XWDb#L*W+NSn0OGg\eQ^[fau(?Ju]ZivDzbl0>*474
Y+6)RlY=o[Vvfb,5QXEaDrW^(7>9:U1z"(`LHtQp\U-rJ>My@TW08KBB\.hfivDzX3L|?r
8*PwnzP\,b.?kwS'fb,5QX0,#ZCeZLXE%93vitY"bhoO/&JyHz,b\a$3&w*falH0'RI7K<
WPuAi~Dz]XgdivDzs.3B)4t@5[$xKtfb,55a]ZivtL]hivs)\riwDz]XEdol-hO9Ww$raJ
Z)Vw/J2}7TCKAB[8]Xiv:0Q}Y,j=u41kJae<Z)VwPK@uQe.}Jgd+GX-~*274I+,gGdDZ+|
FG`=Bf'`&-.\*|iB;R(<h7,z[Wp.SlIJuAi~Dz]X2k.9d*<Uo$2L'@3^oKJV 8,g]WZcf~
@!Z&Gf]Xiv.$kwS'fb,53fW:8e#W2},iG6ce,EkJic9'0O\RU+Cu$0Jbqj-K(;7|h2^}iv
Dz:U]ZivDzS2]0Wx!0nr,<c?0JjdL~?r$(jRDz=xoNDz'b9;JqGkF6-75L21ZgED*]al-5
G6N0A]mvb10>.@3v-eG6ceibLeeHhto2jYDz6QnZdR:<:)m*n,X/rkE A_(5m*:KPt.}EB
aZ/xLvTYQO3Zl}o{aMBcoUrcE<]X`-g =mt.[^O2YL?I-(A8MVe4gfGF[\_3#h_f<b^s:0
bP$v3r*]`fN<Dz.`G=( o2jYDziduk@Tc<eWN-@]HLtco{6^nZPL$|U;[TGn[AA]BkeM^w
\7g7kVp-]0$GWh/J2}GdagSQY8n}Oe`Ud:f#:)oBj!*r1(t7>{E{#}^}T2.{X5E;`{'@3^
D@GhZ@%-`n5ZSk'o\&sX$>lO`M6?TH^&-XH7%]E5!G6msJ8'?RoSfp4VeT<:bfA1pCs3=4
uN[4FoHE"}=A6\JI'RI7@!]qfq'rKl8cUT^ccrGTmcQ^iTPd1A+PQ2o*e1-(\s+4X9iwe_
)Mq?#P0(uOiSX1awAP;CegHDEV`jfU=Ze_]#JM6Y&7s"`K2jkPnE.l[z,P-aXIiwhtb].%
`@s;s~,]V;N6_+ZD]X]\a0Pmv4>8,b!V>:.vifM41IAF(/X'L|?r184!8#TTD~]X2/D99\
"A1YJDE.\QEK[Nhfive;>5hbYMFq5;K7&Civ=AnZ0 h.^}ivSiU+,!3fD]#%-~ZbO"f?Bi
[jhfiv/EQL jn|s7`Ge+k@+xMu5CSAt!jz8fU$^ccrGTmcQ^SfU+,!<#&*^BeZ_YFSG}kq
1ArutL]hiv%[^iPFF'-75L21ZgED5xV1hz4}G=mF7Ct7O'W@X0\7g7s^_aQN3qG2QPo*e1
-(<#&*^BeZ_YFSG}kq1AU4heBQ*BJu]ZivTP1vm5%W\GM1T65QMz?Dc>cSs!8Sl48Os8`G
e+k@+x?/$=sP>+nfInIF2?G=uA*]`fN<Dz.`G=( o2jYDzR-)zT`B<;f`iEZ[\D8(G-oqi
Wh5H3u"zo5jYDz'"E{D>'q9;s*+<K}*O3^FIh6RoTY ~reE<]XDqJu[E&%a<pxs1ib.?3v
H`agi'`yH:Qa(ADN+=BiEBaZ/xsCe{P*@jX9e\ht3vi~Dz]Xj+kYp-]0#6T[oPpws1u."0
[9_BJA@6(gp(?p!Ak)iGBmmmo=_-J.lkBR-n#9_{1Nru:v<9D{uA<qJxDB?9jioucN]j./
U&.JE-aZ[$[&b,X/E;`{M_&VH)m.%" cp*6KIW=gnf3H>jN~Q4UnljiXJ@SIT2.WoIUe\u
D\bXa-0D3Xq|cy^*5Y\'Bu9";Ck--r`@2ZMlR`%!JxR?UpT3hN]lt]FHE 9)-9#Z>pE{O)
H&I2+hEmnS\Ws;^CeZ_Y9V'"Ewg-\Re3Bg7!,.g~T-JAT=&(n|Oe6zE|EV`jfU=ZA_9";C
eghtb].%`@s;s~,]V;N6_+ZD]X]\a0PmkIe[s7i5<NprnZ-y/,JDeNN"8<BPe#[|Fm::]Z
ivhB:N'5<@$$FE\D&v72P+\vZ7Fqagi'$=A\uAi~DzEX<R%#t:tC9<NV)khfnBuADkO:e"
(7^~.2M-32>2NVVceRhtADuAi~DzEXg]R2ZNDy8/\V7v&(7V^Ht3CXuCTB0&]a"=b7FT+ 
B9X9Zq.E@"uA*]`fN<Dz.`G=( o2jYDzm(n|TP_dQNT2<f`}TF]J+/XPiwDz]XP/;:%Wa^
m&n,X/rkE 2VD_aJ/nKtn>iKufN#8<Yg2%)8SkIJo[E9]XivkA*[&0?ASkuqhd^R_=JW_+
Q==r_!/nKtn>iKufN#8<Yg2%)8SkIJZ&iwDzuAi~Dz]HR6TT#=k{$k'TA3C61DrutL]hiv
nD,j3f01c?e&;]&R4!nH,jg~T-JAagi'$=A\[8]XTAPrcceY>5j$nSY.gq.oi@9EKmn}Dz
]XQ^UpT3hN]lj;\H#(Mjj[GTmc&S`ZPrccGTmc!.18P<fwO6gdivDzB]`HhMq:MPJpn-X/
Bob?Zr5MPLS \%9;8$s.([c9@6_Ud#N"8<Yg2%_.iwDzuAi~DzIT>ID{]X>kS}#=k{$k'T
A3C6SmIJuAi~Dz]X>c9+ZZn}=A67s8`Ge+k@g4X^Gk*#`+ pp-rD>8thj<BljwiG1D+PQ2
o*e1509$9@18P<ZKm:rVE<]Xiv<2D{]Xivnm,8^b1AjcIdgGivOe`UiwDzeCj|8f:)YN@N
e>>d%W<8D{]XTAY2I|M~quq8SZW3)kd6f#:)oBmDhf1%fQMXcb2?QLFV+ i;&*;}/W.U/Y
G4&Enxi!' !R-VAVBnI[agi'unBpL9k4Mm^d#2`c@:D{]XTA\KmaYMhRcy=rl&q|rYT{St
$oufuh mD+m(.xq.GlkA6>`B.65L21ZgEDs&lqj R2:R'5]akwh\=Rl1Z%r1"%/g]NFSRW
saAC[8]Xive;[|3fj#hxtECDth0BukD~]Xivn|Dz]X1>GN0"PruauYQU<K6j6`/N:Q*[1X
ts`Gu;p!Q#!lduPvSCC%th;-c-e]N"8<Y!ADQX1Lrue]HFD+9\"A1YJD(1h(^}ivDzJ%Wj
X><f]TZcf~@!5H5J$A?9M{UsEc2tit=AnZ0 \R7v&(7V^Ht3CXuCTB0&]a"=b7FT+ B9X9
Zq.E@"uA*]`fN<Dz.`G=( o2jYDz]X$qU'c}MHP(4~fPXyu6?5bI)Xu/UrT3cAdZ>",]D:
u$+E.@#%;-c-e]htT7Po^d#2GLO;olH72HrJK8V~S. PZ&Gf]XAN[8]X>kfa9E#-rjmZ=7
lzDreUr6X[]M1FcJ9wi7$=A\i~h.>]s8`Ge+k@g4M+]YA]H1'RI7IF+`20G\"=4JTX^&-X
H7%]E5'6i{MxjO[Og7Fq]U'g,3oZe?p$)uL%8U-Yi-mYtCWpUmDzjIp1ZItf@3m`pjCY6U
>l[y_3#h_fEMWN/f!CQH4rG2QPo*e1-(\s+4BcDjo6/W<)aI' !RE.\QEK?2X2L\^qD1&M
^,2jkPnE.lBoi\`AVGN618p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<oNi57yln9<1H,356C(
#%<,D{]XX/Drn^ ;7h0'ZSh6E!h*^}ivt*9?"=`3%FCX>9aHgm<\h_:v:w2IrJK8'/!RE.
\QEK[N1zgo2/<;gF2/o$Tn%>@C7.2M'@3^O+rcE<]X`-;tgJJZZel?$kub:x"}?!(Y`:j:
v,X,Boc`$=A\t[,9q5WBtf@3m`pjCY6U>l[y_3#h_f_m%oA@Ur0OGg\eQ^[fau(?Ju]Ziv
/A,:4|G=3fuN[4FoHE\w+:jaX^GkYk^>#h_fEMWNe\jLm$3iq|#9J/i!9re`& t>[k.!#%
j<BljwV<%93v3~ExtLn$M9[xhfive;>5D^+|qRWh<Wo$2L'@3^oKJV 8,g]WZcf~@!Z&Gf
]Xq~R_20o$Tr%>@C7.P+>d8TIynZBP*BAD[8]XTAQ4Ue1SAr-7XwMUFZr1g2tP2O@-E-$[
N8m*6 dR:<fU/j[$7J0'ZSh6E!8zMRU&\uZ7V9FZi!' !RE.\QEK;.3=o[eq$=A\t[eP\u
_r[;hfive;>5kE;CG(Us+Es\5~8Kh6cy=rl&oZJV 8,g]WZcf~@!Z&Gf]XD1SzF35y[yTH
O+,45H5F)bL^'&NBBfoUgx)6JuZGQFojYs[;!CL"e%A1Zmd;>8IkIFEBZ>j<uaSE?D(??K
&LH)m.%" ce?p#n``L+>*"_y43oi@bQHLr9dV<7t>XB-0Mc}hUh9TAuqhd^R_=AnU+av$;
]z]IGZ7Ir4XWiws7`Ge+k@+xp#)uB@`H\A9"th;}v&GN-(5L21ZgEDSVBoq.*_QL$&li,q
A3m :K37i~^Dt3CXuC)7D]o60 c<eW5%A?-o8nnLQ5^qQ^UpT3hN]ldu\Rsav(PBTy&%a<
<4D{tf@3m`pjQ'H!$ztS2#G3PBTy&%a<<4D{tf@3m`pjQ'H!$zdCM:qO&H[dXAiws7`Ge+
k@+xp#)u,j=|mG\N$Fli,qA3:M]Zp9JYT!`K7rio3l9UB0r8]xkw'{Ge]gFSr1g2tP2Oi;
h6@!r8L'XhMUGN-(5L21/\oN.LfOqv5P+xMu0~e`l&M8_=rd=4uN[4FoHEc^4 MX(WE_D]
o6Nrn2Y8ir3l9K'"Ewag/m:8sT^cdC.}#,8}imCx]Z]z$!M[v*!wgcive;>52LrJK8:"e`
& Y/hRuaui1Em5oEpT+kCX>9FMG}7G.bu;3z*]`fN<=C8$O?`UiwDzD1-75L21/\D]o642
OyO$KTT$U+,!18P<`UiwDzD1$NGQTANj)n];qpBM(xE_G`t~VNkDCb^A3pTSueT'U+,!18
P<`MS/D~]Xiv;'t7^KN\32t(5P+xEmBGt\FHupT'U+,!18P<E:=xDCj?u41kJaOf]IGZS+
u6dz-spA9duVj}8f?N"f,ZIfnD,jg~T-:1CQ6IeGN"8<Yg2%TCg#LrTXD~@s'vX7ttjLm<
RYL`,Np"]'iwj(" 6m5Os|O9Bf7!,.::]ZivN"8<GMeCj|8f:)YN@Ne>>d%W<8D{]XTAuq
hd^R_=lyT:8e5=o[Yg2%TC.>#%j<Bljw39@so^E9]Xiv^Dt3CXuCTBi(Sa.Rb8o}U!i!sh
_FeZ_Y6CN#8<Yg2%TCe!4d^tiv[qhfivOeI}7\Y+EXrH9OD><f!6E0i?L^UUD~]Xivs7`G
e+k@+xi@9E]?./U&m-0[f8s;^CeZ_YFSagi'jSDz]XFSr1g2tP2O[z1.=&N:ifR2:Rqa(=
C,thj<Bljw39+^*|SlIJGS]XAN[8]XTAuqhd^R_=FSp1c}Q]n@b`k_.-s|O9BfoUgx)6Ju
R?UpT3hN]ldu\RsaPJ8eM.qO&H[dqZ-5f8/j[$!LZ[J.'V`=]a>8]pCR6IeGiUh6^SgcTA
PrccGTmc@-X2L\bU*8h|Fb`FIt sO-`NGyY/q.(CQ{1Iruq?#P0(uOJT8d-V+UZuo9p&p'
EpW>]|\QG'#%<,D{]X2(&[aa)X/)bFfLW-Djo6Tn[TGnag={oNDz'b:JSWc}f#:)oBj!c?
`9T4M.qO&H[dqZ-5f8/j[$7J0'ZSh6p,.!#%j<Bljw><myNOeRHDag={oNDzmh/*5bPwYE
GQTANj)nGe5;K7&Civ=AnZ0 h.^}iv]3R5kG<2MgU&ZO]0R/AK`ldbsE>%3S7(1Kruo'Oe
`Ud:f#:)oBj!BJ>9Ip4}G=r8'x8K:+8*Pwjz8f?N"f,ZIfnD,jg~T-JAT=&(BPH"ZpmFE9
'"!RE.\QEKg&LrTXGlV4me1C?^TPprG2RQ\Roxk;;3b6uH0*:8sT^c98iDG{E]-Yl6jS(^
H>EV`jfU=ZA_9";Ci+<j]h`M@-4$u9ZQ!t&ZeNkw1A=_1B'Ze8e#[|.U::]ZivhB:N$$FE
\D&v72P+\vZ7Fqagi'$=A\[8]X>k3SAr-75L21ZgED*]t[DF(.c=9dbFciTw6>_._c'U`=
]a>8]pX',4FNU H}B}U&-T3Ik>$=A\[8]XTA\K T74Y+gqDy.`G=h`u. P9ODx?2Wh`#=u
oNDzB]MNjS5toNDzhCRpE;]Xiv`VNwB[m\=};{KB+YWXO4`UiwDz2M=_Y*VIRqXCPHSvuT
2E@>[y1EPDSJNVQ>3ZL]ZP3Frz`L1OrutL]hivDzEXR(<|YEGQTANj)nGe5;K7&Civ=AnZ
0 h.^}ivDz/*0L1FiQ7)kx1Au^/5T:if9'0O\RU+Cuo[DpW^0m@FBAtmOB<|d,@:D{]Xiv
jSDz]Xv#\Na7EY6vf),55a]ZivtL]hivG}'[3!@sZ)iwtLYduqhd^R_=AnU+avu,J!nZPL
$|?e<k`$]#iwRRLS,_9?/f=cd{"nM[p^P/_%hpWLb'E7Af2;!M-c.4l&]/#qEuhv@V#'h`
iUh6P5Hg#9aTb^H*^%]<p:JYT!`K7rio3ld`dcRYucoW+kCX>9md1CcJ^TZ69vl$k-K?Vu
[6U)Cpt{M3,NgeTAIJsj!g($Jg5:WM&jPu=JG\s.s.^#fij)SmAd'V_+.!3vX8iwDz]|1F
cJS5#=k{$k'TA3C6fa:9e`2,FmDTkNM9[x([c9@:D{]Xiin{1oQ*U1U G\MAmJA\s%E<]X
`-;tt7^KN\32i=(6u26C:yhC$=A\0+BAX^*&r>gf8G+(2=on3ti~Dz]X2oPb0(d6f#:)oB
j!BJ>9IpK$c<eWN-@]rn7AO+`UiwDz2MA oOC5-(A8MV[jD~]XrcE<]X`-;t<uf6bX]S^s
o6L']jqpBM(xE_G`t~VNH!nFEat6iXe[htilt#GL]Xiv(^qe0>K%5?GK.~J%MCgdivDzs.
8Sl48Os8`Ge+k@+xp#)umKmL9<JqGkqAYsq3h-^}ivDzu0 P9ODx?2Wh`#o'Dzb}@:D{2M
AFY0VIRqXCPHSvuT2E@>[yr&A((/irSmAdh7,zF"ag={oNDzmh/*1&TJ<fif^D9;IpolQ(
b2Q p:JYT!`K7rio3ld`dcRYucoWlL=Rl1Z%r1"%/g]NFSRWsaAC[8]XTA[mjU[qhf^Ht3
CXuC)7D]o6[+=|7Zszf~*c)zWC?V?q"y?!t=/-JDE.\QEKg&LrTX\uZ7FqY22M+PQ2o*e1
`;:.#$Nu4Q[cmFo{aM'hX7ttjLWfDa3}2n&lq6JVsj!g($Jgot<(l'0g-aXIiwhtb].%`@
s;s~,]V;N6_+ZD]X]\a0PmkIe[f(,5#j+A4*;&e#bV\HFmo_#\<,D{]X2(&[aa)X/)bFfL
W-Djo6Tn[TGnag={oNDz'b:JSWc}f#:)oBj!c?`9T4M.qO&H[dqZ-5f8/j[$7J0'ZSh6p,
.!#%j<Bljw><myNOeRHDag={oNDzmh/*5bPwYEGQTANj)nGe5;K7&Civ=AnZ0 h.^}iv!w
%`:5!^q)MP#i[d\eSlIJuAi~DzIT>ID{]XivX7BG4gL?KW?H3SL]'Yh.^}ivDzL'<.^Et3
CXuC)7D]o60 0/=|t.[^O2Dxe"[|D+&M3!@sZ)Gf]Xivt*9?QtYL?I-(A8MVU$%>@C7.2M
'@3^O+rcE<]Xiv@VA$riT}NwB[V-Jv]ZivDzGN]XivuKeP"<`3%F5bPw Pi~Dzo2jYDzid
"3%`U0[T=$D{uA<qJxDB?9ji0ve`l&^If??f+W27IF2?G=>QD{mm.xq.(]<Bl&iU&*@\VI
J. 7BcdmZl$//eNA_/qaM[ AmjH!G@kA]bqH/rPvT6"P`Wd:f#:)oBj!BJ>9Ip2Wt7O'W@
-%j$nSO$a!WLet6>r&S27J0'ZSh6E!9K'"Ewg-\Rlz2D,1gcTAPrccGTmcQ^iTPd\L1GMN
It sO-`NGyY/q.(CQ{1I?^TPprG2RQ\Roxk;;3b6^qta@5TPprG2RQ=|&8Q{1Iruq?#P0(
uOJT8d-V+UZuo9p&p'EpW>`_R`F35yjXm$i57yAcU+4)]HQ)>n!ReNiU&*5/b(SfNDTX+D
09PD<3D{2M,30q72eGPlcGTwFNKA+Y>7.vm*:K37Bu;f4DNHBfek7QN_lCA:%,4>i~Dz K
n|Dzs.ga$YJ0*mnH,jg~T-:1tL]hivk1nZ<'Zou.u>hQS9$bXhir3l24"7^smdn}^ma7EY
6vN#8<Yg2%TC:*6+pE<1D{]Xiv+zN/+jj?u41kJaOf]IGZ=U1?PDSJNV^kT2.{=zn-$+?O
Dfm(.xq.="D{2MukD~]X\u,5J>My3fuN[4FoHEc^4 MXcrdyJZRqTYa_nES h\8QG/v4fR
9VYg2%TCe!p$)uY2]Xiv:08Il|3iq|cyibLeeHHD@6SrIJuAi~DzEXg]R26Ae1(:DNv(X,
+Xop6Y3wi~Dz]X2oPb0(d6f#:)oBj!BJ>9Ip2Wt7O'W@X0[&b{P"K b hhfK:0bP$vA@i~
Dzo2jYDz9t72WyX&+Xop6Y!e*e)z!MreE<]Xi67ylnJDX!fT9VYg2%TCfvO6`UiwDz'`&-
\@Z7gb\uZ7V9%9o2jYDz\7Otj.,60x<1&*^BeZ_Y6C*Sh.^}ivt*9?T3GQ:I]ZivDz[\Qe
3ZAr-75L21ZgEDSVBoq.sxf~f??f+W27*374I+,gGdDZ+|FG`=X<iwDz]X>kbX!RD]o6R`
F3ko+aQ22%qxiDuDM9[xhfivDzmh/*MzTyfb,5YL?I-(A8MVU$D~]XivDzOn,0O-FZr1g2
tP2Oi;h6@!e>5%A?-ondD>[qAUUr0OGg\eQ^[fau=t]ZivDzuAi~Dz]XUz8KGMu'ED.)a~
e]H"YC[l]0R/c9KCS0pU\+=mc}Tw+SJw]ZivDzeCd6a<u}8aG/UsgdivDz]Xq~9EPZ3ZAr
-75L21ZgEDSVBoq.*_QL$&li,qA3m :KV:?V?qdK3)*|pGFQ]givDz]Xiv/A,:BJ>9\SNz
#&'>PYZ6Sledhto2jYDz]Xivk1Y%>eK}fb,5YL?I-(A8MVU$D~]XivDz]X7v&(7V^Ht3CX
uC)7D]o6[+B^*R0_&wGB2/=x[uf$(7^~iMcy=rl&Z%iwDz]X)6Ju]ZivDz]XG'ceeYCC&1
5bPwe!/B5~nL&*ukD~]XivtL]hivDz*]`fN<Dz:wRS-& 2k)><;V2EL]([c9"04JNHkOp-
]0$G-5Tf[TmTn}= D{2MukD~]X+D09PDY0j=u41kJaOf]IGZ=U1?PDSJNVVc?V?q+rfGv/
t'8YOO@.>pZ7j#oSE9]Xiv5;#'X,Bo# SnPo:~+PQ2o*e1-(BnBo$fqxiDuDM9[xhfive;
>5L6/Y[\9?-Ycy<;,3M.qO:R]ZivDzOn,0O-FZr1g2tP2Oi;h6@!e>5%A?-ondD>[qAUUr
0OGg\eQ^[fau=t]ZivtL]hivMS5yT:aIeY8YVF4C[E2>!R>.oNDzmh,<*274Y+6i@R*R&u
Ht&Z`iuAi~DzMxTyfb,53fuN[4FoHEc^4 MXcrRYM;qO&H[dqZ-5f8/j[$B5)TPYs>38i~
Dz]X>c8Tdt\RBp'`&-.\*|>71DU4heBQ*BJu]ZivTP$IWh4GNH< YNit=AnZ[+^qivDzJe
#&t}Xzuqhd^R_=AnU+avF]VI_N7/DNrlD^nZtL5<K7&Civ=AnZ0 ^tiv[qhfiv/ETt0xQf
v26l*|:-@d4!J/i!ib9'0e\RU+s%(@uEm?:w%[3^W08KosjYDzJ%WjH:fV<;%Wu23zi~Dz
]X\U-r*274Y+j=u41kJaOf]IGZh`DS#Lr8'x8K:+8*Pwjz8fU$>c8T?/0'Y2]XivDzRmF3
5yio^wB5)T^'8Ml|e1u.BP*BJu]ZivDzeCI;,bcHTw0xYN]7FSRWsaY3]XivDzs.8Sl48O
s8`Ge+k@+xp#)uRP$?li,qA3ZmBY9<h/t3!"R~iq^D9;IpgxivDzb}@:D{]X>k3SArBl\l
N3U{8K,zkD8YdtPv]-R/@~Bn4!gli!ib9'A\`ldbsESZ>eK}fb,5\.hfivOe`UiwDzERo8
Dz]Xta4O'r.3NlNu4Q%mg_+DPY3ZL]'Yh.^}ivDz6QnZP4+Yg`p9JYT!`K7rio3l9U[y1E
PDSJNVQ>3ZL]H&I2/,lGKs^zcrjSDz]XivDZ+|0qe`ZT&qH]U:>c8TZRKsBfU&-Te#Bqrq
([c9@:D{]XTA\K+?G=8*PwYEGQTANj)nGe]givDz]X2oPb0(d6f#:)oBj!BJ>9Ip2Wt7O'
W@X0[&b{P"K b hhfK:0bP$vA@i~Dz]XrcE<]XivKA+Yg`+$9F$F-5TfqZj)ie9'0O\RU+
Cuo[DpW^0m@FBAtm/"RVq_-58JtM]hivDzEX<R%#t:9(VXv)XDiwDz]XTA>eK}fb,53fuN
[4FoHEc^4 MXuDRj@T*R0_&w,GG6#%p-rD>8bX!RG`QP^qivDz]XivDZ+|0qe`ZT&qH]U:
>c8TZRKsBfU&-Te#BqoUrcE<]XivDzEXg]/B5~nLQ5<eZoQ^[fau:Q]ZivDz]Xiv+zN/+j
j?u41kJaOf]IGZ=U1?PDSJNV^kT2.{=zn-$+?ODfm(.xq.="D{]XivOe`UiwDz]X>k3SAr
Bl\lN3U{8K,zkDie9'0O\RU+Cuo[DpW^0m@FBAtmdw/B5~nL&*>'oNDz]XAN[8]Xivp&E9
]XivK!>7@[2lVV8Fln:K@dnnDzb}@:D{]XZP.-1)72`bj%D+Cj-'Ewagi'`y8*Pw_?JAG}
 T741Cruu-J3]gZ']<p:JYT!`K7rio3l9U[ydXBg(mc=9dbF?Ee4RX<*]hkXNj)n20M03]
;7i"Op,M_<"b9@R^?M[GSaLUM(H:$+n/ekdZ\P/nRVH6tdYduqhd^R_=AnU+avm$9<?6=+
VJ_N7/DN_aQN^|%M95sM,83WK*>7thj<Bljw^D:.#$GNB]H"P&g#LrTX%nPY=9D+2PWp#P
2{3~ExbZ.%`@s;CNT;$~On784=i~`FIt sO-`NGyY/q.(CQ{\TtS`% I7V@7PI-r784=@s
'vX7ttjLm<RYL`,Np"]'iwj(" 6mv0Bm'`&-hL9VR`F35yio^wB5)T^'8Ml|$pKtJ+U1+D
PY-&Ew]givMS5ynLQ5M f~*c)z4@;&e#>:-dq;4>oZ62Bs`ejSDz?z^qa7EY6vjMm$3iq|
#9Ju]ZivTPJ/YF2,5H5Jifg' W1s4!8#X0V0s=u/u>hQS9$bXhPrccGTmc&SY/X^_yn|Dz
]Xta,9q5WBtf@3m`pjQ'H!$zQP.}Fc>7M>qO&H[dhQ\GWho2u4 P9ODx?2Wh`#o'Dzb}@:
D{]XNz#&oA,j^qs;^CeZ_Y6C*Sh.^}ivB8)TPYH!E;BlH"P&fvO6`UiwDz'`&-.\*|g`%n
PY=9D+2PWX(7Ju]ZivTPJ/YF4nGN]Xiv!wX=FTr1g2tP2Oi;h6@![zO5q_Wh5H3u8P_._c
R`F35yjXm$i57yAcU+4)i~Dz]Xiv/A,:=95y\NBhBo$fqxSnIJuAi~Dz]X2k(sTh<fif^D
9;IpgdivDz]Xta,9q5WBtf@3m`pjQ'H!$zQP.}Fc>7M>qO&H[dhQ\GWho2u4 P9ODx?2Wh
`#o'Dz]XAN[8]Xive;(7^~iMrh!h5 G=86"Na$j%D+(o4H@sdsgfZ!iwDzuAi~Dz6i@R*R
<+^Et3CXuC)7D]o6[+B^*R0_&w72_._c7eVXv)qxQ4(h`=]a>8]phqjSDz]XJW&.:"e`& 
1G+JU~7!,.g~T-:1e]e_)Mm[\StS$=A\[8]XTA\K"6?4A#R_;3Q]XW8F$&liU&D~]Xiv)G
8A($m6n,X/rkE \@Z7`#*N^iFbVlJ+b^;_g3h]AMc,5OA oOC5-(A8MV[jD~]XrcE<]X$q
Kt2>L]T}Q46VHg@TD]#%\<hfive;8Y4DNH< MTa%5%-kqi-5K=tM]hivV,gcp9JYT!`K7r
io3loKh/fV4}G=86"NnQS h\\5OtcGtiTf>c8Tdt\RXFiwDz]XNz#&'>PYZ6>7Snaqu.BP
*BJu]ZivTP$I:DYNDr?2Wh`#n|Dz]Xta,9q5WBtf@3m`pjQ'H!$zQP.}Fc>7M>qO&H[dhQ
\GWho2u4 P9ODx?2Wh`#o'Dzb}@:D{]X=mt.[^O23f,30q72'IocjYDzidg"D~]Xiv2ph7
NS_Ieg3u;*04F{&.P4+YWXO4`UiwDz]Xm-:NJxDB?9ji0ve`l&5@MC:K[yr&A((/ENWNe\
/A,:ZbS.gcivDz]XdQ3)*|p#jV7QN_lC\5Otj.,6FNh~LEege_)Mm[1HrutL]hivDzEX1g
3;YN]7FSRWsaY3]XivDzs.8Sl48Os8`Ge+k@+xp#)u,j=|mG\N$Fli,qA3ZmBY9<h/t3!"
R~iq^D9;IpgxivDzb}@:D{]X>k.vu2hybc:oe"-R@;D{]XivjSDz]Xv#\Na7EY6vPmcGTw
aIgGivOe`UiwDz>k<;m=9<JqGk%u_{\YW-[\r&A((/BQ*B5H:o]Zrc=4uN[4FoHEc^4 MX
crdyJZRqTYa_ZqBY9<Y0i~EkbP$v>]U%.WLFEh%FR`/'^{@X1."u#zpU(6f(UBS BkU4a"
fCuRfa's_ \nem\O'&0ah|4(uM<qJxDB?9ji0ve`l&FQ16k?B9X9q(I.,gGd*{RJpd8QG/
v4\Ns;^CeZ_YFST=&(n|e;p$)uWp#P2{+^*|ZSh6E!9K'"EwG}kqN~<+JJpAf}2@)~)GNQ
HZ]gJWsj!g($Jgot<(l'0g-aBsrqIt sO-`N*\;fNPHZag/m:8sT^cdC.}#,8}imCx]Z]z
$!M[v*9E#-\T=m]7$3Bsbl0>2ti~Dz]HR6TTt.9?pUVvXW+/t.Gv]givDzj=u41kJaOf++
uO@xmCI,,gGdnD,jg~T-:1BPH"P&9u8Il|3iq|cyibLeeHht3vi~Dz]Xp9JYT!`Kmh$k/B
fE/j[$7J0'ZSh6E!1C]PGZBf7!,.g~T-:1h6,zF"ag={]ZivtL]hivk1CO,b!V<Xo$2L'@
3^D@XVXV6)% N$bPv*i=<NPRgdivDzs.8Sl48Os8`Ge+k@+xp#)u,j1(t7>{E{#}^}T2.{
=zn-$+?ODfm(.xq.="D{2MukD~]Xb'ZlA^T\c}f#:)oBj!BJ>9Ip4}G=mF7Ct7O'W@-%j$
nS1F%Wu2>=thj<Bljw39i~Dz]X\uZ736+^*|ZSh6E!\N1GMNt'olJaag={oNDzmh/*6+Rw
=m,_&lm(Cb.vifM4Go]givDzE`+/@1R6UpT3hN]ldu\Rsa?1$=sP>+nfInIF2?G=uA*]`f
N<Dz.`G=( jUDz=xoNDzX3o[lL/cQL jJ8Mx?Dc>8HRS.}u2hy7X>.oNDzhCrh!h*e)z!M
ETZ9Xu[mO218P<$At f~*c)z!METZ9C@.vifM4#KJ nZPL$|Kqe^ht3vi~Dz]Xj+kYp-]0
#6T[oPpws1u."0[9_BJA@6(g^V^y/jk432>2NV mETe$4d<;gf)6Jur_?v[cLUp:JYT!`K
7rio3ld`JZ%P')Pmn{"`%P?A3{sCe{'k[IAC0X"1pn:rKf]tX'mro8E9`{LN'o"^k)SqC!
uuu#%=_{\Y\zK^"g/`hdjk50G"pvc2JYkhp-4ge_222r_y`:>z"dIaB}U/D~=`SCM2iUJ!
 kHItciU`yb hh]"$3k\p-cva<U}]<p:JYT!`K7rio3ld`JZ%P')q.D>qZMMZC2Mm=klN:
g O$h)16Ev;2pN+;jJn:XON~,u3G>jN~Q4a&fHSH5HCX>99P5FivJ4g-\RlzM9 kbVGW8P
BDEx2;:7?!(YJhPe?z:,ixTXir^wbUh\OCdA1<0]D_>/-}NZh6E!4&uMF[r1g2tP2Oi;h6
@!r8L'XhMU?viVm1h<)6qiEub8nZb\o/Se^&-XH7%]E5r8<7bZ&J9se];|Rz)b/EbZcdjV
,W^cmY@ymCSf8nG0A@N@e8)wN8MJHg#9 s*#uq^Ht3CXuC)7D]o60 t76#<Dau[&b{E7o9
$ZHt2zA,G=A>GW9rj.Qv4+"n2Zt7.+A=#5[(hZDV_W6> 6=> rWqE=+/;ERLdt6Bqypfs3
=4uN[4FoHEc^4 MX(WE_67Vjfi/j[$!LZ[J.7fVXv)Tk^c8g9L'"Ewg-\RWEWp#P2{i~7=
5ym_2D,1okqf#0'kX7ttjLm<RYL`,Ne#IHbCPvbAK;N<[mYVE;Je`;H(t<@wBq0T$/Tmhm
BpfT!qfG\a(cMvVDebbfiXOL6zkb1HqB`CQ$n>JLC lN`G<:D{2M$+?Ot^%]RaU!\Ts;38
O"IoP{cc' !ReNiUh6Te.wKtn>eGe_)Mm[\StSjSDz?z+<3Q.i6|BoRA\H<#bZ&J[5WNe\
6B,]hefqBm/5'#K3^qiv(^2hI^I~ ktMJpM*T6PL$|;a$TOo[)0&Rq `o5jYDz8S'S0s3f
oN&km(b10>K}MrA:X da,cK;tM]hiv@V:5UR39_Q.MRq[{8/\>Ph\mGf]XFsM>"g/`j^eY
IHbCsy[^O2@T67#w"Oo5jYDzb=:r:5u2'|DN5G3u8PuVsp3|>.oNDz7rVXp{gb@9VE-%,+
LB&w6"G/JK\<hfiv:0u!E]mw_nA1u(hy7Xpzc2u$BB[8]X)6Mvky5,r'?v[cu^oW+k=b%U
a^)xh4^}ivNDUftSeYIHbCsy[^O2k_P/u4a;uAi~Dzathh]"$3<-JqM*T6PL$|;auE P9O
*W+NZ2Gf]X9F:Pgcp9JYT!`KX3Z7(;'BMlg~T-:1V~S.3G+^*|aj@:D{2MBaQZ&[<c^s:0
bP$v3ri~Dz]X2oPb0(d6f#:)oBj!BJ>9Ipf?#rVX)kIG8ekih(t3!"R~iq^D9;IpgxivOe
`UiwDz870'Sl1\>z!RK4?HGYtV]hivk1Y%./EVrH9OD><f!6E0i?L^UUD~]XivDztf@3m`
pjQ'D_,bEF\QEKcV7C)xljCbthTf7P`#8Ml|M9[x^qivDz]XFSr1g2tP2O[z1.=&N:EB\Q
EKcV7C)xljCbthTf7P`#8Ml|M90mnTjSDz]X`ML]JN<MJxDB?9ji0ve`l&M8>|%UnChX9D
"T[Bf$(7^~iMcy=rl&Z%iwDzuAi~DzEX\r0=)F;;]PGZ$H<W<?ifg' WOQ@.24<;gFV/i{
QfLCgXp$)uFoG}7G.bu;3zi~Dz]X2oPb0(d6f#:)oBj!BJ>9Ipf?#rVX)kIG8ekih(t3!"
R~iq^D9;IpgxivOe`UiwDzDjo6X  ns_6gM h|iMgUp$)uFoagi'$=A\[8]XTA\K"6j?u4
1kJaOf]IGZS+u6dz\R\*KsUs\vZ736@so^E9]XivkA6>`B.65L21ZgEDSVBoq.6[/NMuG1
oG,aLE=`n-$+?ODfm(.xq.="D{2MukD~]X^ccr:N$$FE\D&v72P+^dcr$=A\18P<`UiwDz
7!,.3fBaENWNX/<f[BB^/B"kY7]Xiv:0JxDB?9jiFLe8,B*^Gmg~T-:1?Gl Ni8<BP*BY4
]Xiv:0JxDB?9ji5;?Uci.x?P>90W.d%CYh2%TC^nai'>PYe!4d^tiv[qhfive;>5L6p:JY
T!`K7rio3ld`JZBMR%s;W|uuENWNe\jLm$NZKsBfoUU&D~]Xiv)G8A($m6n,X/rkE \@Z7
`#n:!x;<$u_n\v9"uk%>@C7.2M'@3^O+E:]XZ'Gf]X&SQ<++M'T}\K]qfq<'YN=`\JRk!E
gfivDz-(5L21ZgED^AB[&1HF&/6zf=<J8Il|M9[x^qivDzm(n,X/rkE A_B=Z,&>uP8fLN
'oP*%oPYe!4d^tiv[qhfivOe6zf=<*kB*[n(JV[#1\gX(m+!^bGwQX2}NfVGjB5*=p!SfG
05ukD~]X\u<,SS]7Wx!0mA:wnD,j[8]XTA/QSYJZ,i2/r'R_H&I2YFGQdD2?QLk[K^>K?p
t{*&e8,BsW@L=0h\56IX?Uci.x)zZ2Gf]X1>bCrD/z[$T}\Kqe0>K%&0TvC"!(0KjpTR6z
pw`ya%SH@AukD~]XRwW,Bo$f3f%W6SU0U*2{DpGRlNovh6,z[WXsGz]givDz/Z8#2o,!fG
sXe"D3YT(;qPSnhGGN:T]ZivDz]X\8r@5,,!fGtyf oMitT~sk[4onk"`7^qivDz]Xiv=S
MyX'uc/R0HQpp9JYT!`K7rio3l9UB0r8]xkw'{7U_._c7eVXv)Nu@.<.D{]XivDz]X1>4!
8#X&,4FNG}kq1AU4heBQ*BJu]ZivDz]Xiv0[Cg3f%D@Wu-,u5L21ZgEDSVBoq.^C(Zpj\7
g7s^_aQN3q#&eVUt^ccrjSDz]XivDz]X\uZ736+^*|Sl]3#6T[HEV_>|X79vu!PHgdivDz
]XivDzJe,C@:tSn$A-n*e\BP*BJu]ZivDz]XTA\KFZMv>36X:+Us'El/]@qp,wLcT,0Uh|
uy@)+<AKGN]XivDz]Xiv=S2;Y4?2"g.kb(&mJvGk%u]IsJ$.(yhmN-@]S7rcE<]XivDz]X
ivTPR7LCuf`3\&Zs_,iiU&D~]XivDz]Xive;>5Hr(/5Ravhh]"$3o`E9]XivDz]XivDz2M
A oOC5hC'&JvGk%u_{\YW-bQXhK|PM$|Kqe^.LRqaAn|Dz]XivDz]XivDz]XDEeM3lba#Z
 lk)><fa90i?4ghujSDz]XivDz]XivDz2Miy_@JADjBo$fGN]XivDz]XivDz]Xiv` 8Mp 
jj503~ExY1]XivDz]XivDz]Xiv[Aa j%t[QNu=`63|(;qP3vi~Dz]XivDz]XivDz"=ZXKs
!?ETe$XGiwDz]XivDz]XivDz`{GfsCe{_=fJtS]wBilN`GGu]givDz]XivDz]Xiv$Z>z!R
oNpPUbhen}Dz]XivDz]XivDz]Xj+nL5ZpPUb$YJ0*mnH,jXDiwDz]XivDz]XivDz`{L9A+
2I%]:J#i!hprs19r2}PU^qivDz]XivDz]XivDzmmo=_-J.lkBR-n#9_{1Nrun|Dz]XivDz
]XivDz]XIj/ZSY`pj%!(&AWj'rY|BMZzo<SfA1t=S(h\]WY7]XivDz]XivDz]XivDzHKkm
VDjf6W^^_@ZPX'N~,u@48gZIo<^qivDz]XivDz]XivDz2MBrEmG.v%1_7RZrOS6z8}&=Se
/QSY`pGN]XivDz]XivDz]XivRR?@ckSIVG-%sCe{eEQF jX&nCQJK=H7,TTJMTRkm\LABK
dmZl$//e([j,jK`[e(%s.ds|6,&M%?\0Q9n?hmA1+9G=dH^xUn\vZ7WrUmDz5*\'ENk]dn
sCLws/iUh6j;Ho2z$+?O`"'m.McscMg);e^^h|,9.2^hPb9rfQG2b'TzW|e]DBQRhm5Z>6
=TNWSasPiXP|+o#}VLTl/QSYp@UUD~]XivDz]XivDz]Xq~R_H&I2YFGQuuH ,E[fGkUUD~
]XivDz]XivDz]XivKa\AD\bXa-*~:-A+-W#9_{1Nv&T:qt0iU*pk*a+^N>SKBJ>4Ba><tN
<";v\jEZkB@/Ba?)OypxjSDz]XivDz]XivDz]X>kiDXXJ.:S]ZivDz]XivDz]XivKa\AZ7
IT0[,BsCe{rr1x4!H3q:DkYTtC(?$z8[D\eGp$jVcMg3*lkg&:\BSkF#n_,a[VZr9te`Q+
3X*FuEJ3:R]ZivDz]XivDz]Xq~"%/g]NJ-M2OWoQb10>dfs!s}!Wbd]givDz]XivDz2M^t
ivDz]XivDzo2jYDz]XivDzo2jYDz]Xivh.^}ivDz=xoNDzb}@:D{]X7v&(7V^Ht3CXuC)7
D]o60 t76#<Dau[&b{P"K TANj)n<zD{uAF[r1g2tP2Oi;h6@!r8L'XhMUS'/Z_+?I-(A8
MVra=4uN[4Fo@9=TNWSaut)267QeH!$z10k?fZ9VCQ6IeGiUh6?0X2L\_r`*KPlH'"@0th
u*QI;-b6^q\I ~h!IHbCPvbAK;N<p:JYT!`K7rio3ld`JZ%P')Pmp!]'iwj(" 6mv0BmpA
>yZ7j#BfDbd{GTmc&SX8iwDz:)ifg' WOQ@.h*^}ivt*9?T3GQmZn}^ma7EY6viVh6[L1z
goGd5;K7&Civ=AnZ0 h.^}iv7MpgGTmcQ^?H'"[MuQ'P`=u9i~DzBuB=Yg2%TCnz\@,5W{
^>/]6\v53J!<2rO*`UiwDztf@3m`pjQ'H!$z10k?LN7?W>uuH ,E[fGkUUjsbc7JpgGTmc
Q^SfU+,!qx_+E1\QEKTgD~]Xiv.LRqFFo5%J^tAN[8tf@3m``R[)&x1.uT2ELN-5p#)uB@
`H/x?6H ^s:0bP$vo.ZIQFojYs[;!CL"e%A1Zmd;>8IkIFEBZ>j<JV0(/k'AMl:)j.Qv4+
"n]e9E#-]unEBD`HLs9dV<7t>X,WY0-(Xg9i'h9l.VL0pyi>/c([LR#lEukmVDjf6W^^,A
Et8P-Yi-,.K6\L[)&x1.i~3O]I1M2EN7@.0|1Bg4,Wh|."MM=n3$2tD_B{Af2;X$;hjLSJ
p2J%GjN)8V2O1]Z;.1j[ceBdNh/-#,I!s!hm2~atkzfTsh,3K6o?9)2^c?:-&~7=D+2P' 
g`N{h3NHj[*:nWg3.LC1&lGB!gg#7T 6s4E 6\4$I]HGi=aF,Zs`m~L\h|\PrJjTtz^"19
.~aA>c9+eEG2s4`-IJ+dQJS@`#T4!y^&XfGkn!@,e5!qiDImaxK;GUA<i?L^GZBuB=Z,&>
e@A ,4h_8SYd)u3Yp)f`D~j=u41kJaOf?[sdilQVbNhzf?U<Y42MuN[4FoHEu0H ,E[fGk
r8m~L\h|6ZHgXFiws7`Ge+k@q~ilQVbNhzf??f+W27*3746XHgXFiws7`Ge+k@+xG6Jlok
[F@Y*Rp?E9m(n,X/rkE lj@,e56VHgN?h|Hl&Z$-liU.D~j=u41kJae<Z)VwI|nZn:/rPv
T6P4+YVG4C<3D{tf@3m`pjt*2#G30"Prc?0Jc}RYM;qO:V]Zp9JYT!`KX3;(oX4&J !bt7
F~GN-(5L21ZgED*]dkJ n:ehgdTAuqhd^R_=u"k;B^*R0_&wA|*Rp?E9m(n,X/rkE MidC
RY^LZ66^HgN?h|6ZHgXFiws7`Ge+k@lYt{f@)8c=4'i~^Dt3CXuC)7l+L#6,[`E0r8'x8K
:+r8m~n|:0JxDB?9jiJP[3Dd9)-9=|mG\N$Fli,qA3$7liU.D~j=u41kJaOfq0KVu6VL4C
<3D{tf@3m`pjqGJMH)Zk`X;3Q](H#TZuD\(G:\]Zp9JYT!`Kb}sbj/^cuwFV`=X<iws7`G
e+k@lYt{=C.7sTnAtvhybc^qQ^UpT3hN]l*[.lMuG1d<@:m8n,X/rkE pTb,i(Sa.Rb8M;
qOXtipFkT=&(H >SD{E$L++FkHgb\U1.::]Ziv4&fzCD@[2lVVi'\Xt[`Eq]0>K%*d6A&p
q.X/Bj5RTA&.4\bhm[n{j(!SP:rcE<]X?l]Zrc=4uN[4FoHEu0H ,E[fGkr8m~L\h|6ZHg
gUp#^P:.#$t[a]Yo^xtataj,nOk*:NJxDB?9jiqW7EPLS \%9;Bn*RO~\V1.`ljSDz!\7G
P:RdEZ(750.'t[Tk3H)4t@5[*>k&!<gw)6JuR?UpT3hN]lPIS \%9;Bn*R0_&w,GG6N0J+
3OpZ1C]LX#Wp#P2{oZ62S$t'lI'"@0th\q:-MZc"Vf\ YVE;Je`;H(t<ByB=,zZ8H{]SR`
>;Sm <GN]Xq~_+X$FTr1g2tP2OH:l1DS9p'9A,6]HggUp#CUtL]hivF,hRS9$bXhipafsI
rPE<]XU"Y2T?&.4\/jh+^}iv]3Y.I|Vj;^]LM8N`k6omd!ABHAekS1\OBi BukD~]X3xQf
-&%WK~3oSJDem[ri%2Ju]ZivWi%9T74n[8]X>k>,SzGMeTh:<r`GWjrpgdivDzRmW\o8*E
28I^ +WB8Js%m+^feCm(^f7Mm6[k9>g0USZ6IXi!unFxn$`L&1H]b8[;<8]ZivtL]hivsy
7?W>HGFlHlQl>,nx`6@}BnmoJ7oZ62o@)d\LjiT-t'@Ai~h.>]s8`Ge+k@+xG6Jlok[F@Y
*RO~.dKOg#LrTXGlV4#{Zuo9p&p'EpW>87m`^w&(BPMN':X8iwDzeCd6d1jr7XZt!Q\Na7
EY6vH#Y/hR`LU%%>@C7."a=uoNDz'bT!^qv5eT3u;* $`TiwDzERo8Dz]Xo<8Bg_.cKOfv
bd@:D{]XTA)NGMh!M29YG[]XivDzm('*Pm*hT!&ziGbeZp!QYCiEbe'UT!&zSqbh`6.cKO
.@X'0aX8iwDz]Xivp&sbDpn^ ;7h- Eh`VBtL9k4Mm.dKO@AGN]XivDzUPD~]XivtL]hiv
Dz1\:G!^$|"/#mT[V/H:fVgF=|;]nB`P7=o6Cb:U*Sbhs+=hoNDz]X4!i~Dz]X@=h6S9$b
C36M"d:}D{2MukD~]XSxo5Oe`Ud:f#:)oBj!c?`9T4M.qO&H[dqZ-5(:c=W*?V?q"y?!t=
/-JDE.\QEKg&LrTX%nPY=9D+s1Di8BY1]Xe]&i3Bk>`% I7V@73|gbsa$18}SoIJsj!g($
Jg5:WM&jPu=JG\s.s.^#fi_>&(eMKG^qivG],19im*'*PmE;]Xivk1nZS h\YM"Lj@\H#(
4ui~Dz]Xivn:mD.(ljm]dS[8m6T:8e*balBj*R0_&w,GG6N0J+3OnH,jg~T-:1)r3v+^*|
ZSh6E!nxi!T-t'U&D~]XivDztf@3m`pjt*p!8jA7oXn:/rPvT6P4+YVG4C(o`=]a>8]pY"
AD<#&*^BeZ_Y9&(E>91D[zD~]Xiv:R]ZivDz_>]0Wx!0(l`=]a>8]pKDD~]XrcE<]XFSr1
g2tP2O8*q8eL" $?r8m~_'&(eM3u;*Y]2Muk.H5L21ZgED*]al-5=|(bc=9dbFciTwA)*R
O~H&I2+hEmnS\Ws;^CeZ_Y9V'"Ew7=5y>pZ7j#\s+4X9iw3u;*mIJVsj!g($Jgot<(l'0g
-aBsrqIt sO-`N*\;fNPHZag/m:8sT^cdC.}#,8}imCx]Z]z$!M[J~h7fV*3741C2}e!bV
\HFmo_d=m&2ri~DzBu(5m*:KSWc}f#:)oBj!c?`9T4M.qO&H[dqZ-5(:c=W*?V?qNu@.>p
Z7j#<#&*^BeZ_Y\Ye]&im\1HrutL]hiv#i9`urt4]hivs)\riwDz]X:9doIO"H y3fh7fV
*3748z(3Ju]ZivDzE{g_+$9F\~aqjSDz]Xivv,X7BGe8l7i)_|fm3FGop_Ef`VNwB[h[m[
=}``jSDz]Xivsy7?W>TSSIGtM$cqp2RLVq-'.u?>BSGW[`gj39t`2#5vVgG/$x4f2EiBId
:R]ZivDz]XTAAd`7T=ok4qeES1\OBiGfYyiwDz2MukD~]Xivn|Dz]XtaTk$YJ0*meo0Jc}
TwaIgGivOe`UiwDzE{jR[qhf^Ht3CXuCTB=|7Zsz%gJS$PTwA]Bk*RO~H&I2+hEmnS\Ws;
^CeZ_Y9V'"Ew7=5y>pZ7j#\s+4X9iw3u;*mIo{aM'hX7ttjLWfDa3}2n&lq6JVsj!g($Jg
ot<(l'0g-aBsoUlI'"@0thu*QI;-7+?Uh=ivixkb8F%D-5Tf\uD\BxP^>;Ef]givKA+Yg`
p9JYT!`KmheL" $?r8'x8K:+8*Pwf>U<_bQN3qG2QPo*e150+^*|ZSh6p,bU*8H\`F([c9
@:D{2Mj#hxd5.5+EjWDz]XJw'Ze8e#[|Ww N748z(3Ju]ZivDz/5T:FcoR^*sW@7A4W?P^
>;Snaq]woVE9]XivK!>7@[2lVVn/&*U{iwDzZ&iwtLYduqhd^R_=iVR2/gAX(!0:PD7~_.
_c%s^"rD>;thj<BljwWu#P2{+^*|ZSh6p,iTPd\L#wZuo9p&p'EpW>43X8iwDzeCj|8f:)
YN@Ne>>d%W<8D{]XTAO+,45H5Fm&'*PmV`,4FNU H}R-U/@}o;'"!RE.\QEK;n1HO<8e)c
jspAFQU H}R-0jnTjSDz]Xiv`V>9@[2lVVpAFQU H}$?3si~Dz]X`)6~t&sf9l;Y$um6n,
X/rkE A_B=Z,&>(cc=6i;]Q]J+3O7A5y>pZ7j#g[[l,_)_jspAFQU H}R-0jnTjSDz]Xiv
`V>9@[2lVVpAFQU H}$?YY]X)6jU[qhf^Ht3CXuCTB32]IA]*RO~H&I2+hEmnS1L%Wu2mL
fR9VYg2%TCg#LrTX%nPY=9D+2PWp#P2{i~G}kqN~<+JJpAf}2@)~)GNQcUYo^xtataj,nO
[:6)Nue+Wj.!3v\NkME9]X[(?H@[2lVVpAFQU H}Lg`UiwDzeC`2<bT1t'!"R~iq^D9;Ip
[lhfive;>5Hr(/5R#(eV\[^qivDzV1T}fg,BS]+X0QcHF{(Ymg/{\R*iYyGf]Xiv]3Wni~
Dz]XivOCc`:N;Y$um6n,X/rkE "<b7^LdG;2VF4CI0,gGdnD,jg~T-:1CKAB<#&*^BeZ_Y
6C#l3vA,t[Tk!~rbE<]XivDz/Z8#X#[)RE81URREkBL3CKABU`.(3v8z(3+&>H`6@}Z&Gf
]XivDz:U]ZivDz]XgFUN]0#6 'i~Dz]XrcE<]Xiv5;K7&C6{*Sbh]givh.^}ivt*9?T3GQ
:I]ZivDzb hh;@@A<MJxDB?9jiDj9)R~[v$ (-c=W*?V?qNu@.>pZ7j#Qu@~Bn7!,.g~T-
:1nVbeR`:R]ZivDz]XgFUN]0#6 't[$1o_ITB}uu>6sfoQ3u(XjUDz=xoNDz'bT!^qu;i~
Dz1T1FiQ7)\A,5W{^>/]6\Tob_s!!@rbE<]Xo|CP]ZivDzblAo-7XwMUFZr1g2tP2OL9A+
jAm>-Xf>U<_bQN3qG2QPo*e1-(\p[k.!#%j<BljwV<M!U&[`uHeP ~tL]hivDz1\Zgn}OC
# J/i!;;OYrcE<]Xivs)&|WYO4J7XBo[-U@mL8CKtMMcU&@=s!okK0`UiwDz]X^qivDzup
BkeTe_)MgGivOe`UiwDzX)^wAN[8F[r1g2tP2Ob FuVI_N7/DNVH4CoFi>f~Cp]ZTU[fau
BY;3MVCV8KL<M:rD }TXJMH)Zk5MD@kmVDjf6W^^]bqH/rPvT6"P`Wd:f#:)oBj!%=eDM:
qO&H[dM6qOnJS h\Kp==`2Nu@.>pZ7j#Rv.$koNZKs]a>8]p/X<)aIjSVLFM*{;>ijZ79v
l$k-K?Vu[6U)Cpt{M3,Ne#'vX7ttjLWfDa3}2n&lq6E9Je(%X7ttjLm<RYL`,Ne#_oIt s
O-`N*\;fNPcUYo^xtataj,nO[:B5)TPYs>38]HQ)>n!ReNiU&*5/b(SfND(,c=4'6if80n
U9+DPY-&Ew]givMS5ynLQ5!t&ZeNA#-6G6ced}bU*8H\+!4. Kn|Dzs.ga$YJ0*mnH,jg~
T-:1tL]hivk1nZ<'ZoSl0OGg\eQ^[fau(?Ju]ZivTPJ/YF4nGN]XivSiND\`$3<-^Et3CX
uC)7l+MDj(5%)gp-rD>8thj<Bljw39+^*|ZSh6E!1C8,h6,zF"`FuHf hto2jYDz]X`-;t
<?#12#A,[cu^T'ND\`$3o``LL]JN<MJxDB?9jiJPE]1?PDSJNV0}PDH/2/=x[uf$(7^~iM
cy=rl&O:`UiwDz]X=mc}Tw0xQfUpT3hN]lPI@uQe.}$Ali,qA3m :K0TPD7~_._c'U`=]a
>8]p-Va~e]N"8<Yg2%TCfvO6Z7SledoM18P<`UiwDz2MA oOC5hC'&S_+XM.qO`|j%18&S
C,(G-oMEqO`|XDiwDz]X)6qi-5K=]t,{v/]ZfyO6Z7XE(|!$@6_Ud#A#-6G6N0ui5)GS]X
AN[8]X>kbX!RG`QP?Hthj<BljwV<%9o2jYDz\7Otj.,60x<1&*^BeZ_Y6C*Sh.^}ivSiND
\`$3<-^Et3CXuC)7l+MDj(5%)gp-rD>8thj<Bljw39+^*|ZSh6E!1C8,h6,zF"`FuHf ht
o2jYDzJ%WjX^&BD&b8A1u(1x&SC,(Gi+Jc#&t}Xzuqhd^R_=u"k;B^*R0_&wA|*Rp?D>[q
AUUr0OGg\eQ^[fau(?Ju]ZiviU&*n:ehn{iU&*5/6|[EJ+3O>.oNDzmh,<J>My3fuN[4Fo
HEsn`Ae>5%A?-ocy5%)gp-rDSmPof*s;^CeZ_YaNm[,3<=8Il|3iq|#9(c,&D+&M3!k>Jc
C oUrcE<]X`-;t<?#12#A,[cu^3f#'*W+NiD+zN/+jj?u41kJaOfq0jEn:/rPvT6n:ehIF
2?G=uA*]`fN<Dz.`G=( o2jYDz)d!SD]#%3f,3op6Y!eBM8KVF4C07Ju]ZivPlcGTw0xF{
&.5/6|[Efb,5\<hfiv/ETt0xtin1jYDz6QnZP4+Yg`p9JYT!`Kmhh/fV4}G=r8'x8K:+8*
Pwf>U<_bQN3q]HQ)^>@.\NNz#&'>PYZ6SledoM18P<`UiwDzn/Q5T}fg,BKE+YSluy*!!S
D]#%itnWbeh6<2OY Q0+juB![\Qe3Z7(h2^}iv]3Wni~Dz]XEb/-r(77;{MT5ynL&*>H=u
oNDz]X#p_aT}uqhd^R_=JW$PTwA]Bk*R0_&w,GG6N0J+3Oj$nS\QNz#&oA,jdK3)EwP{cc
A:%,4>k>JcC oUrcE<]XivKA+Yg`+$9F$F-5TfqZj)ie9'0O\RU+Cu$0Jbqj-K%P8utM]h
ivDzY4]Xivp&Fe2HrJK8)q!SW08KKCD~]XrcE<]XDqJu[E2>!Rt7F~pPUb\u,5f>U<(cqi
-5K=]t'V:Jq5rYjS[qhf^Ht3CXuC)7l+qhWh/Z.Uf@?f+W27f?U<rmD^nZ]#iweE=rl&1<
XdauR3)z(Dfp#zEusaj/^cuw[+LUM(H:$+n/%[^ia<[8F[r1g2tP2Ob m<9<?6=+VJ_N7/
DNVH4CI0,gGd*{RJpdVoS.=9D+2PWp#P2{+^*|ZSh6E!9K'"Ew]gn;?0cG<DH D+&M^,2j
kPnE.lBoi\`AVGN6qxb].%`@s;CNT;$~On784=i~@6ba.%`@s;s~,]V;N618p\k-K?Vu[6
c?R$Vf\ YVE;Je`;H(t<oNi57ylnJDeN/A,:=95y1C,3op6YSoQ4SS+XBc8Fln:K37MxTy
J+^Z^qivSiNu4Qq9!mY1]Xiv<'2IrJK8V~S.=9D+2Po0jYDzJ%Wj:)^sBhb hhfK:0bP$v
A@uAi~DzEXrHY.s=gcivDzmh$+?ODftOK~n;eh_@JA^Dt3CXuCTB=|7Zsz%gJS$PTwA]Bk
*RO~H&I2/,JDE.\QEK;.MgU&D~]XivDz7!,.g~T-:1nVbeh6Z69vl$JV18P<UnMgE:]XZ'
Gf]XdQ3)*|pG0{O$@.>pZ7j#Qu@~uAi~Dz]HQ)>n!RX!N\Ks]a>8]p-Va~tL]hivMSV:A^
T\c}f#:)oBj!%=eDM:qO&H[dM6qOnJS h\u.,<7g0'ZSh6E!Gi5;#'NbKs]a>8]phqjSDz
]Xn;TeU*2{e!Bqrq([c9@:D{2MBa$M^Hb&/)VG-%:yPm\`$3o``LL]JN<MJxDB?9jiJP[3
A]R{eP1[PDSJNV0}PDH/2/=x[uf$(7^~iMcy=rl&O:`UiwDz8FAcND9])fL^PFPq.p:-a%
5%)gZ2Gf]XFs&.P4+Yg`+DC,(G-oqi-5K=tM]hiv%[3^t7F~3f,30q72,n5L21ZgED*]al
-5+jceZ)VwI|nZn:ehj{8fU$>c8T?/0'>7bXL]Ni8<n|Dz]XD1h6,zF"`F([c9@:D{]X]s
G[]XivuKUBGlV4@Hmw,<*2748z(3Ju]ZivDz[\1EPD]dY73FuN[4FoHEu0)!3Y(!8IA_(5
m*9<6]Hgr@9OoIi57ylnJDeN/A,:=95y<.D{]Xiv/Er(bB]0#6T[piM9[xhfivDzH#]giv
Dz`[Z60=)F;;,3qR-50BGG]XAN[8]X>khC'&6bHgkYp-M f~f?U<5H:o]Zrc=4uN[4FoHE
sn`Ar8MHqOZvBY9<Y0i~EkbP$v>]U%T=KsDG.taAl%E|nEt~`#%k'ujt0MUy$?p1p@kHBS
"yRMl U<&)A3pCs3=4uN[4FoHEsn`Ar8MHqOnJS h\Kp==`2Nu@.>pZ7j#Rv.$koNZKs]a
>8]p/X<)aIf?^APXXip n|ZP9vl$k-K?Vu[6U)Cpt{M3,Ne#'vX7ttjLWfDa3}2n&lq6`L
O-<+JJpAqh9<6@&7n}e;_oIt sO-`N*\;fNPcUYo^xtataj,nOUTBE5 #jWht_%]TUD~]X
G D\B{-75L21ZgED*]dkJ n:ehj{8fU$=B8$BrpAFQU H}m(NZKs]a>8]peNe_)MtL]hiv
%[^iPFF'-75L21ZgED58=Y[ydXBg(mc=9dbF(Nc=W*?V?qNu@.>pZ7j#Bf7!,.g~T-:1n|
Dz]X6cl{o{aMBc42[6e$4dukD~]X2kCnd4+0BX$-27K$%_^iPFPqolQ(b2Q p:JYT!`Kb}
sbVK2QPDH/2/=x[uf$(7^~iMcy=rl&O:`UiwDz>k<;$TliKd]tm\@ymCre+8G=*W+Nhm5%
)gd|gfGNb}@:m8n,X/rkE Mi#b"<b7^Lf??f+W27f?U<rmD^nZ]#iweE=rl&1<Xdau\u,5
a96\t= NeG`A_/=E*f20bej"Q`n>%k'ujt0MUyFa)DqP&H[dH1tdYduqhd^R_=u"@0iJR2
/g(_c=9dbF(Nc=W*?V?q"y?!t=/-JDE.\QEK?2X2L\.!#%j<Bljw^D:.#$GNMHcaKp7#DI
\S1GMNIt sO-`NGyY/q.(CQ{1I?^TPprG2RQ\Roxk;;3b6^qta@5TPprG2RQ=|&8Q{1Iru
q?#P0(uOJT8d-V+UZuo9p&p'EpW>`_R`F35yjXm$i57yE'&+37CV8Kt\%]BQ-'@R*Rp?$p
6?c>HXMS5yT:aIjSDz)d!SW08K'U:J37MxTyfb,5qxokq\-5Tf4MoZ62BsVWszf~/,r:lj
@,.U::]ZivT2]7Wx!0(l`=]a>8]p=foNDzmh/*DAgq3H*]`fN<Dz.`G=( o2jYDzJ%Wj:)
^sX?iwDz2M2EL]PFF'-75L21ZgED58=Y6VE$*RO~H&I2/,JDE.\QEKTg%nPY=9D+2P(a,&
D+&M3!k>JcC oUrcE<]Xivk1Y%./LcT,0Uh|uy:#72iKM4GokA6>`B.65L21ZgED58=Y2B
,TdZM:qO&H[dM6qOZvBY9<h/t3!"R~iq^D9;Ip[lhfivDz'b9;Ho&ZX!FTr1g2tP2O[zO5
q_WhVI_N7/DN4FNHM1qOnJS h\VoS.=9D+2PWX(7SnPrccGTmc&St>[k2%qxiDuDM9[xhf
ivDzmhiBm$:KSWc}f#:)oBj!c?`9T4M.qO&H[dqZ-5(:c=W*?V?qNu@.>pZ7j#Qu@~Bn7!
,.g~T-:1nVbeh6e!BqoUrcE<]Xiv5;K7&CivUo.p:-a%5%)gIaB}Dj#%*W+Nhm5%)gogE9
]XivDz=`nL&*sCe{P\,b9*K)p'rFABD+.)bwKCS0pU\+=mc}Tw+SSpBiQP3ZL]UnMgE:]X
Z'Gf]XdQ3)*|pG0{O$@.>pZ7j#Qu@~uAi~Dz]HQ)>n!RX!N\Ks]a>8]p-Va~tL]hivg-Pv
s#+<n|s7`Ge+k@lYt{@J`Hn;ehj{8fU$^ccrGTmcQ^.!#%j<Bljw39I,BfBo$fqxiDuDM9
[xhfive;>5L6/Y[\9?-Ycy<;2EL]PFPqolQ(b2Q p:JYT!`Kb}sbV+;(oXTFJ+b^;_Q]J+
^Z[&b{P"K b hhfK:0bP$vA@uAi~DzCV8KVF4CY0CV8Kt\%]a*r8m~BB[8]XTAQ4s#+<n|
s7`Ge+k@lYt{f0X^Gke>5%A?-ocy5%)gp-rDSmPof*s;^CeZ_YaNm[,3<=8Il|3iq|#9(c
,&D+&M3!k>JcC oUrcE<]X`-;t<?#12#A,[cu^3f#'*W+NiD+zN/+jj?u41kJaOfq06!V1
hz2Wt7O'W@-%t7F~?vOb)nv!Mi[<VaTANj)nb`tL]hivMS5yT:aIeY8Yt\%]a*i;&*n:eh
de@:D{2M,3qR-59k)fL^PFPq.pG6#%Z2Gf]X#p-59kurt4]hiv%[3^W08KGMtf@3m`pjt*
2#G3PBTyJ+b^;_Q]fb,5r8m~EMWNe\/A,:ZbS./+lGaI7D,.D+m[\StS$=A\[8]XTABiQP
3ZAr-75L21ZgED*]t[DF(.c=9dbFciTwA)*RO~H&I2/,lGKs^zcr\5Otj.,6FNmcJV18P<
`UiwDzn/Q5T}fg,BKE+YSluy*!!SD]#%itnWbeh6<2OY Q0+juB![\Qe3Z7(<6D{]XTAJn
,30q72h*<2MgU&p%<PADrrR]5L4Mt[4FNH;_ukD~]X_tZ?]Xivp&r![g"U e3f,3qR-5;-
a[tL]hivDz%Pd!RY<*^Et3CXuCTB=|7Zszf~f??f+W27*3746XHgr@9OoIi57ylnJDeN/A
,:=95y\Ne]&im\\StS$=A\[8]Xiv/Er:lj@,3fuN[4FoHEu0iA@Wa45%A?-o8nnL&*t7F~
]qfqBm'`&-hL9VR`F3ko+aQ2bU*8H\`F([c9@:D{]X>k3SArBl\lN3U{8K,zv/Fs4!J/i!
ib9'0e@FBAtm/"r:*N3^:c]ZivDz2Mu^hN<2MgU&p%<PADrrR]5LL%pXeL,jo4jYDz]XXE
iwDz]Xdcibg' WGI&.P4+Y!"]givh.^}iv]3uBa*i;&*n:eh_@JAg-Pv6VHgBpdDTw hk)
><3Sb3gfGNb}@:m8n,X/rkE Mi#b"<b7q_Wh/Z.Uf@?f+W27f?U<rmD^nZ]#iweE=rl&1<
XdauR3)z(Dfp#zEusaj/^cuw[+0IjpTR6zNE_/qaM[ A'd9;4+uM<qJxDB?9jiJP[3Dd9)
-9=|mG\N$Fli,qA3$7lif_/j[$!LZ[J.'V`=]a>8]p/X<)aI' !RE.\QEK?2X2L\^q6cl{
5wV\]?>9Snaq`% I7V@73|gbsa$18}So/n:8sT^c98iDG{E]-Yl6jSuK0*:8sT^cdC.}#,
8}SoIJsj!g($Jg5:WM&jPu=JG\s.s.^#fi@?dK3)*|pGFQDZ+|]^#%Tf+DC,(GegPlcG&R
2{6i*|G6ce6OnZn:ehgdive;>:myNO.U::]ZivT2]7Wx!0(l`=]a>8]p=foNDzmh/*DAgq
3H*]`fN<Dz.`G=( o2jYDzJ%Wj:)^sX?iwDz2MA oOC5hC'&6bHgkYp-cvf#:)oBj!c?0J
c}N%qYD'nF*N3^t7F~]qfqBmpAFQU H}Lg5'o[E9]XivDz+^*|ZSh6E!8z0O\RBhBo$fqx
SnIJua5)GS]XAN[8]X>kbX!RG`QP?Hthj<BljwV<%9o2jYDz\7Otj.,60x<1&*^BeZ_Y6C
*Sh.^}iv3I#'*Wl/:NJxDB?9jiJP[3Dd9)R~$?li,qA3$7lif_/j[$t'8YOO@.>pZ7j#oS
JV&.'/!RE.\QEK[N^qivDzfA363~ExSkedoM18P<`UiwDzeC(zFZMv>36X:+Us+EC,(Gi+
Jc#&t}Xzuqhd^R_=u"@0iJR2:R[ydXBg(mc=9dbF(Nc=_2T2.{=zn-$+?ODfm(.xq.bg@:
D{2M,30q72Wy$r6?c>8HRS-&@R*R$sh4^}iv3I#'8*PwnzPl\`$3&wHt&Z`iuAi~DzMxTy
J+^ZT}Q4SS+XQRUpT3hN]lPI@uQe%tl}h/fV4}G=r8m~EMWNe\/A,:ZbS./+lGaI7D,.GN
]Xiv2(D+&M3!k>$=A\[8]X>k>y^xivDzupek3u;*04F{&.P4+YWXO4`UiwDz]X=m(bc=>q
gfTmuqhd^R_=JW$PTwO+,4[zO5q_WhVI4CI0,gGdDZ+|FG`=Bf'`&-.\*|Y2]XivDz'bI$
l<ibLeeHHDag={oNDz]X4!i~Dz]X@=h6S9$bXhQ4Hh&Z(1^niv[qhfivZPo<#RVL4Cpws1
6OnZn:ehUnXRiwtLYduqhd^R_=u"@0$%]zJ+^Z[&b{E7o9$Z?;Wh`#@Vg.Pv"B$?K6Fv0(
/k'AMle40`s1,G^bLUM(H:$+n/6\4$I]HGi=aF,Zs`m~L\h|4(uM<qJxDB?9jiJP[3M-j(
5%)gp-rD7Qk[fpBypAFQU H}m(2D,19u8Il|3iq|cyDi8B(`,&"y%w[P:W]ZU*2{lH'"@0
th\q:-MZc"VfU9pik-K?Vu[6U)Cpt{M3,NomJaEV`jfU=ZA_9";C:\]Z[TO&<+JJpAqh9<
6@&7H!>SD{E$L++FkHatdPBi[\D8(GKM^qivH~SAt!nzs7`Ge+k@q~MPRk$3lif_/j[$cv
a<\Ts;^CeZ_YFS7=5y>pZ7j#BfBo$fuAi~DzMx?Dc>3#QfUpT3hN]l*[.l)1&:c~RY^LZ6
6^HgN?h|6ZHgr@9OoIfR9VYg2%TC9u8Il|3iq|cyjSDz]Xn;TeU*2{e!Bqrq([c9@:D{2M
Ba$M^Hb&/)VG-%:yA$hQ0n\ uH&,se;`uN[4FoHEsn`A(*E_t7F~?vOb)nv!Mi[<VaTANj
)nb`tL]hiv]S5Jhm5%)gIaB})g>d><'f9;s*+<K}n;ehde:v<9D{uA<qJxDB?9jiJP0(/k
'A('NQ&3+o@j'Bp#6Y_cQN^|%M95sMfR9VCQ6IeGN"8<CQ6I:<]Z[TO&<+JJpAqh9<6@&7
H!>SD{E$L++F5R/j &GN]XdQO%;|?6A>`ht8G6QP.!#% 2uAi~DzEX<R_-q_0>BTb]1AuN
[4Fof?fMC/=d^bg)cz)L5QY4]Xivp&nM,j<#&* Dn|Dz]Xq~R_H&I2YFGQdD2?QLk[^qiv
Dz]XJw01c?e&;]&R4!nH,j18P<e"4d1GuN[4FoHEc^2?QLJZi!=:D+2P<]&*37@s$3Y1]X
ivDzs. 7JMfB+727]NOR@.1Crue]ht3vj=u41kJae<DS9p'9A,G~:Po[t~jmBljwV<7!,.
18P<XY]XivOeE:]XZ'iwtLYduqhd^R_=u"@0?W.b%ChM9VEMWN/f!CQH4rG2QPiTPd1A+P
Q2iTPd1A8,%s+o@jU0<y/k<)aIjS(^H>EV`jfU=ZA_9";Ci+<j]h`M@-4$u9a\;|nE,jQX
1D136lX8iwDzERo8Dz]X+xAGT[t.9?_._c<b3hJz_+Q==r3u:j]ZivDz]XP/fEBir8Fa'$
FEqyK"DB*d/jAtRWZrqNMXYA,46>m6okAB18P<U&D~]XivDzn}Dz]XAN[8]Xive;$f<PeS
0NY/M -PTi4gDP)F,&Yt;S3=.zA0GmumD~]Xivn|Dz]XtaePibg' WOQ@."$E9]XZ'Gf]X
\I6f]Zrc=4uN[4FoHEsn`A<u9+uU^bJjGkqAD>[qTH^x!.=DnZ[+hm56/P$>K6Fv0(/k'A
Ml:)j.Qv4+"n]e9E#-I!/`%!JxR?UpT3hN]l*[TR,W!V:v#w86"NnQS h\Kp==`2+rfGv/
ePjLm$2D,19u8Il|2D,1gcivm8&A/W:8sT^cdC.}#,8}>:Snaq`% I7V@73|gbsa$18}So
/n:8sT^c98iDG{E]-Yl6jSuK0*:8sT^cdC.}#,8}SoPr/o:8sT^cdC.}#,8}SoIJsj!g($
Jg5:WM&jPu=JG\s.s.^#fi@?6]l{['H*Q7hy0nU9Ard(tiTfArjn,6FNMSdCtiTf'Dl/\5
ecOCKH^qiv_uGML9k4Mm^d#2Ju]Ziv*:g`Un9,L'&wr>`huAi~DzYt:2$A]z3oJOfBplT3
%?M,7RlCA@[cox)T$>27`1X&,4h0^}ivQ'b.PFF'-75L21ZgED58($'uNkO.bC#)%w[PNk
s,+<j|8fU$^ccr' !ReNhto2jYDzup(LFW`=Bf(L]n#% 23fOAs++<`ViwDzsa?40'g`p9
JYT!`Kb}sbj/^cuwFV`=r69OoI,8;>jXm$,8q4+aQ2VIFM=S4%@sZ)Gf]XIVM2Y1EX<R%#
t:9(VXv)XDiwDz2MuN[4FoHEsn`A(*E_t7F~]qfqBmsa?40'(a7`ZVKsBfP8Z69vl$JVt[
Uj[TGn]givDzj=u41kJaOfq06aE$*RO~H&I2e"`AoA,j+rN''>PY$@Q.]0#6T[pi`L1Oru
o'Dzb}@:D{2MBa$M^Hb&/)VG-%:yNmPqolQ(b2Q p:JYT!`Kb}sbZg<NprfMsX[^O2?vOb
)nv!Mi[<VaTANj)nb`tL]hivZ0Y0v)#sdjB!6(qyY/n.PZBJi:NzL%KT'E+Nhm5%)gogJv
8,h6Z6`ah6cy=rl&Z%Gf]Xq~R_o5YFGQTANj)nGekA6>`B.65L21ZgED582n90#-Um'oPL
$|?ee4RXZ(r1"%/g]NFSRWsaAC[8]XTA[mgbK$!ymP1 +$H|\wC@k!$=A\D+m(.xq.h-^}
ivt*9?ODX5<f]TZcf~@!5H5J$AH"7G.bu;<cGmBnOn,0O-FZr1g2tP2Ob FuWLK=NMa/N-
@]rnD^nZtL5<K7&Civ=AnZ0 h.^}iv]3uBa*O-oUb10>_AJAB(H4[Aq0^)G2uZM2T6.\*|
IaB}7!46hksbj/^cuw6X:+@-fB-Y#9_{\YNe5H:o]Zrc=4oN&k72m5n,X/rkE Mi#bVX)k
:,uri~EkKf]tX'3Hi~[Aa j%IPU)D~sV${k)SqXIiw222r_y`:>z"dIaB}U/D~=`SCM2iU
J! kHItciUjSKaMja`Vsq<0_h|>r!Rjk50Gz]g@M67Vj.b(It7^"H '@"/"Mk)Sq<2D{#c
VXWY#.(A-G7OKj]th7Y32M!q;<fwLa$0&clH)x_{1NXEiwrr"%/gJ?MypPUbjsbcV ]<p:
JYT!`Kb}sb+ .2l&h]AM2[G\"=4JTXJMH)Zk5MD@kmVDjf6W^^>c9+` 7T0Gt7Q.XhnV6@
17V7j#2=G=h`khhf^Ht3CXuC)7l+L#XhMU]qfq'rKl8cUTL]mu0/Nu@.9K'"Ew7=5y9K'"
Ew=S]vPTIt sO-`N*\;fNPHZ]gub#}27u&M1G'Qzp!]'iwj(" 6m`ZIJD+&M3!k>JcC 7!
46d/SyahKzr=(c&dlHuD$p@Cg^0nU9D~]Xa:en)bWS9vn'9%Boq? uTgktQSn7?v?q+rfG
*3#B::]Zivhtgb<y/MAbTQrqNPq^A((/a* &^ei`J! kS4`UiwDzBo$f3foN&km(b10>K}
% h4^}ivt*n{[7;2Q]&%a<#K*`Z2Gf]Xta:ou2'|DN5G3u8PuVLAtM]hiv7=a%T}rqNPq^
A((/a*b kzfTsh(?DNZTKs\<hfiv/E).:Gu2'|DN5G3u8P'H6z8}&=0b:nN~S fQ[G@Nuk
D~]X56/PE_mw_nA1u(hy7X[E++;ERLO?J+?!*^Z2Gf]XanKzu :ou2'|DN5G3u8P'H6z8}
&=0b:nN~Gf>.oNDzmh P9O*Wl/eYIHbCsy[^O2@TA oOi[M408Ju]ZivkgBv-75L21ZgED
582n90#-Um'oPL$|fl/j[$Q$n>v2VoS.9u8Il|['EW*sD+&M3!k>JcC 7!46@sZ)Gf]XFs
QaY/j=u41kJaOfq0?:X}kOVep{A((/ENWNe\6>r&C"pAFQ7=5y\Nd;,cTdD~]Xiv\.m^e_
)Mm[ris`EnJ[t[[0apKzu Uj%npyM9[xhfive;>5L6/Y[\9?-Ycy<;2y@}5H5J$A^Hb&/)
VG-%:ykhOSolQ(b2Q p:JYT!`Kb}sb+ .2l&h]AMc,5OA oOC5-(A8MV0_ukD~]Xs|nzkg
MaoQC:umoW+kZ2Gf]X<)T>3M8p!d0+[U&%a<08Ju]ZivlH!lSY]7R5!l<]iG<7AKk61oQ*
uQqLt7e!_o4qSPBvoUrcE<]X#PSJ6BrqrDga2kI4,g2/YNKe2WD_6?eu227D)xr0dr>d%W
1M:*fQMX_^iFSa.Rb8@NukD~]XL]-5u$9]J'WjH:fV<;%Wu23zhk0`s1,G^bIj06Z2Gf]X
q~R_jt7X:y0MGgox6Y3wi~Dz]XDy:w]hivDz]XoPb10>_AJAG}9-BoRA9H@`GN]XivDz`{
lrZ6@3Yu,lpPUb)~O$'6m%:fGj]givDz]Xj+kYp-WjW#]6#6T[D~]XivDzk+,6H pPUbU*
2{gcivDz]X!.%@_{1NZYapKzr=Y4]XivDz"=ZXKs!?ETe$XGiwDz]X)6`Xp~s1JcoLq,k^
JlXUiwDz]X)6]u#%hfjk50[6gfivDz]X!.4k#}`pj%D+9\"A1YJDhqjSDz]Xiv[Aq0^)G2
uZM2T6.\*|IaB}7!46i~Dz]XivrrJMH)Zk`X;3<((#1XNQ mETe$:;-\Jb0(/k'A('NQCp
lKBR[c@I<2D{]Xiv$ZjFjWS pd)X/)bFKQ]tBQk#jSDz]Xivpv^KAy bET$CMYa`Vsq<sb
`zitB|+/c}58D%tO@LEv;2pN+;jJ?_hC<#bZ&J[5WNh?rh`y]HR6IiO*@nr8kf^qivDz]X
@Mf?QvNz(ADNHJtc@LZ3emR$>~<C_!G 0&BZ=}au2O#}8cfG=iI5$qM,7RlCq0bW!q^&Xf
Gk.]>8]pt{\TS<7YbnHVm,kl0LGgs\?9Yu,l+6<ob&L^:)dug);e^^h|M:H(s;pn\DLW96
8R<DG;+0SfVlnEMwT!(*(4CTM.mz^c%mf)!NcFkhD~]Xiv:vG$]givDz3~Wa\Rd;,c[KD~
]Xgx)6JuR?UpT3hN]l*[.lMuG1I1mF]?grDy.`G==UDC`U6T:+gKJZZel?$k]JE`uNnc]l
$56S]F@ <(JqM*T6X`u6?5bI)XD^kBtf<'oN.LfO+p^aQAa.=tYxu6?5bI)XD^kBtfg2ED
(KM'DV`!_m,BEtg_D~=`G-,ML':)j.Qv4+"n]eD\,bmn0OeIij?!Pl)uN8MJHg#9aTnBe1
-(9d:)$0V<rDA>i?L^Vi2%TCM9 k,`m(fEP)\PPn0\]:3wRaL`,N?] rO-r n=cokh=[t7
^KN\32i=`Ns8X/ji0v#wi.IkIFCXR%>QD{dDaDLUM(H:$+n/SI]Jko*fb(,AEt#[/(5q?i
!y2zs>8b/`Sf8nG0A@N@atN}T!]@^#l$<'\@"b6]4s?$0|jKp12!k?oAsg6gp#>|JxtAE 
6Z;2/Ah`h]AM2[G\"=dzp2>\$Vn!R>!y2zDK0;!SD@RA9HSSRsC#%F,zmy-}+W/k_S@{5]
bY\H#(6]4sfUNSKClzEsDCVKRqXCPHSvs@FaDCkE+x^aQAa.C:th1c\s+4Bc7!,./\<)aI
?xk05gq?#P0(uOJT8d-Vl6u.'|DNsu$-n/-_ilCx]Z]z$!M[J~ru7e\>Ph>7p 7eVXC.1H
qBGz+rfGsX9vu!ph,8^b@0Srsk[4e$!"R~5/b(^qiv,b-8/-JDeNN"8<'Uehd,A8373~Ex
SkedoMIPM2kSE9]XM::7?|k05g`6@9VE-%,+LB&w!-W'Ytda,cK;tM]hiv&,bUdteYIHbC
sy[^O2@TA"(>CUqp#0@DukD~]Xhm<*XOOxpTd;,co_Q./'AgosjYDzb=:r:5u2'|DN5G3u
8PuVsp3|>.oNDz7rVXp{gb@9VE-%,+LB&w6"G/JK\<hfiv:0u!E]mw_nA1u(hy7Xpzc2u$
BB[8]X)6Mvky5,r'?v[cu^oW+k=b%Ua^)xh4^}ivNDUftSeYIHbCsy[^O2k_P/u4a;uAi~
Dzathh]"$3<-JqM*T6PL$|;auE P9O*W+NZ2Gf]X9F:Pgcp9JYT!`KX3Z7(;'BMlg~T-:1
V~S.3G+^*|aj@:D{2MBaQZ&[<c^s:0bP$vT3Y8nm;'uN[4FoHEc^2?QL]m>8]pAjVl${qP
1pJDS|.!#%1c18P<olQ(b2Q f@dS<1c?e&tj^K21pmQ'?@ckkahS9D"T[Bf$(7^~iMcy=r
l&O:`UiwDz870'SlPr##Y)\'A/oNDz'b`=<  GtzVN6ODNDf(o`=BfoUU&[Th/^}ivbXY1
j=u41kJaOfB^/Bn7O6EB\QEK;.+PQ2([c9@:D{2Mqc(=X!FTr1g2tP2OTF]J@dV1hz;$'E
#&G4QP([c9@:D{2MBa$M^Ht3CXuCTBL(Gbi;,PJD-~K#;e'Ecf$=A\t[,9q5WBr8Fa'$FE
\DJgp;:)_>An'o\&sXrlg1-stM5<K7&Civ=AnZ0 h.^}ivt*9?;(uN[4FoHEc^hU )T;t!
BJR%s;W|uu8a=V,818P<gdivDz7rVXC.Y0*]oI9{rV?v[cu^oW+k=b%U6SKfe^'k[IAC0X
Yp,{5L21ZgED^AB[&1HF&/6zf=1_U;[Tbi@:D{]X>k>,iP,z0L,!fG\a>9Snaq]W-7JPpJ
o{aM_ 3dXEiwDz]X>k>,nuY0#&/`phJVitT~skk<u.5+g<n|Dz]XivDzFa3l@:gfL]'ooM
t[[0YfA/n*Ja@6@/:Y]ZivDz]Xivp&(=X:uc/R0HQpp9JYT!`Kb}sb+ .2+E=b\JRk!E/.
A8KrNu@.\NH`=S]vPT^qivDz]XivDz]Xj+kYp-]0#6T[oPpws1u."0[9_BJA@6Y8]XivDz
]XivDz`{ &^ei`J! kHItcua#}27*c)zWC)))I?|@-/M!BGs[A0P$/\ut#!Wprs18Q'S0s
GN]XivDz]XivDzhk(7^~s'+<_AJAHn(/tM]hivDz]XivDzeCd6+0BX$-27K$=WMyt``Eq]
0>K%=WMy@TFIh60)<z&Fi9]W[Fi&jSDz]XivDz]XivTPR7LCuf3fK7;xc>cSn|Dz]XivDz
]XivDz*]`fN<+%9FJ,M2\TZP.-D|9)hT(.f(BKX9 `k)SqDhn^ ;HuQp^cN=ui5)o[E9]X
ivDz]XivDz2MA oOn@0[;_uEhy7X(XjUDz]XivDz]Xivo'Dz]XivDz]XZ'Gf]XivDz]XZ'
Gf]XivDz=xoNDz]XAN[8]Xivp&Q(b2Q f@dS<1c?e&tj^K21pmQ'?@ckkahS\GWho2u4 P
9ODx?2Wh`#o'Dzb}@:D{2M%W6S:5u2?oC:XzrqNPq^A((/a*LN'o$~Gs^DL<(=NQ?X1NuN
[4FoHEc^2?QL`PQ<++M'W-qBM90mukD~]X2k9$VXs^[0YfA/n*Ja]givDz/Z8#e`)MGM+/
M'4*3~Exiao%_=;?qBGzg.,;^bGwBnBo$fOjC]GN]XivDz?z+<n|5QL(qrSZuqhd^R_=ly
BL`HdS:<kz&q^JB[&1IknD,jNuBsBo$f+rfGsXOL6zq(5@@sZ)Gf]XivDzJ%Wj9KZ"&?NQ
q^rQ(=i+dbSb*&r>rQ(=-oqiEs(ZNQ0}mqjV>+nf05id#y* Y4]XivDz]Xq~R_jt7X:y0M
Ggox6Y3wi~Dz]XivDz2MA oOXjfg,B=WMyD+tOh;ivDz]XivDz]X@M,+LBk\p-]0J-M2#K
5K3u"z3yYt>z"dY4]XivDz]XivDz`{lrZ6@3Yu,lpPUb)~.k6|[E*&A}M3T6cO>7>uE{#}
GsXN3ti~Dz]XivDz]X)6D|9)hT(.f(BKX9 `k)SqDhn^ ;HuQp^cN=XLiwDz]XivDz]X!.
Rq9d+1sCe{]=[)&x1.CVR%s;W|N>_/qaM[ AB_Nh3qn*SP]JkoVb-X'`D@r8kf^qivDz]X
ivDz]X.o^aQA0]6Y:+pPUb.o':>;&8o?9)2^eT" $?Nr3!c?9dkzIT3((\B<QGek0JQ+B[
-Dgf,k3N$ (^DNL&Da`"@{5]bY\H#(u|+;Z,$4a'pG4G?#NZ1.bC6RnZ6L&L6S]F@ +^([
j,jK`[e(%s.dqza;quok[Fq*6l[l_cE5Z8Vw'"E{O)%!jXDz]XivDz]XUnMgU&D~]XivDz
]XTA0OGg\enK0[;_uEhy7Xi9?xk05g=u]ZivDz]X)6jUDz]Xivh.^}ivDz=xoNDzb}@:D{
]X\8\j9v@x8"VXC.\S1GMNDy:Ou!j^ibLeGjGJ:T]ZivDzB;XuX7,:^b`@t'DqGRlNJQqx
tO:NY4]XivDzRmh3ufXR,:^b@0iHJ9>k&[58rquHtnHB]givDz]XivNlF'mwl+$&5Hm&n,
X/rkE =A6\JI'RI7@!@Te>>d%W\Xs;38O:D+&M3!k>JcC oUrcE<]XivDz]X2k.9LcT,0U
h|uy@)+<p"u,cua<u}@)+<K}pU--0ch|6ZeSjdL~?r\<Dy@W[v^qivDz]XivDzEX<R%#t:
n} P9O*W+NY4]XivDz]XivDzu0 P9O"6>gn@0[U9Dy:w]hivDz]XivDz]X)6umoW+kIaB}
8%NmPqoQb10>dfs!s}!WGi]givDz]XivDz]X)6METpr'It`ukOp-]0J-M2#K_UTWbnA1$7
3LH3'RI7des!@tGN]XivDz]XivDz]Xj+X^GkL9 AA~E{*tpPUbfoS9$bRb5LVoS.I1]giv
Dz]XivDz]X)6]uA=#5_@JA[AI^WLRz9rWR^b0_9^j.Qv4+"n2Z=0h\56c2\H#(&M6S]F@ 
VI"AgfivDz]XivDz]Xiv[An:8zbX$027_@JA[A=)Bv9"ZZ.1j[3O(#1=.~l&*Z0_M*o~lA
BRRz924Nal8 T:UR<8S2my0 BZ[c#l\Rs\M[ A'de8,Bu1M0\$0r!Y^}q`Eu-~dZ&j#vWh
#^9r#wi.IkN[BNEmG.v%1_7RZre)"Mdw\Oa0ag% bgrD^`\UO5<*aY/x4&G_]XivDz]Xiv
Dz5H%:3vi~Dz]XivDz]XTA0OGg\enK0[;_uEhy7Xi9?xk05g=u]ZivDz]XivOeE:]XivDz
]XrcE<]XivDzo2jYDz]XZ'Gf]XAN[8]Xiv+zN/+jVKRqXCPHSvs@FaDCkE+x^aQAa.ZqBY
9<h/]<FSRWsajT[q=[t7^KN\32i=`Ns8X/ji0v#wi.Ik?p^Lp GQTANj)nh&>][8;2&R1r
k?oAsg6gp#tr`Gu;2OVH-X'`O+n{[7;2&R1rk?oAsg6gp#tr`GR8?@ckkaZ%h'JZZel?$k
]Jpku4rLj!M5VD>b[+[&ch)L]#iwRR?@ckka&QH)m.%" ce?p#8jA7oX=;&*u1M03K>jN~
Q46k[`q,eh@fS=TvH}A|n_NCa2<@`2BuB=Z,&>:5eV_Y0}/Rf'DVJ|Bj${@#nSSnSI]J/'
&~'O?r\'Bu9";Ck--r`@2ZMlR`%!JxVKRqXCPHSvs@5P21pmQ'?@ckkahS:%WRgcD~=`%c
+Y/k_S@{5]I ?Uci.xj[NiKsJ}%]QHa=.O\@!1Hq'hkkjV,W^cBN-'fKO,,u$r/NCYhvka
MO:)du*l$@sPEyctG+^%h'JZZel?$k]Jpku4rLj!M5VD>b[+[&b{E7o9$ZS_j/]:)-ek.G
#tEuhv@V#'h`.LRq0p/Rf'*l9ue];|7/?WHpaxK;r _+Q==r_!f?etG2+\U{^Aj->]n;mD
.(ljBRuPf$:)_>An'o\&sXOQ@.m_2D,19u8IWGWp#P2{Yt>zcE`% I7V@7PI-r784=`S6T
:+59+<??B$_+ZD]X]\a0PmEck#8Q'S0s#jj`8QG/op,zJPpJ,8^b`@NA*[U4L]'ooM&M58
rq3FK7;xc>HX]givAwb?7J0'SlPrcc4MBqm10[TfU*2{e!Bqrq_r6XEi]givagX6[)EW*s
k6[7;2Q]&%a<#K Vf^h%mK&A`huAi~DzN1A:BJmw_nA1u(hy7X[E0P$/\ut#!W02Ju]Ziv
DFY0gB7{sEm8&Arz8V'S0ss%E<]XA.XTX5uc#}27*c)zWCuuu#)}Z2Gf]X+xfGsXn{[7;2
Q]&%a<#K+!^b55>.oNDz-(JP2nr'?v[cu^oW+ksXlcJQ\<hfivOe6zq(U`t./zh|JnGkQ!
.pMuky${o5jYDzb=e}J9mw_nA1u(hy7Xpzc2JY@]ukD~]X@yoOi[M4Y1`S6T:+86"N-pJb
 8WrPF%fh4^}iv,b-8n|s7`Ge+k@g4h6O8Nkb!o*e1-(fZ9VTn%nPY@t[8]XTA\KcwNHYL
?I-(A8MVe4gfGFX^uqhd^R_=JW_+Q==r_!o*e1-(>0?pt{K#nH,jeRN"8<Tn[TGnkA6>`B
Ck`HhMq:MPiosPJYtAE 6Z;2/Ah`h]l~$euA*]`fN<Dz.`G=( o2jYDzuppAFQ7=5y@BR|
U!umD~]X^ccr:N$$FE\D&v72P+^dcr$=A\18P<`UiwDz_]T}uqhd^R_=JW_+Q==r_!\RA/
=I*f=;D+2P<]&*37@sZ)Gf]X+x@%Q"nzs7`Ge+k@q~ilQVbNhz$YN8!^@%Q"7g0'SlpWM9
[xhfive;>5L6p:JYT!`K-(kbU#2>N7@.#OUsR$bQFNagi'Jc#&t}Xzu6?5bI)XD^kBt3nc
]l$56S]F@ ?viV,Pv!Mi[<VaTANj)nb`tL]hivk1Y%./5L21ZgED^A3pkL\H*OD]&8`=&~
5Q-rNml}M9[x^qivDz8SG/opGM6t?NNBui#}27*c)zWC#cVXC.07Sna]<}$0mRr`m&n,X/
rkE A_B=Z,&>uP8fLN'oP*r,BP*Bo2jYDz]X^K)u4!Exg_L]'opJo{aMD%YT(;Cb\S1GMN
7t\y^qivDz]X^K)uk@P$6zkb1HZYYfA/c?Bq>|gf3|i~Dz]XivDzB;nKJ98"VXs^Ujhe]T
3hqB@3iH_nJ9GN]XivDz]Xiv=SMy3f%D@Wu-,u5L21ZgED58=Y%UnC&v*f/jAtRW$|\XNj
# /-JDeNI%IPI~ kY2]XivDz]XivDz`{"Ok)><Snaq`y!?ETe$Bquua;j%t[UjD~]XivDz
]Xiv$Z!-W'Ytda,cK;]tm\_nA1u(hy7X[E`apAs(k05gBB!(%PbU9iS.9H @ETONBF+<</
D{]XivDz]XivKaMj[<Cn(Ga#j%QXLCZ+Gf]XivDz]Xivk1Y%&BD&b8A1u(J1M2]Eqp,w"Q
u8J1M2#K+ABiu2@"05S4Dq!|P+gdivDz]XivDz]X`-;t4-nFY8"%/gJ?MyXDiwDz]XivDz
]Xivt*!"R~$L]OfJA84<itUoE;]XivDz]XivDz]X)6D|9)hT(.f(BKX9 `k)SqDhn^ ;Hu
Qp^cN=XLiwDz]XivDz]XivDz`{P=3r&*sCe{0Tk?oAsg6g`Sr1g2i(Sa.Rb8o}@16}]We$
4duKm?:w?5A>`hnr4-a|4Xi~Dz]XivDz]XivDz"=dz\>'`!tK~2>N7V?-%sCe{uUD_drc*
G{`NJiNZ,lACSUB[TQB{o89t9Ff_`6JgJITQF/3<a#i~Dz]XivDz]Xive;gfO6gdivDz]X
ivDz]Xiv5;K7&C.k6|[E&%a<08Y\]XivDz]XivDz=x]ZivDz]XivOe`UiwDz]XivOe`Uiw
Dz]X)6Ju]ZivDzuAi~Dz]X2oPb0((zE_G`t~VNH!uT@3uh)7f?Qv#oGe2/=x[uf$(7^~iM
cy=rl&Z%iwDzuAi~Dz#&/`j^eYn=O$Pv@:VE-%,+LB&w6"G/opBBQX2}NfVGjB5*j=u41k
Jae<DS9p'9A,kB8]%U6S;Vjy$=A\uAi~DzEXR(6zq(@+=8b?e}uDE9]Xiv?5P&U+2{nz6>
#wH5G}kq]-gtHEV_lNovX&8WG/ope]e_)M)?g<n|Dz]Xiv_u6XgcK$!ymP1 uN[4FoHEc^
dyJZRqTYa_-d5M?Uci.x)zBzpAFQek>9Snaq8QG/JK+rfGtyf hto2jYDz]Xivk1Y%&BD&
b8A1u(J1M2]Eqp,w"Qu8J1M2#K_UTWbnA1$73LH3'RI7de]SL)c0n|Dz]XivDzJ%WjH:fV
<;$+?Ot^%]:S]ZivDz]Xive;(7^~Cg\lN3'El/ibukG[]XivDz]XivDzhkN-@]HLtco{@(
+<K}PM$|Kqe^.LRqaAn|Dz]XivDz]Xiv[A34o6($.M#3IaB}8%NmPq.p"QSZVG-%FIh6Ro
TY ~U(C`:R]ZivDz]XivDz"=)7&:]8M.G'>0.&K;]t,{)2t@5[juB!pA+VY6]XivDz]Xiv
Dz`{P=3r&*sCe{0Tk?oAsg6g`Sr1g2i(Sa.Rb8o}@16}]We$4duKm?:w?5A>`hnr4-a|4X
i~Dz]XivDz]X)61)do>d'S#Oi;,PLrT6jj50sV\K0i)hi\uNtr-~S5O7AjT:EZU[Z?1@/D
7|tOtjsPEZbHm2!IgfivDz]XivDz]XkXFact!Ek)(fh@<yVhBMDj&8`=&~%k'ujt0MUy9t
fQMX_^iFSa.Rb81?/`Aup{(]E_:j]ZivDz]XivDz"=$:6S]FOGbCKQ]t"1dzr<8d`i6k[`
4Ot[DFPV3Xq-/r_e[+<yfBn:>0S|D+nFBJj]I|v oaq-hm-YCYGh#9pO+;jJiESa.Rb8r 
(7cecM&FoKd"aDW|/g;./[RV.\15/`Aup{.#Sea"fCuRfa's_ 1c)x0|eT" $?4#(<fqn9
ek0J:4#d_fp8hHivDz]XivDzu0J3i!jSDz]XivDz]X%>@C7.P+'E+NhmN-@]S7olqf#0O3
E:]XivDz]XgxivDz]XAN[8]XivOe`UiwDzuAi~Dz/Z8#e`)MGM+/M'4*3~Exiao%bfiXZ7
9v@x;RovE9]Xiv?5P&E_8"VXp{SnhG<r0Wlj1HZYn}U)D~]XivDzB;nKJ98"VXs^Ujhe]T
3hqB@3iH_nJ9GN]XivDz]X[(%]GN*ha/t$9lJxDB?9jiFL16k?B9X9q(#HPNS \%9;"N><
thTfr+h6,zF"`FuHf hto2jYDz]XivDzEX<R#12#A,[cu^`36Ximt#QVLCuf`36X!eju:;
AG[cM6Tp_4#h_fBBita/AWGN]XivDz]Xivk1Y%*&r>gf!"R~5/6|<2D{]XivDz]Xivt*!"
R~$L]OfJA84<itUoE;]XivDz]XivDz2MuEhy7XsCe{P*'E+NhmN-@]S7olqf#0oSE9]Xiv
Dz]XivDz2M$T3LmxsjKU`ij%D+t;$.&wHt2yOHbC(NFxpF/%rNS5olajn|Dz]XivDz]Xiv
Dz^!;(oX"< cc}kw5ijj50WJ0=)F//Jy7I0'rCE9]XivDz]XivDz2Miy`CM{kOp-8kn:mD
.(ljm]v%hd5I?Uci.x?Plg${\m5B@sDSBAtm/"^u%]N>r,s!8hn}Dz]XivDz]XivDz=`Nt
B[do9[0qWRW{A1`sj%!(Ed3IU[;~^YJi0o eN!N?BNremZWjEZ]#m2>fH'uTrpX%WoN*UU
D~]XivDz]XivDz"=/MSJ6BpPUbDE?|-rB<g--spA9d&GH)m.%" ce?';Gde}UPS \%9;2^
nA8z!wT3u6sYE9]XivDz]XivDz2MB2'o\&BG-Y#9_{1NB2Vl9@ j)wN8mjiB@WK^fRMNHg
n_In[(MO6\d{fp>:7Z0wojm+tGAxMTa06\:+[F:-H@$+n/ekdZ>",]TJb!8H6LS9@ :q%c
0^GlLeFh[\>rSTG0,ML':)du"nM[p^P/_%hpWLoHQQG 0&BZj"bCQI6TI MCE6=gnfFK^%
iwDz]XivDz]Xq~rYABGN]XivDz]XivDz*]`fN<* .k6|[E&%a<08iDm8&A(0jUDz]XivDz
]XgxivDz]Xiv[qhfivDz]XAN[8]XivOe`UiwDzuAi~DzE`+/@11uk?oAsg6gp#tr`Gu;2O
VH-X'`oKD>[qAU@=-(A8MVgv)6JuVKRqXCPHSvs@5P21pmQ'?@ckkar=dVDIYPit=AnZ[+
hfJtM*T6X`u6?5bI)XD^kBtf<'JKOfn:8z!wA@3foN&k72$L]z3oJOfB_+Rq@;#V6Z;2/A
( JuVKRqXCPHSvs@FaDCa+]l$56S]F@ ?vQ<2ynzn:mD.(ljBRuPj@T3HFc^/_Aup{oD,a
LEt7$O]z3oJOfB_+Rq@;#V_=An'o\&sXrlg1-sGNr8Fa'$FE\DJgp;:)_>An'o\&sXrlg1
-s@;n;mD.(ljBRuPj@T3pzE 6Z;2/Ah`h]AM2[G\"=dzp2>\$Vn!R>!y2zDK0;!SD@RA9H
SSRsC#%F,zmy-}+W/k_S@{5]bY\H#(ahH`E`%WB_`H/v7Q(9P %!Jx1~k?oAsg6gp#>|Jx
.;phQ'?@ckka1\JDS|iTPd1A+PQ2Rx.$ko['EW*ssj!g($Jg5:WM&jq6ua#}27u&M1G'Qz
p!]'iwj(" 6m`ZIJ+r>/cO/+H +rfG\aSnsk_(Q$n>tv,zJPHD&,?A[39xu!hdm\ P9O*W
l/jSDzQL&['V`=Bf7!,.NuBsm10[TfU*2{e!Bqrq_r6XEi]givagX6[)EW*sk6[7;2Q]&%
a<#K Vf^h%mK&A`huAi~DzN1A:BJmw_nA1u(hy7X[E0P$/\ut#!W02Ju]ZivDFY0gB7{sE
m8&Arz8V'S0ss%E<]XA.XTX5uc#}27*c)zWCuuu#)}Z2Gf]X+xfGsXn{[7;2Q]&%a<#K+!
^b55>.oNDz-(JP2nr'?v[cu^oW+ksXlcJQ\<hfivOe6zq(U`t./zh|JnGkQ!.pMuky${o5
jYDzb=e}J9mw_nA1u(hy7Xpzc2JY@]ukD~]X@yoOi[M4Y1`S6T:+86"N-pJb 8WrPF%fh4
^}iv,b-8n|s7`Ge+k@g4h6O8Nkb!o*e1-(fZ9VTn%nPY@t[8]XTA\KcwNHYL?I-(A8MVe4
gfGFX^uqhd^R_=lyT:8e>vZ7j#0tfQMXsr(w`=e)' !RS|([c9s!8Sl48On;mD.(ljBRuP
j@T3pzE 6Z;2/Ah`h]l~$euA*]`fN<Dz.`G=( o2jYDzuppAFQ7=5y@BR|U!umD~]X^ccr
:N$$FE\D&v72P+^dcr$=A\18P<`UiwDzF7-75L21ZgED^AB[&1%?_"o*e1-(NbKsBfoUrc
E<]XWD.jQ7T}uqhd^R_=lyT:8e2J,T&\I}7\(j`=BfoUrcE<]X`-;t<?JxDB?9ji^DH(A~
8nG0A@pzR1I}7\1Crue])G8A($$M]z3oJOfB_+Rq@;#V_=An'o\&sXrlg1-stM5<K7&Civ
=AnZ0 h.^}ivt*9?;(uN[4FoHEc^hU )T;t!BJR%s;W|uu8a=V,818P<gdivDz7rVXC.Y0
*]oI9{rV?v[cu^oW+k=b%U6SKfe^'k[IAC0XYp,{5L21ZgED^AB[&1HF&/6zf=1_U;[Tbi
@:D{]X>k>,iP,z0L,!fG\a>9Snaq]W-7JPpJo{aM_ 3dXEiwDz]X>k>,nuY0#&/`phJVit
T~skk<u.5+g<n|Dz]XivDzFa3l@:gfL]'ooMt[[0YfA/n*Ja@6@/:Y]ZivDz]Xivp&(=X:
uc/R0HQpp9JYT!`Kb}sb+ .2+E=b\JRk!E9x%#U;^ccrA:iEm8&A:B]ZivDz]XivDz"=4"
sCe{e_)M"0*`IaB}42sV${k)iGuDE9]XivDz]XivDz)))I?|@-/M!B_{1NoN&km(b10>K}
 -G5],t#!W02(cL$/'Ag`:>z"dIaB}0T$/TmD~]XivDz]Xiv$Z5AK7;xc>"rk)Sq*&Am[8
]XivDz]Xivt*9?Rw=m,_&lm(nm0[\ S0104-nFnm0[;_$T3LmxsjKU`iD0/jH XDiwDz]X
ivDz]Xq~R_jt7X:y0MGgox6Y3wi~Dz]XivDz]Xive;(7^~Cg\lN3'El/ibukk_6,[`)4"n
-5M  sHItcQ=a7EY\\uQ'P`=;_<;0O<2D{]XivDz]XivDzu0 P9O[/%]a*86"Na$Z&iwDz
]XivDz]XANi~Dz]XivDz2MukD~]XivDz2MukD~]XivDzuAi~Dz]XrcE<]XivkA6>`BCk`H
hMq:MPio]zuq<Vk;+x^aQAa.ZqBY9<h/t3!"R~iq^D9;IpgxivOe`UiwDz+/M'TJt._`fT
;_oN&km(b10>K}"g/`)}ogFR"C0[&l_2B|tf@3m`pjQ'D_,bJk,C67#w8%lO$=A\uAi~Dz
EXR(6zq(@+=8b?e}uDE9]Xiv?5P&U+2{nz6>#wH5G}kq]-gtHEV_lNovX&8WG/ope]e_)M
)?g<n|Dz]Xiv_u6XgcK$!ymP1 uN[4FoHE"}=A6\JI'RI7@!@Te>>d%W\Xs;38O:D+&M3!
#&/`ph,8^b@0SrIJuAi~Dz]XivTPR76Ae1(:DNv([/%]s,JUm&@]v*[/%]a*H:Qa(ADN+=
BiEBaZ/xi9]W[Fi&jSDz]XivDzEX<R%#t:n} P9O*W+NY4]XivDz]Xivt*!"R~$L]OfJA8
4<itUoE;]XivDz]XivDztT[^O2pPUb)~.k6|[E&%a<08iDm8&AhpjSDz]XivDz]Xiv22mq
U!lK!l FETZ9nK0[;_m=kh15&lA|eM^w\7g7@K\R$KY4]XivDz]XivDz`{L9A+2I%]:J#i
!hprs1,EL9k4C#tm/"JDW@GN]XivDz]XivDzsV?50|KL]t"1G]RAnBSeT=7+0'Lr0IjpTR
6zNE_/qaM[ AB_Nh3qn*SP]JkoVb-X'`D@r8kf^qivDz]XivDz]X.o^aQA0]6Y:+pPUbTU
0ks1,G^b\u4V;fEg;8oXek`9T4Ab$ut{O'/xD@'61X^a=)m_)"3Yi;s?UY`Z"b%\^iPe70
;2/Ah`cWM9H(s;pn\DLW96_Y0>4Mt[DF_E;8.z/xTHD+nFLrTY+iLC]hivDz]XivDzXV@~
XDiwDz]XivDzmh$+?ODft;$.&wJvGk%uGs=S]v%I=#D{]XivDzb}]givDz]XrcE<]Xivh.
^}iv[qhfiv/EZ1Dg&MSAQ+n>iKZ79v@x>k&[58H5G}kqjZT|<2D{]X>k>,nuY0#&/`phJV
itT~skk<u.5+g<n|Dz]XivmCGY`TY7#&/`hds"@+=8b?e}uD`L`>U3D~]XivDz]XA8T\t.
^-aa:v^Dt3CXuC)7lmBL`HdS:<kz&q^JB[&1IknD,jNuBsBo$fqxiDuDM9[xhfivDz]Xiv
t*9?Rw=m,_&lm(nm0[\ S0104-nFnm0[;_m=kh15&lA|eM^w\7g7@K]3't4 <2D{]XivDz
]Xq~R_jt7X:y0MGgox6Y3wi~Dz]XivDz]XTA0OGggPCC&1.kb(]0uBo8Dz]XivDz]XivDz
hkN-@]HLtco{@(+<K}PM$|Kqe^.LRqaAn|Dz]XivDz]XivDzhkTdGZO-'6!Y_{\YW-bQ8H
RSLCdw;3Q]34o6dR:<KZe^1oXDiwDz]XivDz]XivKa"=b7Dr+;Tt'S#QkOp-8k"<`3f'sE
>%th8Jn}Dz]XivDz]XivDzsV?50|KL]t"1G]RAnBSeT=7+0'Lr0IjpTR6zNE_/qaM[ AB_
Nh3qn*SP]JkoVb-X'`D@r8kf^qivDz]XivDz]XivRR?@ckSIVG-%sCe{eE(Etc&3jL>JUF
-r]~XfGkn!@,e5[{MUJMb^'{];NeSv?@.Tqz$P)lD]I_:l@=LLMxjOcMVb-X'`D@Ak6\4$
I]HGi=aF,Z?lS:UAJ=23jm-[RX'{e?2%G3aT:<Q a<i~Dz]XivDz]XTAY8(7Y4]XivDz]X
ivDzu0 P9Op$@(+<K}PM$|Kqe^.LRqaAo'Dz]XivDz]XZ'iwDz]XivOe`UiwDz]X)6Ju]Z
ivDzuAi~Dzo2jYDzJe#&t}Xzu6?5bI)XD^kBtf<'JKOfn:8z!w^}T2.{=zhgcy=rl&GRb}
@:n;mD.(ljBRuPj@T3pzE 6Z;2/A( mJ#uZuhRcy=rl&u@g|IHbC%k6`/N:Q*[1XpKK"DB
a+]l$56S]F@ <(JqM*T6X`u6?5bI)XD^kBt3Y.0p#wi.Ikrc) E_G`t~VNH!uT@3#V_=An
'o\&sXrlQKa=;|6]/N:Q*[1XpKK"DBkE+x^aQAa.ZqRi%)n<2!k?oAsg6gp#tr`G'-HDc^
/_Aup{oDX-;hn|n:mD.(ljBRuPf$:)_>An'o\&sXrlg1-s@;n;mD.(ljBRuPf$:)sX2OVH
-X'`oKD>[qTH^x!.BMH)/>MFG 9/ |TX]@(- i];d;,cdt9I\\"b&MF|&~%k'ujt0MUy4O
/jAtRWE=O5]n-,fGM:IgVt&q Qc`khhf6`/N:Q*[1XpKK"DBa+]l$56S]F@ fZ9V?9X2L\
.!#%1c\s+4BcRA9H^>2jkPnE.l[z,P-aBshf-XND-I!G9MOC=JG\s.s.^#fi$c4/N1A:mU
a-4*#&/`j^b;:rU0L]'oHD0Vlj1H%Wa^uDA-n*JaMS[<Cn(G:\]ZivZ,H[nD,j<#&*37n!
OLI}7\\N1GMNt'olJa=SMy::]Zivhtgb<y/MAbTQrqNPq^A((/a* &^ei`J! kS4`UiwDz
0T$/9ru2'|DN5G3u8P'HBF+<s&k05gBB[8]X>kp GMT#8TJhI~ kk$N1A:7_uoD~]XO8\{
gb@9VE-%,+LB&wkGUf!7reE<]X,9^b`@T}rqNPq^A((/a*LN'o"^o5jYDzb=PHX7uc#}27
*c)zWCuuu#%=h4^}ivQ'n>JL<9JqM*T6PL$|;a!qfGtya;uAi~Dz(;t3:ou2'|DN5G3u8P
uVsp[4dg@:D{2M$+?Ot^%]GNhf-XcyN-@]!e%@@Cg^0nKotM]hivAwb?T}uqhd^R_=iV3l
[lq<HWU H}Lg^d8g1D+PQ2Z Gf]Xq~R_>$F-<fD9m(.xq.t)tGeXR2UpT3hN]lPIS \%9;
H4U H}72.ToI*Z:yjMWNSlPr8X1Drue])G8A($$M]z3oJOfB_+ut[4!jji0v#wi.IkIF8e
kih(t3!"R~iq^D9;Ip[lhfivp&nM,j<#&* DGMh1oXjYDzVqS.nz`d*Z1X8C:+p$V~S.e!
4d1GrutL]hivekgbp9JYT!`Kmh]D,wNg[`3~-8GmuZEF\QEK;.+PQ2([c9@:D{2Mqc(=X!
FTr1g2tP2O[z1.=&N:ifR2:Rqa(=C,thTfr+BP*BJu]ZivTP1vm5n,X/rkE #uhVBKR%s;
W|uu8a=V,818P<olQ(b2Q f@dS<1c?e&tjUrT3pzE 6Z;2/Ah`=R2Ecl5OA oOC5-(A8MV
0_ukD~]X2kCnd4f#:)oBj!E-:Q2rD_81T:7+0'!g:yd-A837@so^E9]Xiv&,?A_'T}fE'r
+X`U6T:+86"N-pL$n>iKde,zE|'76Y^OJ5^Dt3CXuCTBi(Sa.Rb8`NQ<++M'W-_]([c9tL
]hivDz/Z8#e`)MGM+/M'4*3~Exiao%bfiXZ79v@x;RovE9]XivDz/Z8#2o,!fGsXe"D3YT
(;qPSnhGGN:T]ZivDz]X>k>,t;U`Q+n>JLC rqDy:Ou!hds"p[k6jSDz]XivDz]X'Dl/eY
b!(-Jpcuf#:)oBj!%='F6z3X!ecBdZ>",]!79x%#U;^ccr4MBqRA9H33i~Dz]XivDz]X)6
p(jj503~Ex(`JbpPUbpikW3rIaB}rq^qivDz]XivDz]XDEEeI]J?]v%IsCe{[7;2Q]&%a<
#K Vf^h%mK&A`hBn#c\>Pht]EW*spPUbb30\Fj]givDz]XivDz2MuE P9O*W+NIaB}H:Q!
`UiwDz]XivDzmh/*?4A#R_;3Q]XWbQcS@6dbpTVvXWbQ8H23mqU!lK!l FZM_,iiU&D~]X
ivDz]Xive;>5Hr(/5Ravhh]"$3o`E9]XivDz]XivDz2MA oOXjfg,B=WMyD+tOh;ivDz]X
ivDz]XivDz^!;(oX"< cc}kw5ijj50WJ0=)F//Jy7I0'rCE9]XivDz]XivDz]X)6p(@16}
prs1,Er8Fa'$FEqyK"DB*d/jAtRWZrqNMXiQUk[T]D\;uQR[?J"n7/I&IPWOGN]XivDz]X
ivDz]XivRRA:i?\>;{dt-s-~h|pts1`yTSO|n'g_p>kB9h`qA%+Wi<J6t'COTQDm3<hBja
`OJ9.!-{+RG_]XivDz]XivDz]XUnMgU&D~]XivDz]XivDzmh$+?OJ,M2#K5K3u"zAGi~Dz
]XivDz]X)6jUDz]XivDz]XrcE<]XivDz]XrcE<]XivDzo2jYDz]XZ'Gf]XivuK&,se;`t7
^KN\32i=`Nr1<'JKOfn:8z!w^}T2.{=zn-$+?ODfm(.xq.="D{2MukD~]XL]'oE?mwr97Q
8K[8;2Q]&%a<#K+!^bGw\<cv)NbN;3p<U_p9JYT!`Kmh]D,wNg[`pk,>MuVDXupWM90muk
D~]X2k9$VXs^[0YfA/n*Ja]givDz/Z8#e`)MGM+/M'4*3~Exiao%_=;?qBGzg.,;^bGwBn
Bo$fOjC]GN]XivDz?z+<n|5QL(qrSZuqhd^R_=!N.`VI`?#h_f0 pzDS9p'9A,pwVoS.e!
H;G}kq1A%WL)ed6>#wrq([c9@:D{]Xive;>5^Hb&/)VG-%:yNmPq`MS/js7X:yNmPq.p"Q
SZVG-%FIh6RoTY ~ZM_,iiU&D~]XivDz2MBam6@]v*$x@Cg^0n\ ^qivDz]XivDz*]`fN<
+%9FJ,M2\TZPCb]ZivDz]XivDz"=5K3u"zk)><faA8W?tT[^O2\<_r`*KPU%D~]XivDz]X
iv$Z6beSt.`%@Jprs1ib`16X!eju:;AG[cM6Tp_4#h_fBBIP[U^qivDz]XivDz]Xj+X^Gk
L9 AA~E{*tpPUbfoS9$bRb5LVoS.I1]givDz]XivDz2Miy`CM{kOp-8kn:mD.(ljm]v%hd
5I?Uci.x?Plg${\m5B@sDSBAtm/"^u%]N>r,s!8hn}Dz]XivDz]Xiv[A'Se8SIS8Ac8n9b
bCKQ]t"1kIFr5!W~F|uTA_!K%k&Id}o5e 9@k6Cod/]Np.troL9t9J%~4ui~Dz]XivDz]X
)6]uA=#5_@JA[AI^WLRz9rWR^b0_di0`s1,G^bLUM(H:$+n/g-r<l&EL]L,wNg[`9t#wi.
IkM:)G<8D{]XivDz]XivKa6[;2/AAG[ckTp-K^4'jpTR6zSjVl9@ j)wN8mjiB@WK^fRMN
Hgn_In[(MO6\d{fp>:7Z0wojm+tG 7'h9;'>Se'o\&sX'!d}k[n<usC@O%?OS|${SYBiL+
M:*!O9nSG,Bu(5X5L|?rH,o?Dz]XivDz]Xub5)o[E9]XivDz]XivMi[<Va8%NmPqoQb10>
dfs!s}!Wbd]givDz]Xivo'Dz]Xiv[qhfivDzb}@:D{2MukD~]XRwW,Bo$f3f%W6SU0U*2{
DpGRlNovh6,z[WXsGz]givDz/Z8#2o,!fGsXe"D3YT(;qPSnhGGN:T]ZivDz]X\8r@5,,!
fGtyf oMitT~sk[4onk"`7^qivDz]Xiv=SMy3f%D@Wu-,u5L21ZgEDKNd@n:E\aZ/xO+tv
ilQVbNhzIjnD,jqxU1U*2{e!Bqrq([c9@:D{]XivDzmh/*?4A#R_;3Q]XWbQcS@6dbpTVv
XWbQ8HRSLCdw;3Q]34o6dR:<KZhA?Up :R]ZivDz]Xive;>5Hr(/5Ravhh]"$3o`E9]Xiv
Dz]XivDzb hh;@W:8e[/%]h7rhZA]XivDz]XivDz]X@M,+LBk\p-]0J-M2#K5K3u"z3yYt
>z"dY4]XivDz]XivDz]X@MFIh60)<z&FsCe{P*'E+N=b%#0~6Y:+lrZ6/J2}!~3ygBU%D~
]XivDz]XivDz"=)7&:]8M.G'>0.&K;]t,{)2t@5[juB!pA+VY6]XivDz]XivDz]XkXc9)x
#%IaB}(:E_G`t~VNkDt3ncDS9p'9A,s*[3+NivBQ*BJeqj-KZe0^@DrTU1@}UGD~]XivDz
]XivDz"=dz\>'`!tK~2>N7V?-%sCe{uUD_drc*G{`NJiNZ,lACSUB[TQB{o89t9Ff_`6Jg
JITQF/3<a#GN]XivDz]XivDz]XIj/ZSY`pj%!(^y90G1d}:.V`(#aT(4EH:9VX72?WHpax
K;1?7D)xr0BxB=Z,&>e@^bQAa.BY`H4ui~Dz]XivDz]Xiv$Z(TM'DV(YNQ mET$CjFqBkA
+/e?';>;&8o?9)2^eT" $?Nr3!c?9dkzIT3((\B<QGek0JQ+B[-Dgf"!^&=mZTdt^bQAa.
X/BJ!G6msJ8'?RoSfpGccs3O(#1=p,A18dVE4Oal2Z.srN^@?"D{]XivDz]Xivt*tG[k^q
ivDz]XivDz]X%>@C7.P+'E+NhmN-@]S7olqf#0O3E:]XivDz]Xivo'Dz]XivDz=xoNDz]X
iv[qhfivDzb}@:D{2MukD~]X2oPb0((zE_G`t~VNH!uT@3#V_=An'o\&sXrlD^nZtL]TZc
f~@!i~h.D#`HhMq:MPiosPJY.;phQ'?@ckkar=dVDIYPit=AnZ[+hfJtM*T6X`u6?5bI)X
D^kBtf2Eji0v#wi.Ik:+u2'|DNV8r8Fa'$FE\DJgp;iXM5VD>b0 uk6`/N:Q*[1XpKmDXV
JWOfn:8z!w^}>\4F@xo9$Z(TM'DV`!%k'ujt0MUyA<i?L^BuB=iCm|Dt/P8F$zb7ao4CLg
@iG1mcQ^i<TXir^w6oG^,T4*9d:)$0V<rDA>i?L^Vi2%TCM9 k,`I$WM&jq6QNprG2J}Bj
p9s3) E_G`t~VNH!/N5Lq~E 6Z;2/Ah`=R?$0|9z$A]z3oJOfB_+RqUpQ'?@ckkahS'20^
Le@:n;mD.(ljBRuPj@\{piQ'?@ckkahS\GWhgbf?dS<1c?e&tj^KCb(KM'DV`!_m)/^ihf
6`/N:Q*[1XpKmDXVJWOfn:8z!wVupAfqg#LrTX\uZ7CFCQ6IeGN"8<?9X2L\_r`*KPlH'"
@0thu*QI;-b6t'/zh|qU(;f(;@]CgrD~E`(#%!u~oUOLBF+<\OiiOL6zf=BplNovm[ P9O
*Wl/QJ&['V`=Bf7!,.NuBsDjo6:B]Zive_)MR`8e EX'L|?rqx(7u7--X8iwDzoUn{.LRq
[{eCIHbCsy[^O2@TK.jMoz`+KPdd@:D{2MSEM2X$uc#}27*c)zWC#c\>Pht]EW*s\<hfiv
/EH ^q:!,:`O`*KPp\b30\+oJw]Ziv6>#w2_tispJ+m[r97Q8K[8;2Q]&%a<#K+!^bGw\<
cv)NbN;3p<UbD-=uoNDz-(JPE?mw_nA1u(hy7Xpzc2iXde@:D{2M$+?Ot^%]GNhf-XcyN-
@]!e%@@Cg^0nKotM]hivAwb?T}uqhd^R_=iV3l[lq<HWU H}Lg^d8g1D+PQ2Z Gf]Xq~R_
>$F-<fD9m(.xq.t)tGeXR2UpT3hN]lj;\H#(Yh2%TCBJI.q.uxW S.3G+^*|Foagi'Jc#&
t}Xzu6?5bI)XD^kBtf2Eji0v#wi.IkIF8ekih(t3!"R~iq^D9;Ip[lhfivp&nM,j<#&* D
GMh1oXjYDzJ%WjL9k4Mm\vZ7CFX0V0hRS9$bC3th[MUnUo"0j?U#*&WCDjo6S{]0.q?An_
iHJc#&t}Xzu6?5bI)XD^kBtf2Eji0v#wi.IkIF8ekih(t3!"R~iq^D9;Ip[lhfive;p$)u
g`K456C1PfT6iqT%U+,!eRht3v@sZ)Gf]XN{@.Y+ 3JMfB+727]NOR@.1Crue]hto2jYDz
A<gcp9JYT!`K7r\JRkr6be]k>8]pXaPrcc$=A\[8]XTA\KMA>|U#57C1sQiXE-e\-,v*X,
Boc`$=A\GN]Xivt*$+J[g7eYJZZel?$k]JE`uNnc]l$56S]F@ fZ9V'Ueh.LRqFF]givDz
]X.oMuVD`}j%qx?v[cu^oW+k=b%U6SKfe^uUsp3|sCe{[7;2Q]&%a<#Kpn:rKf:S]ZivDz
2M!qfGsX_@JAJpM*T6PL$|;a!qfGsXde"0pnPHa j%qx?v[cu^oW+ksXlcJQ\<^qivDz]X
@M67#wGfsCe{[7;2Q]&%a<#K+!^b@0S:$AkGUf3rIaB}hf-XcyN-@]!eHGn*${3yhkkKs;
t^EW*spPUb@9VE-%,+LB&w!-W'Ytda,cK;:S]ZivDz2M!q>/cOJ>]v%IsCe{A)(>3Ehk(7
^~s'+<_AJAMS[<Cn(G> oNDz]Xq~R_/Y[\9?-Ycy<;MlfGEt3u*]`fN<Zd%,?rui6W*^GC
pvDS9pi$!pZ*0;"CsCe{Oo^{\uZ7>!aunk?~$|OnsTL&74?WHpaxK;N|B[&1uc6W$@2oOG
e"(7^~nr0Ot8:;Z&iwDzuAi~DzEXg]1qk?oAsg6g`SgFKq==M90&]a5RCX>9FMagi'Jc#&
t}Xzu6?5bI)XD^kBtf2Eji0v#wi.IkIFaV,q%Xv!Mi[<VaTANj)nb`tL]hiv?5P&U+2{nz
6>#wH5G}kq]-gtO8\{>9SnaqW%iWjSDz]Xi6<NEg-75L21ZgED*]dkJ a)TF]J+/BzpAFQ
g-\Rlz0\Z89vl$M9[xhfivDzX3L|?r3fuN[4FoHE\w+:/F=|jdL~?r@Te>>d%W\Xs;38CV
>9FM(>h7,zF"ag={oNDz]Xq~R_* %qNku~\EX}*nJe0)3~+c'Auh.Akw'{Je0)_RO2Us@j
X9h??Up :R]ZivDz2MBam6@]v*$x@Cg^0n\ ^qivDz]Xiv5;K7&CivUooQb10>_AJAG}i=
<Npr['EW*sBn))Fxe[q@ uK>]th7<J#d_fs!@tGN]XivDz]XivEkKf]th7,zF"[Aa j%D+
"0[9_BJAmckW8. OHJtcDpn^ ;7h0'3ti~Dz]XivDz2MiyR2Zr0=Uydw:<!B_{1NiRg' W
qk-KG2&EeneEhEH%t=cAe&;]&RIaB}oUgdivDz]XivDz`{mDQS"k_{1N8h.^ag[6FH&aH)
m.%" ce?';Gde}0kD_aJ\U1.ol#zEs(ZNQ mgfivDz]XivDz`{VH-X'`0ch|pts1`yVH-X
'`D@#Tik$e!y2yOHbC: #d_fZ0TInmRyJl]W1NWOJ.g.r<8d`i6k[`b=3;/e!gugGlk(Dj
o6jr#9QHa=Ab@ot{"(L( }TX^&-XH7%]E5i:9EeGJZ#RSJ6BLC:wa~n|Dz]XivDzu0 P9O
p$\DX}kO?xk05g(@jUDz]XZ'Gf]XAN[8]Xiv+zN/+jVKRqXCPHSvs@FagF`F7rG-,ML'?N
e4RXZ(DCm(.xq.^sAN[8r8Fa'$FE\DJgp;iXHDc^/_Aup{I.mF]?grDy.`G==UDC`U6T:+
gKJZZel?$k]JpkjI:tu0)7f?Qv#ob`GMhf-XND(xE_G`t~VNH!uT>qCb(KM'DV`!tL$O]z
3oJOfB_+utZS\{piQ'?@ckkahS9D"T9`jWKa6[;2/Ah`aE6S_8M0G'BuB=Z,&>_zN#2v]L
X#uH$r'blHAq;8oXtz\TS<WyBjjw39:-SkU+TIG.MXA+\SrJb<@X.0k4\U1.=&N:X5Bjjw
SYRsC#Gp/-#,8}_;!e($mjfEQJa<[8r8Fa'$FE\DJgn-J`mgj!M5VD>b[+[&^(AySu(bE_
G`t~VNH!uT>qCb(KM'DV`!_mkuQSXah'JZZel?$k]JpkjI:tu0)7f?Qv#oGe2/=x:4$A]z
3oJOfB_+utZS\{$56S]F@ ?vOb?DDCVKRqXCPHSvs@5Pri2Eji0v#wi.Ik7h0'FoT=&(BP
H"P&^R:.#$<#&*CGCQ6IeG.LRqFFEV`jfU=ZA_9";Ceg[7;2&R:s"nRz(PZuo9p&p'EpW>
)HH>&,bUdtL%H5&,?A_'NAUf4*athh]"$3Bsh14=G2QP.!#%Tfr+BPH"P&gcivZP9vl$i5
<Npr#O2}Gdu{+;%? nn|DzB]k#pDqf#0o3u0'|DN5G3u8P232r_y`:>z"dZ2Gf]X+x>/cO
nz[7;2Q]&%a<#K+!NtST0&Rq `o5jYDzL'2_I^m'qYYw>zcE*Hdm6XflhfivOe6zf=<*kB
*[n(JV[#1\gXIHbCsy[^O2@T67#w"O3y?2a9O9bCk'SqMCrcE<]XA.XTX5uc#}27*c)zWC
uuu#)}Z2Gf]XFs 8WrPFF'mw_nA1u(hy7X[E0OGgox6YS7`UiwDzh1T]c}f#:)oBj!U)&[
_"uw]m>8]pC,th1c<#&*CGtL]hivk1COGYX:<f]TZcf~@!5H5J$A^Ht3CXuCTBi(Sa.Rb8
]k>8]pAjVl${qP1pJDS|.!#%1c18P<olQ(b2Q f@dS<1c?e&tjUrtOT=ED(KM'DV`!_m,B
Eto/u4 P9ODx?2Wh`#=uoNDzs.G6QP.!#% 2^qo3rvE<]X`-g a7EY6viVh61b<(;(D99\
"A1YJDhq:v:wL3E/:Q%#;a]PGZe)ib'HZkrJon`LL]JNgXJZZel?$k]JpkjI:tu0)7f?Qv
#oGe]:Hl!1v!Mi[<VaTANj)nb`tL]hivg-\RAo-7M-32>2NVVc8%iVh61b18P<e"4dukD~
]X^ccr:N$$FE\D&v72P+^dcr$=A\18P<`UiwDz_]T}uqhd^R_=JW_+Q==r_!\RA/=I*f=;
D+2P<]&*37@sZ)Gf]Xq~R_f@dS<1c?e&ut)2p)t.LgUs\vZ736@so^E9]Xivu{+;%?T"(b
E_G`t~VNH!uT@3uh)7f?Qv#o7UjMm$UA\Sd;,cTdD~]XivDz#cVXC.pws1u.'|DN5G3u8P
'H6zf=@N1GJzJQ$~_{1NoN&km(b10>K}43gE@N<2D{]Xiv$Z6"G/JKpPUb@9VE-%,+LB&w
6"G/JK\<K^43ljpws1u.'|DN5G3u8PuVsp*[ogE9]XivDz=`%Ua^)x_{1NoN&km(b10>K}
"g/`hdBC!(HGn*${k)SqrqNPq^A((/a**)t3LAe^222r_y`:>z"dIaB}hf-XcyN-@]!e ;
nJD"qp#0@D<2D{]Xiv$Z6"'S0s@-/M!B_{1NSEM2eQrr"%/gJ?MypPUb@yoOi[M4h0^}iv
DzJ%Wj9KZ"&?NQq^gfA r:TWe]Mi[<VaoAaz'{K %]"_T{tuilg,rx Ko39[ X_{1NAQE<
Djo6'OF#tC'~awAP` @V%l'ujt0MUy4O/jAtRWE=r8@[Gm5;K7&CK %]"_0W^tiv[qhfiv
e;>5L6f@dS<1c?e&ut)2Kl0[iLPgs.gfp$)uSlIJBnOn,0O-MA>|U#57C1j`v%hDiXHDc^
/_Aup{oD#XSJ6BuA*]`fN<Dz.`G=( o2jYDzFa3lH"kqY)#&/`j^ibLeh+<r0WgEBpBo$f
OjC]GN]XivB8;f`iT}uqhd^R_=JW0Lql!bcBdZ>",]!7/.JDeNiUh6Ter+h6,zF"ag={oN
Dz]X<)aY[$T}uqhd^R_=iVPgRm.}EBaZ/xpzDS9p'9A,pwVoS.e!p$)uSlpWo{aMBcoUrc
E<]Xivk1COa<fHSHUs>d9+[{S0\;LBV[0[5RaV:<[jS0104-nFY8'II7Dq!|P+gdivDz]X
q~R_jt7X:y0MGgox6Y3wi~Dz]XivDzb hhfKZP.-umoW+kIaB}8%/B,Uee.LRqaA"0+ABi
u2@"05HItco{'/E{oI:fGj]givDz]XivDz]]HKtco{aMBctT_@JAmckW3rIaB}eRE%rA*l
sCe{"<`3%FG4&E<2D{]XivDz]X!.$[N8if6V3S/('#`hj%QX$XJ0UxpU\+s;Pu$BjFjWS 
pd)X/)bFKQ]tBQk#jSDz]XivDz]X.obU\HBGWxSS;h;}[ckTp-K^2q)dexY*jG`OSRKMb+
7/\BtMqwg 2li\FXZN_.JitS<";w7%:j]ZivDz]Xiv$Z>z0^Lejj50S6^"13uQ+54kEv;2
pN+;jJ>J?pt{p,H!,E[fGkBuB=iC'vkg15&l!\Y7]XivDz]XivKa6[;2/AAG[ckTp-K^6[
;2/Ah`')]A)L#sEs(ZNQT!'II7>+2]gF/^uZDxB}8ht=X&nCQJK=MXA+NEFW?K#Ou9oZ_y
iVh6_P&S,ZLEcFa_sa$1!y!|2zEv;2pN+;jJiESa.Rb81?k?aT,qf9@]<;[Z^qivDz]Xiv
5;K7&C4!D^.7HI=S]v%Ibh]givDzo2jYDz=xoNDzs.8Sl48On;mD.(ljBRuPf$uBe9]l$5
6S]F@ ?vOb)nv!2L'@3^YuiwtL$O]z3oJOfB_+utZS\{piQ'?@ckkar=dVDIYPit=AnZ[+
hfJtM*T6X`u6?5bI)XD^kBtf2Etv)7f?Qv#ob`GMhf-XND(xE_G`t~VNH!/N5L+x$46S]F
@ uAMB>|U#57C1j`dS:w"}_=An'o\&sXrlQKa=;|6]/N:Q*[1XpKmDXVJWOfn:8z!w^}>\
4FVNh'JZZel?$k]JE`uN)2JKOfn:8z!w^}YWN~,uY-VIRqXCPHSvs@FagF`F7rG-,ML'?N
<kbZ&JJtVKRqXCPHSvs@FagFKqED(KM'DV`!_m)/^iT}u6?5bI)XD^kBtf2Eji0v#wi.Ik
IF2?G=[8MB>|U#57C1j`dS:w"}_=An'o\&sXOQ@.m_2D,1e!p$)uFoT=&(X&,4fng#LrTX
<y/Mlmk-K?Vu[6c?R$VfU9@9VE-%Ug%]/_1"?Uh=ivixkb8F2qp\,8NtST!tpK,8^bGw&M
58H5MS[<Cn(GegZ,H[nD,j<#&*37O:184!8#n|DzhC,zF"DZ.7HILrTY3qJ}%]"_ GGN]X
1>EQs=s}!Wrdub#}27*c)zWC)))I?|@-/M!Bh4^}ivQ'/'AgGMhf-XcyN-@]!e%PbU9iS.
9H @reE<]Xa.TJ4nFSHl<{/MAbP?BF+<CFoNDz7rVXC.Y0pk%=G$5;h\Sxnv_nA1u(hy7X
[E++M'!7U(/X@\bgA1ES9xaltL]hiv0VgE<*JqM*T6PL$|;aJzJQ$~h4^}iv3IK7;xc>3#
r'?v[cu^oW+khm(7^~s'+<df@:D{]Xo3:>m*n,X/rkE e_NH?PJ{>vZ7j#1UJDS|.!#%1c
uAi~DzEX1g3l<-YNit=AnZ[+UnUo"0j?u41kJaOfB^/BHQU H}72.ToI*Z:yjMWNSlPr8X
1Drue])G8A($$M]z3oJOfB_+RqUp%{HDc^/_Aup{oD,aLE=`n-$+?ODfm(.xq.bg@:D{]X
W6S.9u8I!Qg_>#[bGf]Xq~R_$ZJ0*mg1\RWET5L6?I@[2lVVpAaLJpJt(bFZGbH:Q!\vZ7
CFh6[IG/W|C"t[,9q5WBr8Fa'$FE\DJgp;iXpxE 6Z;2/Ah`h]l~$euA*]`fN<Dz.`G=( 
o2jYDz9te`Q+T}((ljBR-nND* CX>9fme!4d1GrutL]hivnD,j3f01c?e&;]&R4!nH,j18
P<e"4dukD~]XbgT}uqhd^R_=lyT:8e5=o[Yg2%TC.>#%Tf[Th/^}ivt*9?n;mD.(ljm]v%
OcH$u26C:yiVh6Te[TGn]givDzJ}%]"_:!$A]z3oJOfB_+Rq@;#V_=An'o\&sXOQ@.\NH`
=S]vPT^qivDz]X@M67#w"Ok)SqrqNPq^A((/a*LN'o$~Gspvc2iX_@JAJpM*T6PL$|;aJz
JQ$~Gs]givDz]X.oMua/kZp-t'/zh|JnGkQ!.pMua/@O1GJzJQ"^k)SqrqNPq^A((/a**)
qPS6gdivDz]X!.%P?A[3_BJAJpM*T6PL$|;a!qfGtya;Bnuuu#hdjk50`S6T:+86"N-p`X
58Gfi9jSDz]Xiv[A`apAs(k05gjj50`S6T:+86"N-p":7w=TS.9H @U(.odl6Xou`+KP_?
JA&,bUdt`yb hh]"$3k\p-3FK7;xc>cS@:D{]XTA\KFZMv>36X:+Us5OMyLJh{u. P9OFZ
I&rJrT(7u7X8K^A`B=b|.lAaL)2{_?JAEkhTX%Boc`)k:hsRGiE]`l'^Bn(@tc&3jLaE6S
_8M0G'do>dEw%Cl/n:a8o[JV 8,gv +;%?A/GS]XAN[8]XTA\K"6VKRqXCPHSvuT2E!CA8
\b+:p'Y8ir3l1Crue])G8A($$M]z3oJOfB_+RqUp%{HDc^/_Aup{oD#XSJ6BuA*]`fN<Dz
.`G=( o2jYDzFa3lH"kqY)#&/`j^ibLeh+<r0WgEBpBo$fOjC]GN]XivB8;f`iT}uqhd^R
_=!NfGc@\=*O[EB^/B"k><thTf\uZ736O:D+&M3!@sZ)Gf]Xiv.$kwh\:NJxDB?9jioucN
dQRY]kkw'{=b\JRk!E/.JDeNiUh6Tebg]0#6T[[Th/^}ivDzJ%Wj"O7"A8K%D^.7cD@6db
$~N$bPv*#W2}b_@6dbpTVvXW=gnf]2't4 <2D{]Xive;>5Hr(/5Ravhh]"$3o`E9]XivDz
]X%>@C7.]XXVtT[^O2pPUb)~]JR644Yt>z"d(cMETpr'It`ukOp-]0<_aY[$4ghujSDz]X
ivDz]Xj+kYp-]0#6T[oPpws1T-K^oNpPUb3H^!fcK6jj50)4t@5[fZ9V:R]ZivDz]Xiv$Z
2N,TD:$'n/\@<, @ET9x2DrJK8_Ud#jL7.1KFvG^?V`2FE\D&v!\k)SqIJGN]XivDz]Xiv
pv^KAy bET$C&2Njq*Ywj:$BlO`M6?TH^&-XH7%]E5Z@[#JMP.B[&1UCS Bk?^L<dw;3&R
XPiwDz]XivDz"=$:6S]FOGbCKQ]t"1$:6S]F@ <GhxEs/Oa9BK-YCY=gnfB7jW:v^]sg]P
Ub,mnSSnVl9@ j)wN8-*d*GX-~rB[js>CY>9qX:0RJ%)*x#~l'0g'g'skk(4EH:9VX72?W
HpaxK;N|B[&1M;Ig^(Ay^`oRn}Gj]givDz]XivMi[<Va8%/B,Uee.LRqaA=u]ZivDzuAi~
Dzo2jYDzJe#&t}Xzu6?5bI)XD^kBtf2Etv)7f?Qv#oGe2/=x[u[9Q^[fauo&Oe`Uf@dS<1
c?e&tj^KCba$]l$56S]F@ S'/Z_+?I-(A8MVra=4oN&k72$L]z3oJOfB_+utZS\{k\j!M5
VD>b0 Y/`S6T:+gKJZZel?$k]JpkjI:t"}6Z;2/A( JuVKRqXCPHSvs@5Pri2Etv)7f?Qv
#oGe]:HlaqeYJZZel?$k]JpkjI:tu0)7f?Qv#oGe]:Hl6fYxu6?5bI)XD^kB^]Uj%{HDc^
/_Aup{oD#XSJ6B3ft7^KN\32i=`NG&5@q~E 6Z;2/Ah`=R?$0|rS) E_G`t~VNH!uT>qCb
a$]l$56S]F@ ?vObjOeYJZZel?$k]JpkjI:tu0)7f?Qv#oGe2/=xrl=4t7^KN\32i=`NG&
5@+xphQ'?@ckka1\JDS|iTPd1A]PGZe)Di8BSkPr8X9L'"Ew=S]vPTIt sO-`N*\;fNPHZ
JpM*T6JR6X^^d(H >SD{E$L++FkH_oQ$/'Ag'U_+Q$n>iK9vu!j^)b`fY'A^4<\'l:VoS.
9u8Il|UA1H]PGZX<iwDzBo$fdKWMK=<#aY[$t'$+J[&V<,D{2MruGMRA9H=}ml_nA1u(hy
7X[E`apAs(k05gBB[8]X)6dm6X<"JqM*T6PL$|;a!q>/cOJ>]v%I>.oNDz'b_+jS- Q8@7
k05gsIA)(>Q#`ViwDz+/M'TJuOu#5%qxI,VsW@hf-XcyN-@]!e%P?A3{i9m&$fA7-Ys9e{
2&Z&Gf]X&S582_r'?v[cu^oW+ksXlcovBB[8]XTA"%/gJ?My3foN&km(b10>K}Mj[<Cn(G
a#uAi~Dz\'l::NJxDB?9jiouU!i!sh_FeZ_Y6CjMWNSlPr8Xh+^}ivt*9?Z-3&YN]7FSRW
sau/u>Bkd4f#:)oBj!c?dZ>",]_5eZ_Y+X':GdPHXWpAfq9u8IWGSlIJBnOn,0O-MA>|U#
57C1j`v%hDiXpxE 6Z;2/Ah`h]l~$euA*]`fN<Dz.`G=( o2jYDzuppAFQ7=5y@BR|U!um
D~]X2kiTS9$bXhir3lM?YFY:Drn^ ;7h0'T5Y8nm;'p)c}a<CkH"P&3G3~+c'AuhU(2oPb
0((zE_G`t~VNH!uT>qCba$]l$56S]F@ ?vQ<2yrbJY 8,g]WZcf~@!Z&Gf]X1>4!8#GM@B
PHSvW<-%H"X,Bo8U1Drue]hto2jYDzVqS.nz`d*Z1X8C:+p$V~S.e!4d1GrutL]hivekgb
p9JYT!`Kmh]D,wNg[`3~-8GmuZEF\QEK;.+PQ2([c9@:D{2MBa$M]z3oJOfBpl\{j;U#:9
u}:#e`Q+([c9n|Dz]Xq~(7u7X8T}u6?5bI)XD^kBt3Y.`@7rG-,ML'fUs;38n!olqf#0X<
iwDz]X)6L$n>iK_@JAJpM*T6PL$|;a!qfG\aS6$AkGUf!7ETe$IHbCsy[^O2k_P/\{S6gd
ivDz]X!.%P?A*ZIaB}hf-XcyN-@]!e%P?A*ZogkWP/sr_@JAJpM*T6PL$|;aJzJQ"^3yi~
Dz]Xiv'G6zq("METe$IHbCsy[^O2@T67#wGfi9`y*)t3LA]tm\_nA1u(hy7Xpzc2JY@]<2
D{]Xiv$Z!-W'Ytda,cK;]tm\_nA1u(hy7X[E`apAs(k05gBB!(%PbU9iS.9H @ETONBF+<
1DuE P9O*W+NIaB}(6^~s'+<rdE<]Xivk1Y%&BD&b8A1u(rY(7u7--1GA oOXjIE0N7T*g
6|a@BkuuH \uuF *^w&F .ET$Ci%TIir3l7Ij1uhM*q.(C[+hm0IjpTR6zNE_/qaM[ Amj
H!,E[fGkVI"A[nt'!"R~u=M05=NFgxivOe`UiwDzeC(zMA>|U#57C1sQiX%MNjf?M+]YXW
Djo6eMht3vE`+/@11uk?oAsg6gp#tr]dgEKqED(KM'DV`!_mkuQSMvK b hhfK:0bP$vA@
uAi~Dz/Z8#e`)MGM+/M'4*3~Exiao%bfiXZ79v@x;RovE9]XivDZ.72sQfUpT3hN]l*{^b
32]I6ruVp!8jA7oX4tG2QPSfU+,!qxU1U*2{e!4dukD~]Xiv[Og7<'^Et3CXuCTB0&]a*O
^i\7g7&q*f/jAtRW$|\Xs;38CV>9FMek>9Snaq$=A\[8]Xive;>5H"7G.bu;e,WMK=t``E
o{Nn=Et@YHL|?rt``Eq]0>K%LvTY>\H#]>3vi~Dz]XivTPR7LCuf3fK7;xc>cSn|Dz]Xiv
Dzu0 P9ODxJu[E&%a<pxs1ibBS;f`i_r`*KPU%DEeM3lba#Z lk)><;V.srNiCM@gdivDz
]XivDz`{"Ok)><Snaq`y!?ETZ9(a`Xp~s1T-K^*E!~kSp-]0Wx!0(l`=oSE9]XivDz]Xiv
E%<?_!a7K;0~2}%JsCe{CG9\"AdLUpfR9V4X2u>uj!nS*e1X8C:+pPUb[T<3D{]XivDz]X
!.BMi:NzL%5~T:b6;/&RIaB}uu2?mTAT3}kB5D7=&F0adu\HeC\XrfX%WmC?k6`N`?eC^2
)]k\^qivDz]XivDzsV?50|KL]t"1#)bPHT<{E-M<qBkA+/:4j.Qv4+"n2Z=0h\56IX?Uci
.xj[iESas!!|2yOHbCKQn}Dz]XivDz]X@Mf?QvNz(ADNHJtc@Lf?Qv#o];!ip!"BL(TWbn
A1X+L|?rh3e?rQ9L5Fiv(f;g`2CVI.WMkOVPhzA.)]'r su~_!ES]PGZEILg8cki[{[RJM
!$a/ NeG0`s1,G^bLUM(H:$+n/ekdZ>",]TJu6'%0^Le"PUpMggdivDz]Xivt*!"R~iqBS
;f`i_r`*KP0`^tivDz=xoNDzb}@:D{]X7v&(7V6`/N:Q*[1XpKK"o=DksW2OVH-X'`oKD>
[qAU@=-(A8MVgv)6JuVKRqXCPHSvs@5Pri2Etv)7f?Qv#o7U^Ma]Yo]7FSRWsaJtZGj<hT
!l'7[?!CM:T6_mh2&?oKoI+yR?mi[B?A^Oc"cC];JAs)$i"/c<E7[?elM'D)B_?|-rB<u{
+;0^2/]LX#uH7u>XB-0Mc}hUh9TAuqhd^R`:VN+$=|t.#$/kgcTAuqhd^R\@Z7pk3;/e!g
<.D{tf@3m` 2 v.<`Am0^v&~v2jScyf#:)dWv5)!^d[qk*M/<4D{tf@3m`v([zO5Dr`LUw
6!>pE{oIE9m(n,X/mFK*$P?Bi$m<9<>uE{oIE9m(n,X/,ep#)urpD'nFb|.lG6cejScyf#
:)9Lio3l9U[yr&It`uX<iws7`Ge+s($i"/c<pBK".;^aQAa.:Q]Zp9JYT!oz)T$>PBjOv%
Ocn:8z!w3ri~^Dt3CX]+F5194|G=uT<'Ab'o\&sXY32MuN[4FoJ?6g6)[ythUr%{M5VD>b
[+h2>]s8`Ge+s($i"/c<eW8GH(<=i"bcePlH!l^DZ69vl$k-K?Vu[6U)Cpt{M3,Ngeivn9
5Zsj!g($Jg5:WM&jq6M9?\TPprG2RQ=|&8Q{\Td;,c?/TPprG2RQ=|&8Q{<4D{^(Ay^`%M
95sM$p@Cg^0n?cM;!`H_]6o<n}n}]@grD~EX<R%#t:n} P9O*W+NY4]XTAfg,B^xivDzid
ukG[]XivDz`{86"Na$j%D+Y@o[lL?xk05g:R]ZivDz2M$T3LmxsjKU`ij%D+nu@"05iBM@
gdivDz]X!.*!IaB}Bo$fGN]XivDz`{!?ETZ9Y2]XivDz"=[9_BJAmcE9]XivDz^!fcK6jj
50#~!~X@iwDz]X)6^V^y/jk432>2NV mETe$_o^qivDz]XkXFact!Ek)Sq/QSY:J]ZivDz
2MB2'o\&BG-Y#9_{1NFvWLK=n!i9ewGccsg);}R~-VAG/fSf'o\&sXVpb$LBEhVx=ySJRT
G\K6\L9;`h=4\.X}kOA#H1J) sWqE='UI7B[?RSTT=TVhU@!+^([)I?|@-/MAb0^66!x0X
>+?WRIK?d2E=Zk5Y0RSGLC]hivDz5HezjSDz]Xs`EnGX]XANGN]XD1Y@o[lL?xk05go'Oe
`Ud:f#:)9Lio^wP/ASA>*tX,Boc`Di8BSkIJsj!g($Jg5:WM&jPu=JG\s.s.^#fij)>8p 
TTD~]XZOT}.JX`((ljBR-nND* CX>9FMagi'$=A\uAi~Dz[FX5:h)\jsh!>WCj?w4rCIoN
Dzmh/*j?OC*&WCo<&2<?%#t:iX[1Yfes]wii8i@7e]Mi[<VaTANj)nb`tL]hivG}G[]Xiv
t*9?pUVvXW[zW;fNJkN[h6gFU+U&3Hi~Dz]XivTPR7LCuf]PDApKk$[Fi&ib\ZZ!iwDz2M
uKm?:w]Sn|Dz]X1>['iwDzGSb}@:m8n,X/,eYyTTaK8'[t0^sXiX/e_+T~*&r>\{ZG_,Z!
]<p:JYT!u`cB0J]7uF'e6|]W?9BPk#`% I7V@7PI-r78Aj<wjWuKJ@p1rB]\TTD~]XZOT}
((ljBR-nND* >keRht3v@sZ)Gf]XtaspJ+m'qYpn%=uj^J>88#hu?jADUGHEV_eTECtWDi
.yO^gx)6JuR?UpT3Rxv52#G3AN'F??Q2\7g7\g1~Tk6/e;BgZrb].%`@s;CNT;$~On784=
i~ag/m:8sT^cdC.}#,8}imCx]Z]z$!M[v*G]"HUNKTq2X$BG!tn|DzhCX. ns_6gM h|iM
\j1~18P<e"4dukD~]X6/<2 GtzVN6ODNDfnui)BhoUU&[Th/^}ivt*9?pUVvXW[zW;fNJk
N[h6gFbXe]Mi[<Va@BPHSvW<-%mgM90mh.^}ivt*9?;(4-nFCb>YH#hwu. P9ODx?2Wh`#
=uoNDzmh/*GlX5?I1DA oOC5fa]36,&M%?6JhC)bIMMce"4dbh@:D{2M05:>m*n,X/mFK*
$P?Bi$ET6WDhBmoUrcE<]XX%BGU(8r?O_VM1!g6|W`a:?MoNDzhCgUbV\H>i)41Eu6..Dx
e"[|Id@J4<a|BP*BjU[qhf^Ht3CXt"*ialhPrxs~f~RoTYVtYfmF$pDv3AGj/l:8sT^c98
iDG{E]-Yl6jS]3#6?&TPprG2RQ\Roxk;;3b6([H>EV`jfU=ZA_9";Ci+<j]h`M@-4$u9ZQ
3Frz#OMy180]oj8QG/`ajSDzidgaK456C1PfT6iq]NmbM9[x([c9@:D{2McJn|`d*Z1X8C
:+p$)qime!4d1GrutL]hiv&,?Ag_U*2{J6gB^}ivt*9?pUVvXW[zW;fNJkN[h6gFbXe]Mi
[<Va@BPHSvW<-%mgM90mh.^}ivt*9?;(4-nFCb>YH#hwu. P9ODx?2Wh`#=uoNDzmh/*Gl
X5?I</D{]XTA0OGg\eC@d?#$/`DpeUr6X[]M1FcJOM6z`wBP*BY\]X)6Ju]Ziv`t3#QfUp
T3Rxv52#G3AN_~$)\mU"[Th/^}ivSiSIGt-7Ghqn(:'!%]R7"HGb[8]X>k;V'Ze8DrMR6z
[R6,&M%?6JhC)b_#XOM-1I%W }SnIJGSb}@:m8n,X/,ep#)urpD'nFb|.lG6#%-rNml}2D
,1/+C>?1X2L\SfU+,!\s+4X9iw6>#wsj!g($Jg5:WM&jq6M9?\TPprG2RQ=|&8Q{]EgrD~
E`(#%!u~U$ZO!t&ZeNeOmq#/=jnLQ5Q$[-H`DZH|]ShBAzo679?dBsZrY4]X)6^_,.::]Z
ivT2]7Wx!08|`*+mo0jYDzJ%WjL9k4Mm)/&3Y/X^_yJpJt]7Wx!0CgH"P&:*6+pE1FA oO
C5-(A8MV0_ukD~]X2k9$VXS>s"Sm0OGgr;`_((ljBR-nND3Q@so^e1)"  o2jYDzidgap9
JYT!0{e`uOR o2;}V6Djo6eMhto2jYDzJ%WjD1<fD9m(.xq.1FA oOC5-(A8MV0_uk^xiv
!w&ZX!v$"!q)MP#i[dr;SlIJBneR :t4]hiv?5P&9o?|.UPCQ+n>eGjtUdD~]Xivd,A8gc
%>irQB[-8PCKAB18P<rcE<]XivDZ3GD9Sz1^-V@mBnoUrcE<]Xiv]ShBZn;Ha[tL]hivDz
6ARU3ZArs=f-^}ivDzJ%WjH:fVgF=|;]nB`P7=o6CbC~O:/,Tt0xtin1B!.$,@8P=vDC]Z
ivDzB;Xu9uURcvibo%"<`3%F5bPwU%:CtSn|Dz]XivuK3x'r.3Nlah)wY)5`Pw;k@yuAi~
Dz]XivTPR7UpT3Rx[;Eg#-*)c(b\k_CbC~oZE9]XivDz]XV'6!Y+j=u41ku,PO@uD8tW 5
#`j<L~?rDxZOQ$[-^6h_NS_Ieg?O1HrutL]hivDz]XivTP,Q=EAq<fD9m(.xq.1FA oOC5
-(A8MV0_ukD~]XivDz2Mrk@|9SRpV<dETwFNK!;VRk1^Kr!oeNht3vFq"83si~Dz]XivDz
C,qi-59k$A]OfJ1UHt&Z:C]ZivDz]Xiv:0JxDB?9[zO5Dr`LNMVDGkB9X9m$:KV:n/&*.8
O6OLI}bgB5e(([c9o'Dz]Xiv[qhfivDzb}@:D{]X>k3SAr-7Gg19,|@tW08K,z"Qu8Dk.)
a~me2%t`Y~Gf]XAN[8]X>k3SWHiwtLYduqhd^R\@Z7`#*N3^ba#Z6Bd-A8^B:.#$dKSyRv
.$koX$Boc`Di8BY1]X1GMNIt sO-`NGyY/q.(CQ{1Iruq?#P0(uOJT8d-V+UZuo9p&p'Ep
W>`_h6e[kS\H*OW08KR`F3a%UtR#bQn&i5qySl'II7TeGp/e<F'Cn}DzMH^{%x.b hgciv
p&Y.)4t@5[WK.j&,ukD~]X2kt?<VD9JpJt]7Wx!0Sw1^hq(|o#T2Y8nm"<`3%FCX>9aHgm
<\h_u. P9ODx?2Wh`#=uoNDzhCX.FTr1g2QMH!pFW.=ySJ"dCX>9FMag={oNDzmh/*>kYL
?I-(A8MVU$%>@C7.2M'@3^O+rcE<]X!N2@ql4ENH< ^Et3CXcq4 MXuD)!^d[qdCTw6>d-
A8372=,FD+Bme_hto2jYDzJ%WjEii?PBfb,5YL?I-(A8MVU$%>@C7.2M'@3^O+rcE<]X`-
g a7EY6vkT\H*OW08KX0?It'tG:M%#t:tC9<NV)khfnBuADkQ|@~O;gdivDzmh$+?O')aa
)X/)bFfLBhoU[lD~]Xrch?iv/ElGKsUt]78}0OukD~]XR#bQBzmwW>8%d-A8V:%93v@sO>
`UiwDz7pexZnC@f\V:%93v@sZ)]<iwDz=gnf0ur'R_p:JYT! k#[Y1txR o2;}v&i=7ytv
3zi~Dz]X4}fPCD]ZivDz]XBAo679?dBsZr03,!\LRkl{:KV:FZ=uoNDz]Xiv%{.b0xQfUp
T3Rxv52#G3ANRQ.}EBaZ/xD^+|uVONI}bgIP?NXl.f$BGbGN]XivDz]Xo|aMBcoUrcE<]X
ivDzEXR(??Q2<eZoQ^[faue\2L'@3^oKo{B*2=J$Kq!oeNhtADGN]XivDzupFx2HrJK8#+
D`mCHk&Z(1^nivDzi$jSDz]XFSr1g2tP2#G3ANRQ.}EBaZ/xW08Ks.Q$[-sk/+C>3Q3~Ex
SkIJt`dIUpE9]XivDzKNe8J P4+YjSDz=xoNDzmh/*j?OC*&WC=gnfFK]SYHGQTANj)n];
a`m[$+?ODfm(.xq.bg@:D{]XW-]o[\<_aY/xGiag={]Zrc=4oN&k72m5n,X/h!b`e&ssf~
sP:)6[;2/A( gb%B+!^bGwpPUbD-"0pn:rKf]tX'mrGx]g@MK.jMoz`+KP_?JAjP`yb$0\
g+mK&A`hj%g."0*``fY'A^!IET9x%# f[8F[r1g2D lKBRIynZtrX/VH-X'`O+^dcrDi8B
iAm8&A/W:8sT^cdC.}#,8}Y52MoN&k72&d c,fblYo^xtataj,nOMLU2hmBp+/M'4*(;Cb
1H$+?Ot^%]m\ed3q-pNml}i5QYZ69vl$E9]Xd1pH/[" gcive;_ojSm8&Ah0t+/zh|JnGk
Q!DFEeI]J?]v%I>.oNDz'b_+jS- Q8@7k05gsI[7;2Q]&%a<#K+!NtST0&Rq `QW`ViwDz
+/M'TJuOu#5%qxI,VsW@hf-XcyN-@]!e%P?A3{i9m&$fA7-Ys9e{2&Z&Gf]X&S582_r'?v
[cu^oW+ksXlcovBB[8]XTA"%/gJ?My3foN&km(b10>K}Mj[<Cn(Ga#uAi~DzEX\r0=)FfF
s;@eYLe3:v:wL3E/:Q%#fls;383~+c'AuhU(%>@C7.2M'@3^O+rcE<]Xubn{`d*Z1X8C:+
p$V~S.e!4d1GrutL]hivh^Zn0=)F;;cB@:D{2MBa$M6`/N:Q*[1XtsX/!zoF\@9"th;}v&
uie"4d1GA oOC5-(A8MV0_ukD~]XR#bQ0xr'fiW-pnM90mukD~]X).Q>T}2>L]&~hLb[Xd
((ljBR-nND3Q@so^/{uk^xivmCGYp$aM;|&-?A_']0#6Z!YfA/XTebe_)M)?g<n|Dz]XFs
[,T}uqhd^R"f:K[yr&It`uQuI}7\\NW#FOG}kq1ArutL]hivDzEXg]`%<b^s:0bP$v3r*]
`fN<Dz.`G=( o2jYDz]X`-;t4-nFY8ItDq!|P+gdivDz]X<)Gm3ft7^KN\32t(`[u;ardP
gNU4U*2{e!4dukD~]XivDzb hh;@uN[4FoJ?6g6)[yr&&)?W<\GmFm[,]0#6T[Gdagec.L
RqFF]givDz]XivJJ3((\&,Nj0IEv;2Gct,$+1B/`Aup{!v2yOHbCKQn}Dz]XivDz)d`fY'
A^AiGS]Xiv[qhfivOe`UiwDzTANj)n<zD{uAF[r1g2D lKBRIynZtrX/VH-X'`O+FdM&=J
D9m(.xq.ujo)_nA1"uj?u41ki`3*(\*N^iut)2f?Qv#ob`GMLK"g/`)}IaB}T.K^43gEkY
p-CVI"3Si~[A`apAs(k05gjj50pC@LA"(>CUqp#0kOp-CV!(%@@Cg^0nKo]t,{"QKNhf^H
t3CX]+F5194|G=uT2EVH-X'`O+^dcrDi8BSkir3l9K'"Ew=S]vPTIt sO-`N*\;fNPHZ]g
ub#}27u&M1G'Qzp!]'iwj(" 6m`ZIJ#jj`8QG/op,zJPpJ$p@Cg^0nU9`YSfD+BmU$R#bQ
FNDZ8ln|DzhC,zF"B(H4'm! n|DzB]k#pDqf#0o3u0'|DN5G3u8P232r_y`:>z"dZ2Gf]X
#pj`pDQZcf[6EW*sIdhf-XcyN-@]!e%PbU9iS.9H @8k@;D{2M%W6S:5JgJQU]t'_`fT;_
oN&km(b10>K}"g/`)}ogFR"C0[&lI\B})#h.^}ivNDUfTJt./zh|JnGkQ!tvqLGz\<hfiv
e;!"R~5/b(T}rqNPq^A((/a*b hh]"$3@QukD~]X2kiTS9$bC3th[M<eBYXVXV)4t@5[X,
Bo# <W<?ifg' WOQ@.24<;gFD~]Xiv;'p)c}a<S{?J"n7/PO@.1C]PGZ $>9a<fHSHUse"
(7^~iMcy=rl&O:`UiwDzts1H`s:N$$FE\D&v72P+*h`=BfDjo6K3([c9BP*BJu]ZivhB:N
JxDB?9i;h6HE)]'r s1rBQ*BJu]ZivTPDi<'YNit=AnZ[+t'!"R~iq^D9;Ip[lhfivp&Y.
)4t@5[uircE<]XWD.jQ7T}Po* K 18P<rcE<]Xi6QYnz\@,5W{^>/]6\`e*Z1X8C:+ey$=
A\IPrch?iv/EZ1Dg&MSAQ+n>iKZ79v@x>k&[58H5G}kqjZT|<2D{]XTAItn{s7`Ge+SXBo
q.sxf~0)<z&F;e'Ecf\5,}>73n3~ExSkIJuAi~Dz]X2kny@"YL?I-(A8MVU$%>@C7.2M'@
3^O+rcE<]Xivk1Y%*&r>gf`%]SL)c0n|Dz]Xiv.$_"T}u6?5bI)Xu/Urt*ardPgNU44M3~
ExSkIJuAi~Dz]XivMi[<Vatf@3m`t^MOL2A]mv,3_/Y9o[m[@"D+&M3!oJM9U2<y/MlmE9
]XivDz]XtuF019,8'?@skmVDoGr"_+3_pkVb-X'`D@$e0~6Y:+UUD~]XivDz2M$+?Ot^%]
=v]ZivDzuAi~Dzo2jYDzid^D9;IpE:=xYxuqhd^R`:VN+$=|uO:xc^/_Aup{I.mF]?grDy
.`G==UDC`U6T:+<@JxDB?9@-fBP\.}Jghg tf?Qv#ob`GMLK"g/`)}IaB}T.K^43gEkYp-
CVI"U)D~hkkKs;t^EW*spPUbH1[A0P$/\ut#!Wprs1\uK^Mj[<Cn(Ga#j%QXLC5fDCj?u4
1ki`3*(\*N^iutY.0p#wi.Ik7h0'Wp#P2{Yt>zcE`% I7V@7PI-r784=i~JpM*T6JR6X^^
d(H >SD{E$L++FkH_o!tpK,8^bGw&M58H5MS[<Cn(GegkG?x+r@%Q"/+C>TfU*2{gciv:0
i"e"`%TTD~]X[TY0Yt>zcE2loN&km(b10>K} -G5],t#!W02Ju]ZivDFY0gB7{sEm8&Arz
u3'|DN5G3u8P'HBF+<s&k05gBBs%E<]X,9^bGw^qP/fEBi6t?NNBui#}27*c)zWC#cVXC.
07Sna]<}$0mRs1\uO5`UiwDzlNovGMhf-XcyN-@]!eHGXT`}uAi~Dzathh]"$3<-JqM*T6
PL$|;auE P9O*W+NZ2Gf]Xq~R_$ZJ0*mnH,j<(Zou.u>Bkd4hUjs7XnH,jD+=d^bg)\[t'
!"R~iq^D9;Ip[lhfive;:9!^q)MP#i[d\eC@thTf[TGnag={oNDzs.ga$YJ0*mv tL]hiv
k1Y%Cd`HhMq:MPJphg^RH(A~8nG0A@pzgfU4[TGn5;K7&Civ=AnZ0 h.^}ivQ'[-8PGM6t
H"uie"4dh.^}ivB89|Y+dwPvSCln^X$< 5JMfB+7275&18P<olh->]D{]X\8\j9v@x8"VX
C.\S1GMNDy:Ou!j^ibLeGjGJ:T]ZivDzq?Y.j=u41k!XfG4}G=O-'6LdR$bQFNDZ8lh6,z
F"ag={oNDz]Xq~R_b\X/<f]TZcf~@!qx"%/g]NFSRWsaAC[8]Xive;>5Hr(/5RO$ZI_,ii
U&D~]XivDzbl<*6]/N:Q*[1XtsX/LNs;MPRkXg433~ExSkIJuAi~Dz]XivMi[<Vatf@3m`
t^MOL2A]mv,3_/Y9o[m[@"D+&M3!oJM9U2<y/MlmE9]XivDz]XtuF019M9qBkA+/:4j.&k
)xuc6W9u#wi.Ika.:;AG[ckT^qivDz]XivMS[<Cn(G(JjUDz]XZ'Gf]XAN[8]X>k-(A8MV
gv)6Juj?u41ki`3*(\*N^iutY.0p#wi.Ik?p^Lp GQTANj)nh&>][8;2&RR3UpT3=C(#1X
lo9<kBCbKNn:8z!wA@^qa@LN'o$~_{1Ne2`y*)Cbpws1\u4PTtD~hkkKs;t^EW*spPUbH1
[A0P$/\ut#!Wprs1\uK^Mj[<Cn(Ga#j%QXLC5fDCj?u41ki`3*(\*N^iut)2Ab'o\&sXOQ
@.9K'"Ewg-\Rlz2D,1okqf#0'kX7ttjLm<RYL`,NgeTArqNP+XNM A&CAF<wjWuKJ@p1rB
apecDF1H%W6SU0O8\{Sn"%/gJ?MyqxBqekhB?x18.z6U^?cUjSDz8S=V,8dKSyBfBo$f<#
GmFm0!X8iwDzoUn{.LRq[{eCIHbCsy[^O2@TK.jMoz`+KPdd@:D{]Xiin{1oQ*uQs}!W_q
JqM*T6PL$|;a!q>/cOJ>]v%IScuIi~Dz#&/`j^pDlcr9SlfE'r+X`U6T:+86"N-pL$n>iK
de,zE|'76Y^OJAZ@AB[8]XTAsk_(T}rqNPq^A((/a**)Cb07Ju]Ziv0LGgox6Ygc@9VE-%
,+LB&w5AK7;xc>"ro5jYDzJ%WjL9k4Mm^d#2<WD9JpJt]7Wx!0CgH"P&:*6+Zo0=)FfFs;
@e5H5JjWDz]X"/j?U#*&WCh!M29Yv*s;38CV>9 gU%)~%qNku~e^Mi[<VaTANj)nb`tL]h
iv`V43#6nz`d*Z1X8C:+p$u}pAFQg-\R!OSkIJBnoUrcE<]XDqn{s7`Ge+SXBoJgd+GX-~
;+BuoUrcE<]X`-g 2(YN]7FSRWsaSm0OGg\eQ^[fau(?Ju]ZivT2]7Wx!0nr=|oNDzB]=u
M+FHPuT}W3)km_&DfFlkeY;Za[e]=7T/Sm\p0`X8iwDz]XL(dwA1nA.-/,2s>i.[CJ-vQ8
W.OColFe'}h(^}ivQ'[-8PGM6tH"uie"4dh.^}ivB89|Y+dwPvSCln^X$< 5JMfB+7275&
18P<olh->]D{]X\8\j9v@x8"VXC.\S1GMNDy:Ou!j^ibLeGjGJ:T]ZivDzq?Y.j=u41kAx
U+avm$9<`G=U9Z8`=V,8dKSyBfo<o{aMBcoUrcE<]Xivk1Y%ItYFGQTANj)nGe5;K7&Civ
=AnZ0 h.^}ivDzJ%WjH:fV<;sjic#y* Y4]XivDzX3o[GMtf@3m`*|^b32]IQm[v$ %Jak
qi&k.`TeU*2{e!4dukD~]XivDzb hh;@uN[4FoJ?6g6)[yr&&)?W<\GmFm[,]0#6T[Gdag
ec.LRqFF]givDz]XivJJ3((\agH`E`%W-*p2NP${eldZ\Ped^bQAa.'^kg15&l!\Y7]Xiv
Dz]XFs 8WrPFPqgxivDzb}@:D{2MukD~]XDy.`G==U]Zrcd;f#:)YlO,SvqRWhpk\{5fG-
,ML'fU/Z[RYVDr?2Wh`#@:Yd2Vrm J!mYz5uVIX0[&GY!W^}^|8S,Wt+^+-XH7%]E5'61X
jm[\THG0,ML'e4Y|=E:FnGA+*tQ(h>>(O6FTGbG[-(5L21ZgED2E,Ttj-jh/W|?/BSGWX<
iws7`Ge+k@g4b`e&ssf~M6VD>b[+^q1>k?oAsg6gp#>|JxtAE `:VN+$=|c}/_Aup{<1D{
r8Fa'$FE\DJgp;iXHD\wF5194|G=VH-X'`oKE9$?]z3oJOfB_+ut[4Js:1(#1Xlo9<(OM'
DV`!n|e;JZZel?$k]JpkjI:tu0TB0&C1cIRY0~#wi.IkgdTAu6?5bI)XD^kBtf<'JK:1(#
1Xlo9<(OM'DV`!n|e;JZZel?$k]JE`uN)2JK:1(#1Xlo9<(OM'DV`!n|e;JZZel?$k]Jpk
u4<Vk;g4b`e&ssf~M6VD>b[+^q1>k?oAsg6gp#tr]dgEKqEDs&$i"/c<:LG-,ML'<kuk.H
5L21ZgED2E,Ttj-jh/W|?/BSGWhL\GWhgbD~=`#iI`cpdj:.a%23BENh/-#,NF_/qaM[ A
s0F019*&9;NEFW?K#O2=$>P&%!JxR?UpT3hN]l)2&:uPR o2;}Zb193kI+,gGd*{RJpdVo
S.=9D+2PWp#P2{+^*|ZSh6E!9K'"Ew]gM:?\TPprG2RQ=|&8Q{]EgrD~E`(#%!u~pAFQ7=
5y\NW# igciv/EJDX! ns_6gM h|iM1_JDE.\QEKTg[TGnag={oNDzX3,40xr'R_H&I2YF
GQdD2?QLk[^qivDzm(n,X/rkE 2VD_6?A H4U H}Lg%oPY=9D+2PSlIJXDiwDz2MuN[4Fo
HEu0H ,E[fGkBob?Zr5MZVh6E!Y;,4FNU H}m(M9[xD~]XrcE<]Xi6QYnz*NnC\liwDz2M
BaENWNX/<f[BB^/B"kY7]XivDz-(+jce:v:vsy7?W>i~Dz]XivDztf@3m`E_uNY.=)h\56
TF]Jko8'[t0^lq1[Y|OR@.8zmrO{U&%nPY;k3LATBnoUU&D~]XivDz]Xjiibg' WOQ@.8z
MR0aGG]XivDzi$jSDz]Xivsy%gmVl;1 813XZ>]XivDz]XQ^UpT3Rx\(i(Sa.Rb8`Nm0^v
&~.`$>P&^d#2R71DbiX&,46>m6e![l([c9n|Dz]XivDzupBpL9k4Mm^d#2R7beKCD~]Xiv
DzGS]Xiv[q^qivDzupFx2HrJK8V~S. Pi~Dzo2jYDzJ%Wj7pAt<fD9m(.xq.t)tGeXe%MR
u}\E,}>7-(A8MV[j^qivDzJe#&t}Xzuqhd^R_=iVR2pHW.=ySJFHSxh)?0e4RXZ(Gf]Xiv
t*!"R~iq^D9;IpgxivOe`UiwDz8%Obci$=A\i~h.>][8;2&RR3UpT3hN]lt]MOL2A]-6^a
QAa.i pD^}!.%P?A3{sCe{'k[IAC0Xn}$ZkGUf!7ET9xOzmcE9`{ &^ei`J! kHItc^j^q
!.%PbU9iS.9H @ET9xY42MuE P9O*W+NIaB}H:[kn0ZItf@3m`pjCYlKBRIynZ6Z;2/Ah`
h]l~$e>QD{dDaDLUM(H:$+n/=S6gk~%b^iR3)z(DjV[Wa.$i,u"(;.t=)wN8X5Bjjw>$I5
0]D_aJ4p/jAtRWE=/5T:0]0;9^eV_Y0}/Rf'oa>:&8Q{H@#L0(e?VU,_LC@;m8n,X/rkE 
`:VN+$=|c}/_Aup{oDX-;hCq]Z.o"q2yLa7N(#%!SY^&-XH7%]E5'61Xjm[\)=(Ra<a2e?
ij?!Plh4<yVhBM)g>dSqT=7+0'SY4,uM<qJxDB?9jiou)T$>PBTyn:8z!w^}D"H"P&Co]Z
.o"q%l'ujt0MUy?z$iM:6mnZekdZ\P%$ODkh@XmjDt/P8FJpg1\RS!Jl]WtI>*2]&:1.MX
A+4+uM<qJxDB?9jiou)T$>PBTyn:8z!w^}T2.{X5E;`{>0jb9D@vTr&; 7mnDt7XK=o~qf
#015&B//aALe)fLrLUM(H:$+n/=S6gk~%b^i2wc{$027?lO#0R)i*#uq.H5L21ZgEDs&$i
"/c<:LG-,ML'fU/j[$!LZ[J.7fVXv)Tk^c8g9L'"Ewg-\RWEmFNZKse)Di8BY1]Xd;,c?/
TPprG2RQ=|&8Q{1IoN&k72&d c,fblYo^xtataj,nOMLU2b30\Fj@VU0O8\{Sn"%/gJ?My
9@:P>:thTf7P`#8Ml|NZKsX<iwDzDjo6eMhB?x+r@%Q"/+C>TfL]'opJ[gmx&Uv0a4,UkC
/cuxs"+5p':y]Zive_)MR`8e Em\@"05Sl/QSYJZ,iGd&L.x`IQO3qCV>9(OM'Sf'o'UMv
#8gcive;_ojSm8&Ah0t+/zh|JnGkQ!DFEeI]J?]v%I>.oNDz7r\>Phg`@9VE-%,+LB&w6"
'S0s@-/M!Bh4^}iv!wE@s=cwl}=Z]vPT4qSEM2WC[8]XTAsk_(T}rqNPq^A((/a**)Cb07
Ju]Ziv0LGgox6Ygc@9VE-%,+LB&w5AK7;xc>"ro5ZI]X>kGYX:FTr1g2tP2OBob?Zr5MZV
h6E!(j`=e)' !R(qukD~]X2kS~U!Y1gqDy.`G=h`jSDz]X`ML]JN<MJxDB?9jiou)T$>PB
Tyn:8z!w^}>\4FKc`UiwDz2MA oOC5-(A8MV[jD~]XrcE<]Xv#s;38O"IoP{##Y)\'A/oN
Dzmh/*6+q6R_H&I2YFGQdD2?QLk[^qivDz]XFSr1g2tP2OTF]JkoGTmc&SZ3[#JM5QG4QP
^Qai'>PYe!4d<2D{]Xiv:0JxDB?9ji5;?Uci.xj[GTmc&SZ3[#JM5QG4QP^Qai'>PYe!4d
^tivDzSNXLiwDz]X7v&(7V^Ht3CXuCTB0&C1cIRY0~#wi.IkIF8ekih(^}ivDzu0 P9ODx
?2Wh`#o'Dzb}@:]hivh^Zn0=)FfFs;@e[8]X>kth9k!^q)MP#i[d\eC@thTf[TGnag={oN
DzX3,40xr'R_H&I2YFGQdD2?QLk[^qivDzm(n,X/rkE 2VD_6?A H4U H}Lg7Q`#8Ml|M9
[x^qivDzm(n,X/rkE A_B=Z,&>]8GZAClCq03iq|#9O$IoP{cc$=A\i~Dzo2jYDz9te`Q+
T}\KX,Bo8UY,gq/X@\bgA1geivDz-(:-+/!gG`0^t7okGl]givDzEX\r#Ppygfp$)uaj@6
db"<`3%FCX>9fm:*YN[)S010p)c}a<CkH"P&3G3~+c'AuhU(D~]XivDz@BPHSvW<-%H"X,
Bo8U1Drue]ht3vi~Dz]Xiv)G8A($m6n,X/rkE `:VN+$=|c}/_Aup{oD,aLE=`oNDz]Xiv
t*!"R~iq^D9;IpgxivDzb}]givh.>]D{]X2(QfUpT3Rx]IGZ*)c(b\5i:"e`Q+([c9@:D{
2MBair<Vo$2L'@3^oKE9]XivkA6>`B.65L21ZgEDs&$i"/c<:LG-,ML'?N2!4!8#tL]hiv
Dz*]`fN<Dz.`G=( jUDz=xoNDz'bGb2pu6gff?dS<1c?e&ut)2p)t.LgUs\vZ736@sZ)Gf
]XIVPes.<;^E3p4-8PhCm&n,X/,eYyTTaK8'[t0^sXh7^}iva7,UkC/cuxGNX^X4lx@]Dh
Bmtf@3m` 2 v.<`Am0^v&~5QJujWDz8S=V,83fBaENWNX/<f[BB^/B"kY7]Xiv:0JxDB?9
jiFLe8,B)5&:#>`*+mOP@.1Cru:R]ZivDztf@3m`pjt*p!8jA7oX"<b7Ky[-8PV~S.9u8I
l|M9[xD~]XrcE<]X`-;tY1sWgblQsRJU$=^Ht3CXuCTBL(Gbi;,PJD-~K#;e'Ecf$=A\GN
]XivuK&,se;`uN[4FoHE\wF5194|G=VH-X'`oKYsT=Au[8]Xive;(7^~iMcy=rl&Z%iwDz
uAG\]XdQSy< ^Et3CXuCTB6,[`pk3;/eLrNjL2,!]qfqBmpAFQ7=5y1CrutL]hivk1COf\
SW<fif^D9;Ipe"(7^~iMcy=rl&O:`UE;]X,9^bGw3fVU/f71JtM*T6PL$|;a!qfG\aS69v
ky.NM3FhtKE9]Xivk1nZS h\YM"Lj@\H#(4uj=u41kJaOfB^/Bs\,g%N?A3{7A5y1Crue]
s7`Ge+k@q~ilQVbNhzHE&/6zf=<J8Il|M90mh.^}ivQ'n>iKn{426tTsL]'oP*`UE;]X,y
=qJ\,i2/r'R_jt7X:y6?r&on@Lbej"Q`n>4tS6^"13dd@:D{2M?$0|u69SD>mw/*p-rD<V
o$RRD_,ba"!(\w_asa4-T:8epx`yZ@[#JMs1_+Q==r3u>.oNDzB]H":PG-;|jA'(%XjWDz
]XEr#-2pdYv.K^>;7ZH?t[sXE9]Xiv=S^?v#"1(&7DEq,qXPiwDz2M4-H`[Aqi`!0&Nhkc
dn4pals;Bp"!E<]XZ'Gf]X1>/`nzeEQF jkYDy1N;.8drqrDic5+HKZ@emR$TT^&-XH7%]
E5)g>dSq${>$9u#wi.Ik;HA"a<2shXrhjSDz]XX%BoA~'o]Sez?_.vmj@"05u~oa"nM[p^
P/_%hpWLktQSC,n_,a3N$ (^DNL&Da`"@{5]B9-.VI-%'9a3sWJD:8n/A33J2}<y`23Vo6
6Lg-!gipavX/BJ &^ei`J! k*#uq^xivmCGYp$aM;|&-?A_']0#6Z!YfA/XTebe_)M)?g<
n|Dz]XFs[,S5nzs7`Ge+SXBoq.sxf~0)<z&F;e'Ecf\5,}>73n3~ExSkIJuAi~Dz]X2kny
@"05<Uo$2L'@3^oKJV 8,g]WZcf~@!Z&Gf]Xivt*9?% N$bPv*/c<z&FuK@2Hn(/5RO$'6
Ayivhmo]E9]XivDz]HR6TTt.9?pUVvXW+/t.Gv]givDz]Xivs7`Ge+k@+xMu5CSAt!jz8f
U$^ccr9re`Q+.!#%TfU*2{e!4d<2D{]XivDz-(5L21ZgED*]dkJ EMWNe\jLm$X$Boc`' 
!ReNe_)MBP*BjUDz]Xivh.^}ivDz]X`-;t\_@]n?9c:y/B,Ui)u. P9ODx?2Wh`#=uoNDz
]Xiv7MA#:GifukG[]XivDz]X@M,+LBk\p-]0e(WMK=IPI~ k3ti~Dz]XivDz))Fxe[q@ u
K>]th7gU`%@J\N$KY4]XivDz]X!.*!IaB}Bo$fGN]XivDz]X@MKj]th7gcivDz]XivKaoN
pPUb3Hi~Dz]XivDz]]I0%FIaB}U$D~]XivDz2MiyR2Zr0=Uydw:<!B_{1NiRg' Wqk-KG2
&E:c]ZivDz]X)6^V^y/jk432>2NV mETe$_o^qivDz]Xivpv^KAy bET$C=Y6gk~%b^i_@
ZPBQNPnS?v?qitB|:Zj.Qv4+"n2ZhXrh' 0^LeoMnS]2J7]givDz]XivDzeCbtU#:9u}"1
u3M0px`yBuB=iCa0XDiwDz]Xiv$Z(TM'DV(YNQ mETe$^b^nivDz]Xub5)[8]XivDzmh/*
p-rD<Vo$uUp!8jA7oX4ti~Dz]XivDzL]T,3fW:8eQ%=mBu>kgFD~]XivDz]X)61)do>d'S
#Oi;,PLrT6jj50sV\K0i)hi\uNtr-~S5O7AjT:EZU[Z?1@/D7|tOtjsPEZbHm2!IE<]Xiv
Dz]XUnMgE:]XivDzo2jYDz]Xivk1Y%*&r>gf!"R~5/6|1GA oOC5+/-#Sn0OGg\eC@,b!V
iEm8&A(0Y\]XivOe`UiwDzuAi~DzE`+/@1R6UpT3hN]lt]MOL2A]-6^aQAa.ZqBY9<h/^}
iv]3FSRWsajT[qhf^Ht3CXuCTB0&C1cIRY0~#wi.Ik?p^Lp GQTANj)nh&>][8;2&R1rk?
oAsg6gp#>|JxtAE `:VN+$=|c}/_Aup{27tiE<`{LN'o$~_{1NM&Y|(@dnK^43gEkYp-CV
f_TnD~hkkKs;t^EW*spPUbH1[A0P$/\ut#!Wprs1\uK^Mj[<Cn(Ga#j%QXLC'8JrVKRqXC
PHSvs@FaDCkEg4b`e&ssf~M6VD>b0 nH,j\s+4Bc7!,.\s+4BcRA9H^>2jkPnE.l[z,P-a
XIiw_kFF`U6T:+59+<??B$_+ZD2MuN[4FoHE\wF5194|G=VH-X'`O+.pi@9EKmRa[fa$7J
0'Sla]<}$0mR' !ReN.LRqFF]giv F/ESKl8:v:v?5?D3Sa@Pmue_l `e!IHbC%k^Ht3CX
uCTB0&C1cIRY0~#wi.Ik0auk6`/N:Q*[1XpKmDhf`TX3O,SvqRWh$76S]F@ S'/Z_+?I-(
A8MVra=4oN&k72$L]z3oJOfB_+RqUpt*2O@-fBP\.}A~'o\&sXT6uO]h@M67#w"Ok)Sqmc
kWP/\{HKtc>J*8:J]ZDEEeI]J?]v%IsCe{4(=`SCM2iUJ! kHItciU`yb hh]"$3k\p-cv
a<#[`Tf@dS<1c?e&tj^KCbk>g4b`e&ssf~M6VD>b0 nH,j\s+4BcDjo6/W<)aI' !R/X<)
aIjS_u`*KPlH'"@0thu*QI;-b6>1KZo+_nA1cVA05]7.i"<j]hFSr1g2tP2O@-fBP\.}A~
'o\&sX!cE0i?L^UU=B8$BrpAFQg-\RlzNZKsBfRA9H33i~Dz 3'b9eF,-K-KZe/aTtkj8F
u}?u @m[_nA1"uj?u41kJa:1(#1Xlo9<(OM'DV`!(@JuVKRqXCPHSvs@FagF`FX3O,SvqR
Wh$76S]F@ S'/Z_+?I-(A8MVra=4oN&k72$L]z3oJOfB_+ut[4Js:1(#1Xlo9<(OM'DV`!
X0v$D~=`%U6SKf]t,{E|'76YHypvc2iX_@JA/5:aXCiw222r_y`:>z"dIaB}U/.odl6Xou
`+KP_?JAou@LA oOi[M4pxs1m&@]!m@:n;mD.(ljBRuPf$:)_>iV3*(\*N3^f?Qv#o7UjM
m$2D,19u8Il|2D,1okqf#0'kX7ttjLm<RYL`,NgeTA'|Zbhf-XND-I!G9MOC=JG\-(5L21
ZgEDs&$i"/c<:LG-,ML';JJz_+Q==r3ueu.`,"\Ts;38?2a9O9bCSoPrcc?xk05gn|Dz-(
]=(-9lu1t}R[Wb5`5<*"f8ZY5lTT@9VE-%.05L21ZgEDs&$i"/c<:LG-,ML'0_h.D#`HhM
q:MPiosPJYtAE `:VN+$=|c}/_Aup{I.mF]?grDy.`G==UDC`U6T:+gKJZZel?$k]JpkjI
:tu0TB0&C1cIRY0~#wi.Ik:+uri~[A++M'!7ET9xFqpvc2iX_@JA/5%,X@iw222r_y`:>z
"dIaB}U/.odl6Xou`+KP_?JAou@LA oOi[M4pxs1m&@]!m@:n;mD.(ljBRuPf$uBe9]lt]
MOL2A]-6^aQAa.C:th?1X2L\SfU+,!\s+4Bc7!,.\s+4X9iw.LRqFFEV`jfU=ZA_9";Ceg
_kFF`U6T:+59+<??B$_+ZD2MuN[4FoHE\wF5194|G=VH-X'`O+tvilQVbNhzIj?5)zU6^c
cr9re`Q+.!#%Tf<y/MlmE9]X m>j0`b;UnUm^J^hG'LJ+Fu6ID!BSkrqNP+XFZr1g2tP2O
@-fBP\.}A~'o\&sXACuAMB>|U#57C1j`v%hDiXHD\wF5194|G=VH-X'`O+FdM&=JD9m(.x
q.ujo)_nA1"uVKRqXCPHSvs@FaDCa+]lt]MOL2A]-6^aQAa.i eYIHbC%k6`/N:Q*[1XpK
mDhf`TX3O,SvqRWh$76S]F@ uAMB>|U#57C1j`dS[8!jjiou)T$>PBTyn:8z!wVupAFQT=
&(X&,4FNT=&(s!s}!WO!<+JJpAqh9<6@&7n}e;#}=AoN&k72&d c,fblYo^xQ^UpT3hN]l
t]MOL2A]-6^aQAa.-dF^e8,BsWq]0>/-JDeN'k[IAC0XX',4FN=S]vPT^qiv#9Dtbc&JJq
Jlm?nXf(%>M[r6o>%JBbhf-XNDd4f#:)oBj!J>6g6)[yQe?@ckkaO:rc) E_G`t~VNH!/N
`W'-HD\wF5194|G=VH-X'`O+FdM&=JD9m(.xq.ujo)_nA1"uVKRqXCPHSvs@FagFKqEDs&
$i"/c<:LG-,ML'[jT}rqNP+XMA>|U#57C1j`dS:wu0TB0&C1cIRY0~#wi.Ikrc) E_G`t~
VNH!/N5L+xphCYlKBRIynZ6Z;2/A( G4QPiTPd1A]PGZRv.$koNZKsRv.$koE9?zk05gq?
#P0(uOJT8d-Vl6Z35lr`?v[clu0WUyVaDPYPi~^Dt3CXuCTB0&C1cIRY0~#wi.IkK|2WD_
6?eupTlLVoS.e!p$)uSlPrcc?xk05gn|Dz-(]=(-9lu1t}R[Wb5`5<*"f8ZY5lTT@9VE-%
.05L21ZgEDs&$i"/c<:LG-,ML'0_h.D#`HhMq:MPio]zuqOc`@X3O,SvqRWh$76S]F@ S'
/Z_+?I-(A8MVra=4oN&k72$L]z3oJOfB_+ut[4!jjiou)T$>PBTyn:8z!wA@3foN&k72$L
]z3oJOfB_+ut[4Js:1(#1Xlo9<(OM'DV`!tL$O]z3oJOfB_+ut[4!jjiou)T$>PBTyn:8z
!wVupAFQT=&(X&,4FNT=&(s!s}!WO!<+JJpAqh9<6@&7n}e;#}=AoN&k72&d c,fblYo^x
Q^UpT3hN]lt]MOL2A]-6^aQAa.-d5M?Uci.x)zBzH:qAfR9V,zE|'76YHy7=5y\Nd;,cTd
D~]XK4#p,r3&&eQp=B'peUEt,3J~/z 0qx?v[cLUp:JYT!`KX3O,SvqRWh$76S]F@ O;`U
f@dS<1c?e&tjUrT3pzE `:VN+$=|c}/_Aup{I.mF]?grDy.`G==UDC`U6T:+gKJZZel?$k
]JpkjI:t"}_=iV3*(\*N3^f?Qv#ob`GMhf-XND(xE_G`t~VNH!uT>qCbk>g4b`e&ssf~M6
VD>b0 uk6`/N:Q*[1XpKK"o=DksW2O@-fBP\.}A~'o\&sXOQ@.9K'"Ewg-\Rlz2D,19u8I
l|2D,1gcivm8&A/W:8sT^cdC.}#,8}So'|Zbhf-XND-I!G9MOC=JG\-(5L21ZgEDs&$i"/
c<:LG-,ML';JJz_+Q==r3ueupTlLVoS.e!p$)uSlPrcc?xk05gn|Dz-(]=(-9lu1t}R[Wb
5`5<*"f8ZY5lTT@9VE-%.05L21ZgEDs&$i"/c<:LG-,ML'0_h.D#`HhMq:MPiosPE4XU!N
jiou)T$>PBTyn:8z!wVu?6@n<wif^D9;Ip`Uh>cmGt<y1QNQ^k^|8S,Wt+Yz=E/[2}$=27
j;>FYduYm)iB1QmP\+_uQpav-5?Vt+sfZ-S S1UnE9upi~Dz?27>En/`*]1X8C:+21M2?7
Qa;4&Ra2s@F!;2Gc@8A44<i~Dz?27>En/`*]1X8C:+21M2?7Qa;4&Ra2s@F!;2Gc*b/j2E
kA^qivcy<1!UnEt&6gM h|@4A4dl2w$=27(9H$$c#z?dQxD_,bJkN[q2E9]XFS'$a&^cJV
fB+727he(<Fh:;6\:+"&jaap6ShYm.T:8e*b/j2EkA^qivcy<1!UnEt&6gM h|@4A4dl2w
$=27(9H$$c#z?dt{p!^P8M`PbHHX]giv^DN\k]?A5;C1PfT6DB$.^O--VI-%L.pKl#VDoG
5E?U]c#%cAdZOcsPE9]XFS'$a&^cJVfB+727he(<Fh:;6\:+"&jaap6ShYJkN[;<<,D{2M
G`Q{'g1.FE\D&vrM<'My!zSZbC%kj-`NH)bCMX[z1.AN'Fgciv:0U#,N7Od{)X/)bFu;'!
A$a/BK[cb+]]E`?Wq9VPB^/Bs\<'MyTVD~]XZcVi^"RzPISvW<X0T36X/[c{-YNDkctj^+
-X3qj>\H#(A`B=b|.lY1]XTA3o8}N~Sa32>2NVtA.#b(L(dwA1N!E&kB_/l<avi(SaNisW
<'MyTVD~]XZcVi^"RzPISvW<X0T36X/[c{-YNDkctj^+-X3qPLS ZSKs[z1.AN'FE9KFhf
.He>_m *6!.Nf.-YndYsU!a&ZqpGflcmJW.N'A\O6T:+&i?r96sMfl>Xs8`Ge+JoM*T6"^
6mCe!~#uZuhRi'!"'QPYm]'q cfLZY5l[;^qdQ]JoJ0WUyVaLJ+Fhm(7^~(LM'DV(YNQCp
(Ga#_&e5GFLJ+Fhm(7^~s'+<Ik#yu0o8Dzmh^%fic"cCGe#yAD[8F[r1g2qm?v[cDmo{an
Xvj-cdDi8B>6&p'xKl8cUTM*7p?WM%=Jr'I,VsW@;D/Stskg8FR`79k'iGS>LY!|uk.H5L
21Zgc"cCGe<ysdgaD~sV0g[{:)9]Wy::ky.NM3qs`L[Ea"fCHEi=aF,Z=Z4u[6j,b`e&ss
f~=Z4uGZ[6.pL?6U@A`QEon-,|-c[,kd")%$JxR?UpT3Rx%Q_YIv2o5[0&%o*mhcDIYPi~
j@'(%XjWDz72K7@,YLT~a]<}$0mRjSDz]X@MM&Y|(@9c:j]Ziv)G.3eUgFa@!G6mkBBS"y
RMpt`y@-fBP\.}`}!(mX`@ p+c`x70K7@,XDiwDz2M(9i):Q]ZivpTlLjSDz]X`ML]JN<M
JxDB?9OnPQoLYsq31F(9i)=toNDz]XD1m(.xq.^sAN[8F[r1g2QM/j??$.kC 8`9a)!G6m
kBBS"yRM04Zu"LtbMOL2A]"KJxj?u41km$#yRz!#2p5[0&Eo(#1Xlo9<07Zu"L+A*"uO1_
7RZrKO@;m8n,X/rk(Ci)u,I^)jN#PQoL5w.^k4H{SA3XIpa^Yo^xtataj,nONmKs::]Ziv
TP', QJ<YFGQdD)NbN;3Kwn}Dz]X<)&*gcK4fCV"h!M29YJ~$s7JMT OBnOn')munm@_Kn
VQpk\DLW96sUkW0&C1cIRY@NBb4!Jeo0jYDz]Xo|)z@Fa|^|13*pu.,uGg19(xDhV_7!46
j=u41km$#yRz!#2p5[[1pU1 +P[|^qivDz]X`MVgn05Q*g6b4$thC@O%?O i$Cs/$i"/c<
$vkWDpip@oGN]XivuKA&Aa! ]giv=#D{uA<qJxDB?9OnPQ.kA8"K@{72[@'* QJ<?0X2L\
7Ja9O9bCv*[RYVE;Fa<C6BG[]XD19\"A<D"&rzaF<bT1^qivDz`{@B1XpspujSDzm(@]v*
%y[IAC0X5RJe0))4t@5[+_5[0&24onY2]Xiv$Z^JL<(=NQ8q?!`!pv]WSqa!WLuD\&H!.6
!#tX35sV LWyde]SezRRIk]givHn(/n}Dz]XD18KXZ$,o_LWE:=xDCj?u41ku,X8c"cCmK
jYn97?K7@,Rv.$ko$p9'H0>7)MbN;3t@$#Zuo9p&p'EpW>43373>"ugciv/EZ1/2^qBiD)
YT)4t@5[+_5[0&Gif|`7^qivDzb=T}$,o_LW'Yh.^}ivDz)d9kJ'WjD)Zu0=)F;;(9i)"y
Y4]XivDzmhl+$&$x9'8 0u<2D{]Xive;:;n77?^tivDz=xoNDz]Xq~R_+E<U<?if^D9;Ip
gdivDz]Xq~R_jt7X:ykn.NM3g)\[S010,eh,N:bCsyn}L\gdivDz]Xivt*!"R~$L]O;?,3
D+tOK~`eC1kQ`K QJ<_@JAq7kWc"cC,jGg19h|pts1`y#u=d0aSGtTtG[k^qivDz]Xiv5;
K7&C6k<~D{]XivOeE:]Xivh.^}iv[qhfivZPQ^[fauo&Oe`Ud:f#:)dWEt%?7CA82p5[0&
oN6T#JlM'r0q')j`70K7@,Rv.$ko$p9'H0>7)MbN;3t@$#Zuo9p&p'EpW>43 Dn|DzmhAq
-75L21/\a@`I QJ<@9'~;U(9i)cZF_:;6\:+J~`qu.?&K[a;#,Xubje]km.NM3g)\[hfiv
e;>5MW< YNit=AnZ[+^qivDzJe#&t}-oO3?Ne4RXBptf@3m`E_K7@,'@3^$|-(KUXu$,o_
lw%q[IAC0X5RY\]X)6Ju]ZivPlE9=xDCj?u41km$oEEad&4 8#5QCX>9FMT=&(BPk#`% I
7V@7PI-r78Aj<wjWuKJ@p1rBFu-7M-32>2NVVc8%iVh6Te[TGnag(F<,D{2Mt7^KN\32t(
5P+x?VJqf9<;BuoUgx)6JuR?UpT3Rxa!SHopcNdQ4 8#5QCX>9FMT=&(BPk#`% I7V@7PI
-r78Aj<wjWuKJ@p1rB]\GMtf@3m`dv\R`Nm0^v&~X`ir3l1CruKC^qiv]3Y.X^]7FSRWsa
Jd0)j=U#*&WCo<q]0>K%]WDs4ot`Y~iwtLYduqhd^R"f2@j'M+]Y]IGZuYT'U+,!\s+4Bc
oUlI'"@0thu*QI;-7+?Uh=ivixkb8FEd<'^Et3CXcq4 s>;VZ(9dLM\vZ736@s$3Y1]X>k
T/L6?I-(A8MVo~u,cuhUjs7X]W,z"Qu8Dkhc<r-DO^`Mgw)6JuR?UpT3Rx0OD:=d^b\>A^
r:rQ(=/q18p\k-K?Vu[6c?R$Vf\ YVE;m(oEpT+kZg0^@Du7K656C1PfT6iq`16XSoIJBn
oU QXDiwDzr8Fa'$FEqymDhfJ^i!)~%qNku~ir1Orus+=hDCj?u41km$T:8e5=o[A_9";C
ik-&Mlh6.%Ttr;tvOVB[CR6IeGhtb].%`@s;s~,]V;N6_+ZD]X]\a0Pm*hKN^qivbXY1 3
JMfB+727]NORB[BQ*BSnIJuAi~Dzpkkc4~Usbh]0.q?An_iHdb>-@[2lVVQ"5"\Gqph3S9
$bC3'5&-AIAEYLT~uK@2]givDzj=U#*&WCh!M29Y0dU'f?dS<1c?e&Rq@;tGABG~7G.bu;
Dkf!htil@o0+WviwDz2Mp)c}a<nvW>Q"d6hUolABBnta\XtZDImLg^ivDz-(?VHo(/u>1a
;a^H^{CVO;Z7Ubh7`Lgw)6JuR?UpT3hNDS9p'9A,SZBGDw6IiKj>t:n}g$Lr[?YVE;idg'
 WrTmeGJs"JUm&oEpT+kH=G}7G.bu;ipt#16m5B(pT+kH=2H,1K#uk^Ht3CXuCH ,E[fGk
>02>2M,1:.D}v*'{?U/dA8Kr[8F[r1g2tPp!8jA7oX\@D\Dz8BV6Db$;M&=JG\RmVQ&HZ<
]XTAuqhd^RA_B=Z,&>c~0\D_'"f8m3f\<;]LM8U%D~]XivsQ_+"n<,D{]X.$a%<;]LM8U%
D~]XivP\,bubuYQUp8JYT!5@?Uci.xU&'Se8:0#$dHUpUAS Pqgeiv:0%#U;D~]Xiv"`]g
Z']<p:JYT!5@?Uci.x?Plg${M>6>(9PS_9:.#$_+ZD]X]\a0PmUs*f<,D{]XuyGMh!M29Y
5HJc8d-VND4.n)m?5P<?%#t:tC9<NV)khfnBuAu<[kuH ?dK(5+jj%dKh}*{Ju]ZivTPDi
9\"A1Y5NY/hRZ6iBc2C2J|IU%4jU[qhf^Ht3CX]+:-TF]JkoDS9p'9A,>u!R5RBwB=/W_+
ZD2M:3c\a<.65L21Zgi(Sa.Rb80~doioLr%IeodZ[Kcvf#:)oB]D,wNg[`IThdfG8H%m!$
]ODa;YDkM,`Ud:f#:)9Lky.NM3qs0g[{cri)&H\EA2R{7Pk[fpBypAFQT=&(BPH"P&Fb7=
5ydV?xk05gq?#P0(uOJT8d-Vl6jSJ@7x=TS.9H^>2jkPnE.lBoi\`AVGN6_+ZD]X]\a0Pm
Eck#pDqf#0o3`;W'Ytda,cTdGlu26CK*&,Njf?M+]Y5T#&2@j'M+]Y5Ti~Dzh{v/,_,Gi@
9EuWH slkZE9]X m/R,mSw&s^i:F]ZivDzuu[9a*5H`}uT<'`aGN]XivDz`{!G6mkBBS"y
RMptjSDz]XkXut)2m}3bJzXW!NUUD~]XivDz?PJqf9:ym*n,X/,e?VJq;.io3luw:#e`Q+
([c9@:D{]XivOe^"13J>^?v#GNtf@3m`*|'?VI$!D}D]o6t|1x4!8#BP*BJu]ZivDz2MBa
$Mi#r'#:v3db(WEnBGt\FHup$Cs/$i"/c<$v1M$Tp1p@W./hGi#(Gs]givDzsVmDhfk_Un
kYRq@;#V4ti~Dz]XivTPR7UpT3hN]lZSh6E!-,Etv&fZ9V:R]ZivDz]XTA\KFZr1g2tP2O
TF]JkoGTmcQ^=|&8Q{u}W S.9u8Il|M9[x^qivDz]XivDzhkk[n<42oi@bQH4ti~Dz]Xiv
Dz]Xa@@-fBP\.}`}hhjSDz]XivDzEX<RJxDB?9b Zr@]n?dnPFfGgFs;38@sDSXVXVi~Dz
]XivDz]XTAuqhd^R2VD_6?A s?9<6@&7e`syG.`6 I9v'{5Q+`*|SlIJXDiwDz]XivDz"=
+A*"uO1_7RZrKOn}Dz]XivDz]XJwiy3*(\*N3^ PGm]givDzsVmDXV`m5H`}/N5L+xsSE9
]XivDzoZt.LgK)-75L21/\p)t.Lgi;h6sdCrH"P&e!4dukD~]XivDza%X1ixPgs.<;^Et3
CX#1TVtAJ@^?S`BoN+XWDjo6eMhto2jYDz]Xiv[av)3fuN[4FoHEjEBljwE["TsZ(w`=Y}
Gf]XivDzJ%WjC)hTkDr6ts`E,8iAEY(#i{K)mL9pmyf%E%lKBRIynZ4thkk[n<42oi@bQH
BBGN]XivKats`G!gud!5sRJY.;sSE9]XivDzh{v/T}uqhd^R_=E2\QEK2mLEtwOV@.h*^}
ivDz]Xcpci2?QL5E?Uu[n}s7`Ge+G|8n\JRktxp!8jA7oX.\V(XW7!,.uAi~Dz]XivTP9~
8n\JRktxp!qCC"eCN`u2iHkj0&C1cIRY@NBb]]F5194|G=\<K^"oM[`Ne(%s.d@I<2D{]X
)6`XG&5@!.u3"KpnjI:t"}4ti~Dz]Xiv_!ucV<Utc}f#:)9L_-ucV<]IGZuYT'U+,!18P<
`UiwDz]X)6Ennds.lquKgfp9JYT!KvBb`3@-E-BM>9l3Y8ir3l1CrutL]hivDz]XoXv2:N
JxDB?9ji]c>8]pTQa=uV7j0'o0jYDz]XivAwm T:8e*b/juxGNtf@3m`3},Gi@9EuWH ,E
[fGk'>f/<;+P&'ukD~]XivDz*#0ZfGD~]XivDz]XZr`Sn7sRJUQJQ>D_,bJk_+u!Ji0)h{
v/uHE&lKBRIynZ""n|Dz]XivDzA<e\-,v*0+BA2;E.i?L^[z1.v4kW0&C1cIRYkY^qivDz
]XivL2Gmu26C`_qp7bTVtAJ@^?v#@7dbGkv4kW0&C1cIRYkY^qivDz]XivHn(/"1+A*"uO
1_7RZrKO]hivDz]XU&D~]Xiv3Ai~Dz]Xiv22^"^aP/_%hp,Ao?Dzb}]gZ']<p:JYT!0{sZ
DIY0gBCWrL=4uN[4FomV`@JZ h#zd8$|?eX&N~,uO#a!WLet0LGgox6YM)=JG\mh/*1&LB
<-YNit=AnZ[+^qiv]3FSRWsaY3]XTA\Kqe0>K%MW[<Cn(Gi+jSDz]XDqJu^xivDz]X@M,+
LBk\p-]0<_GmqA`L9|,TJkfB+727U&D~]XivDz))Fxe[q@ uK>]ts"M(R"0$^#Da$46S]F
@ \<^qivDz]XkX!7ET9xJxDB?93E0(_+^qivDz]X@MKj]th7gcivDz]X!.hgjk50Fq]giv
Dz]XTUZUp+rDPMSvW<-%sCe{42Lf&0cAe&;]g3jSDz]Xiv[Ahhe&Ii2o5[0&sCe{RRa:VE
[;pxjSDz]Xivpv^KAy bET9x'h9lX@iwDz]X)61)#wi.13&l!\k)(fp(amVb-X'`oKd".1
.RNr]HR6TTC;.0s\n$BR-nCY)g>dSqRsC#en]Ws=CW1k.U I?rh`<(d{ceRt,9No4Rt[%n
!$d2$|jpZ[]Xive;gfX?iwDz]XW-bl0>omW.Xako)X/)bF[aD~]Xgx)6JuR?UpT3Rx$p$"
"gbPs_ardP^EdG;2V6O5@%+3&=Wp#P2{3~ExbZ.%`@s;CNT;$~On78Aj<wjWuKJ@p1rBhg
V/7Jm`R+)z>7>83] Kn|Dzs.ga$YJ0*makqi&k.`[Lhfive;>5hbYMFq5;K7&Civ=AnZ0 
h.^}iv6,3fD]#%-~ZbO"f?s9EZp=pc?xk6[Yhfiv$ZWYZIIXi!pD_xGf]XN{e+?Htg]ws9
]vGf]XdQo4g/pD>7ico%e_)MR`hb<3D{]X>kS}]79|uAi~Dz]X(QQ,T}W3)k(zRXVE?/LU
'Y7]fy&?iDmL/{YyGf]Xiv7Mm`XRd2P(fvO6%Rgl=uoNDz]XdQo4dLpD>7ibo%3qnYk6jS
Dz]XivMs'Y]CY71$,"\p[kVWB6j'be]givDzo2jYDz=xoNDz'bT!i~h.>]s8`Ge+SXtw#E
VXPKBE5 *#`+ p1r.z6U^?cUDi8B>6Snaq`% I7V@73|gbsa$18}imCx]Z]z$!M[v*e\Tt
(QQ,WjWj\PkME9]X[(?H@[2lVVO5@%+3&=o0jYDzJ%Wj:)^sBhb hhfK:0bP$vA@uAi~Dz
1TQf-&%WK~3oSJDe@.hG51UT]:p.o0jYDz+&t>tNMc:+URto]hiv?5P&: URWjDyZo9vl$
Y%J9GN]XivWmY-3~b<@:D{]XTA[mSVc}.5+E@ut #ERK-U@m1]Ty[`uHeP ~tL]hivDz/Z
8#X#[)RE81URREkBGN]XivDz+&>Hi!XRd2P(fvbdMsRdEZ(7jUDz]XZ'Gf]XAN[8]X)68|
0O^tAN[8F[r1g2QMa:kzDSOF&%a<nvH!?8X2L\Wj#wZuo9p&p'EpW>.mGNp=k6jDk2':X8
iwDzB;C@g`$YJ0*meodZU%dynuTr_T54i~Dz]X3<<1-{J7BuB=CKABi~Dzo2jYDzR-i~h.
>]s8`Ge+SXtwuW)!^dP,@%+3&=OP@.9K'"Ewg-\Rlz2D,1p ]'iwj(" 6m5Og`)~G4&E1G
</G~X,Bo# Eh]givsy7?W>_x5Yv*Y1V9M!U&ZOT}9"(3Eh]givDz/Zc{-YNDUseWK=]0Ti
Wk)]js;lGmK!>7@[2lVV$(YY2Muk.H5L21/\)b($E/i?L^*#`+6F,Z(j`=Rv.$koX$Boc`
Di8B>62>9T'"`rYo^xtataj,nOB!hR1_JDhqd}?H;V]PGZoS0\n|P*BHB5::]ZivTPR7Up
T3hN]lZSh6E!-,Etv&fZ9V:R]ZivDzPBG1S{9T6vPO9c# /4o[Dpn{;ga[e];/nz+m/4$0
Y1]XivDzRmEp(ZDNu7W^,_Bb.[CJ0"PruauYQU<K6j^xivDz]XivN4#Enxs![kEZ-WY!Sn
bhR(e)l}XuWWO=I2]givDz]XivHFD+9\"A1Ya+00GmK!>7@[2lVV$(3si~Dz]X4}fPCD/}
%F5Rn|-U@mBnD1BlfxbdX&g_7\>H(@<,D{]Xiv/Ekb15h|t89(9@eE=7ft;?fvO6J7K~Cu
DP8a)cjs;lGmK!>7@[2lVV$(YY]X)6jU[qhf^Ht3CXcqkgq(]D,wNg[`p;qi&k.`f7s;^C
:.#$184!8#CQ6IeGiE(V9K'"`rYo^xtataj,nOB!hR1_JDhqd}?H;V]PGZoSUAY03~eodZ
0@X8iwDzeCd6f#:)oBj!=9D+][Q`2yK#nH,jXDiwDz2M813Xe),iVV87W|LZ'YGm]SGM-s
@mBn'%3f*9/4$0Y1]XivDzRmEp(ZDNu7W^,_Bb.[CJ0"PruauYQU<K6j^xivDz]Xiv^Dt3
CXcqkgq(]DbmN-@]rVV*P$U&,Q)_js#TnxSKXLiwDz]Xivp&H72HrJK8V~$&AABnS2]0Wx
!08| 8<2D{]XTAW3)km_&DfFlkP$fvbdh6X.,z/4o[jveY8+#l!$n|Dz]XivmCTVM9T6u}
nW#/>6d?S|uqhd^RFj@0*b/jJmGkQ!4.9$3?_QWZo[v"\Na7EY6v(1<|D{2M^tAN[8F[r1
g2QMa:kzv%R,^dcrDi8BSk"%/gJ?My[RYVE;m(n,X/,eL?6U+Jj+; uN[4FomV`@K{==M9
32]IQm[v$ %J^xivcyf#:)9L"HM,[zO5^LdG;2Zb6:jMm$0|72A#PZmx13eyC L9k4Mm^d
#2ADQXUpT3Rx$p$"P+gdiv$Zg3JK7x?!(Y%k'u_I3!MlF'Rk&:r"0LqlsT$p@Cg^0n\ hf
^Ht3CXcqkgq(K"MG^dcrDi8BSkir3l9K'"EwMS[<Cn(G/q_+ZD2MuN[4FomV`@JZ h#zFZ
r1g2QMa:VEa!SH56SAt!H,t #E\`iwDztf@3m`dvJKJk$P?Bc10"PdN97g0'Slir3lGi^D
t3CXcqkg[Ri&jSDz`{)o($,:'?@skmVDoGr"_+3_pk/A,Umm@ymCps)b`fY'A^Ai[8F[r1
g2QMa:kzdS[8CLth?1X2L\bU\H\s+4Bc(6^~s'+<a_Yo^xQ^UpT3Rx$p$"MjEi5ls8`Ge+
SXtw#E?!(Ylji9:lc10"5io7Dz-(5L21/\)b($E/i?L^*#`+6F,Z(j`=Bfi;&*;}?/'nVI
p?D+9\"A1YJD(1>92>Gr^Dt3CXcqkg[Ri&jSDz`{)o($,:'?@si:9EeGA ?',b!V4PdkJ 
4tathh]"$3Z+]<p:JYT!0{sZty^KCb(k`=Rv.$koX$Boc`Di8B>62>9T'"EwMS[<Cn(G/q
_+ZD2MuN[4FomV`@JZ h#zFZr1g2QMa:VEa!SH56SAt!H,t #E\`iwDztf@3m`dvJKm.T:
8ejBm>-X=AV8pAFQg-\Rlz0\/*Snuqhd^RFj@0H XDiwDzT4p~2}k]dnbR\H#(eldZ\P/n
QL jUCBE5 UU@yoOi[M4h0>]s8`Ge+SXtwuWf$:)W S.g#LrTX\U1.Rv.$ko$p@Cg^0n?c
H >SD{tf@3m`dvJKu6!Q'um5n,X/,eL?6UKl0[JM0Lqlp9qi&kC+]Zivs7`Ge+SXtwuWH 
,E[fGk*#`+6F,Z(j`=Bfi;&*;}?/'nVIp?D+9\"A1YJD(1Snip6[e]s7`Ge+SXtw]?3vi~
DzhkL@a`!RA8djp#8jA7oX=;&*u1M0B:;f`iG D\"[1M$+?Ot^%]tMYduqhd^RFj@0kC^]
UjVLpAFQT=&(BPH"P&g#LrTX\U1.Rv.$ko$p@Cg^0n?cH >SD{tf@3m`dvJKu6!Q'um5n,
X/,eL?6UKl0[JM0Lqlp9qi&kC+]Zivs7`Ge+SXtwuWH ,E[fGk*#`+6F,Z(j`=BfDjo6eM
iE(VGi^Dt3CXcqkg[Ri&jSDz`{)o($,:'?@sDb9p'9A,]tPrmmH!G@kA>c9+eEatdPkR3F
K7;xc>cS@:m8n,X/,eL?a`utY.1QJD/X<)aI)b`fY'A^_Gp ]'iws7`Ge+SXtwt6#$/kd4
f#:)9L"HM,LNs;MPRkFURYVE66]hiv^Dt3CXcqkgq(h/fVH-t #ERKC+thTfBK8K9aFG?<
M9^\Z90=)FfFs;@eo[FRr1g2QMa:@o[v^qivKa3`0($@lO`M6?TH^&-X3qu1M0B:;f`iG 
D\"[1M$+?Ot^%]tMYduqhd^RFj@0kCCb CG4QPiTPd1A]PGZRv.$ko$p@Cg^0n?cH >SD{
tf@3m`dvJKu6!Q'um5n,X/,eL?6U67thardP^EdG;2V6i~Dzj=u41kAxp~s^D'nF4&J Lm
951UJDeNiUh6[Lcvf#:)9L"HM,c0n|Dz"=nd`@1AO;uL#)E6kmVDoGr"_+3_pk/A,Umm@y
mCps)b`fY'A^Ai[8F[r1g2QMa:kzdS[8!jfZ9VCQ6IeG\>?xX2L\3FK7;xc>HXijCx]Zp9
JYT!0{sZr7&)?WR2UpT3Rx$p$""gpA$k/Bm,.|6ULME;]XFSr1g2QMa:VEB^/BS<[v$ lq
+UfZ9V,z:-+/!gG`0^t7Jf2HrJK8V~S.[kbU\HBntf@3m`dvJKijU&D~]XDEa;kz(4EH:9
VXA<i?L^J}%]D[.72s$s/BKJm\ P9O*W+NJuR?UpT3Rx$p$">}Jx7q(h`=Rv.$koX$Boc`
Di8B>62>9T'"EwMS[<Cn(G/q_+ZD2MuN[4FomV`@JZ h#zFZr1g2QMa:VE++uO@xmCj=m>
-Xf6D~]Xp9JYT!0{sZQvD_,bFgRYVE?/LU^dcr9re`Q+bU\HBntf@3m`dvJKijU&D~]XDE
a;kz(4EH:9VXA<i?L^BuB=iCS"8e Eel\=*Oeu0LGgox6Yo3ZItf@3m`dvJKJkn-X/f(s;
^C:.#$qx_+cODi8BSk"%/gJ?My[RYVE;m(n,X/,eL?6U+Jj+; uN[4FomV`@K{n>lji9:l
c10"5io7Dz-(5L21/\)b($cAdZ>",]dZ=zM+FH%jnH,jQX-&%WK~3oSJJ+5C)4t@5[fZ9V
i!4M/jaD,z5L21/\)b($* Y4]X)6X0tweG0`s1,G^b\U1.=&N:k(7!TVb!^.9E#-I!SAt!
IiMS[<Cn(G> DCj?u41kAxp~s^5Pri2Ef(s;^C:.#$184!8#CQ6IeGiE(V9K'"EwMS[<Cn
(G/q_+ZD2MuN[4FomV`@JZ h#zFZr1g2QMa:VE++uO@xmCj=m>-Xf6D~]Xp9JYT!0{sZty
p!8jA7oX4&J Lm951UJDeNiUh6Te\U1.oSFRr1g2QMa:@o[v^qivKa3`0($@lO`M6?THip
QVbNhzZW,4I!?UTzHERk&:r"0LqlsT$p@Cg^0n\ hf^Ht3CXuC[9Js.N'Auh#}27;,?UpE
^}!.%P?A3{sCe{2&GN"=pn:rKf]tX'mrGx]g@M67#w!?ET9x<;D{uuu#%=_{\YrHGN"=+!
^b@0HOtceqjSKa43r0"METonufE9`{ &^ei`J! kHItc^j^q!.%PbU9iS.9H @ET9xY4]X
c"cC];JA^DL<(=NQ<5D{tT!"R~6Z;2/AAG[cox6YHLtc^J3uY{t4Yduqhd^RtrDk!?fQSH
hf-XND\,YVv$D~=`%U6SKf]tX'3Hi~pvc2iX_@JA/5%,X@iw'G6zkbpws1rKGN"=pnPHa 
j%D+Js]g@M67#wGfsCe{TrD~sVlc`Gp~s1*CXEiw222r_y`:>z"dIaB}U/D~=`SCM2iUJ!
 kHItciUjSuK"(rz_t1NM&Y|(@dn^q!.%@@C,C^aQA0]6Y:+*W+NIaB}'@&!!m@:m8n,X/
,ei@9EuW<|.bu;'|DNV8_+jTGf"=+!^bGwpPUb/X@\bgA1ge)6`X58"Ok)Sq)_e2jSKa"g
/`%=_{1N:w]ZtuqL58sCe{g!gf)6L$n>JLkhp-4gGN"=pne})x_{\Yt;^q!. ;nJD"qp#0
kOp-nan|$Z6"'S0s@-/M!B_{1NXEiw)G*mhcs1m&$fA7-Y:`]ZoP$+?O$66S]FOGbC]#$3
k\p-m@oY[Cn0ZItf@3m`j<\H#(A`B=b|tr=`ZkrJ?v[cLUp"GQhg)6L$n>iK_@JAZ@Y22M
JzJQ$~_{1N3@5dGN"=+!^b55sCe{5Ii~pvc2u$jj509D<;D{#cVXs^LA]ts"gc)6`X58Gf
sCe{nLn}$Z!-W'Ytda,cK;]tX'Y42M!q>/cOJ>]v%IsCe{U)D~E`K7@,j%QX2}NfVG4Li~
[A0OGg0y#wi.13&lgb0nKo]tRa[fa$V ]<p:JYT!5@?U]c#%"`Vl0[[8;2&RB#<wuri~[A
++M'!7ET9xky.NM3qsE9`{*)Cbpws1\u4PU"D~=`%UL)a j%g.gf)6`X58!?ETZ9u:jSKa
"g/`hdjk50o:E9`{*)t3LA]ts"Jr]g@MK.jMoz`+KP_?JAjPjSKaMrA:X da,cK;]tX'gd
ivAPAaih50?2a9O9bCY52MuE P9OVH-X'`0ch|s'+<_AJA?5)z<}u5<qJxDB?9[z1.'>py
]DX#o\5L'7NkJsM*T6-UZus=jYKa"g/`)}IaB}T.^q!.HGXT`}j%g.r$G']g@M67#w!?ET
9x<;D{uuu#%=_{\YrHGN"=+!^b@0HOtcZF^q!.HGn*${k)iGu8jSKa -G5],t#!Wprs1G@
GN"=+!NtST0&Rq `k)Sq<2D{OnPQDAtcFR"C0[&lXKiwrr"%/gM6VD>bbnA1i\M4pxs1F_
Gl=ar3=4uN[4Foc@dZ=9a%i(Sa[q#b!?fQSHhf-XND\,YVv$D~=`%U6SKf]tX'3Hi~pvc2
iX_@JA/5%,X@iw'G6zkbpws1rKGN"=pnPHa j%D+Js]g@M67#wGfsCe{3mi~pvc2JYkhp-
4gUoD~hkkKs;t^EW*spPUbH1]g@MA"(>CUqp#0kOp-CVGNs.(Ci)s*e{'k[IAC0Xn}$Z5A
K7QNn:8zbX$027J?MypPUb=B8$'7JrR?UpT3hNv%ga.%??oY[7;2&R\} ~M&=Jtitaj,nO
ED-75L21/\oN&km(^%&)o9%J1G%W6SU0O8\{(cMvkyJa0Vr05@(#G5 OGN7rVXC.Y0j=u4
1ku,'|DN)3IT[Vnu"0+!^bGwUU/X@\bgA1rdE<b=:r:5m*n,X/mF_nA1i\iaMH;X1HJzJQ
$~1MM&Y|(@9cukD~#&/`hdGNtf@3m``R6T:+ANERrujR`yLN'ooMUU@}[82MqB@3gfp9JY
T!u`#}27Od_thuGJ!(HGn*${iG4WJu]Z$!^eX/FTr1g2qm?v[cDmo{anXv(c":7w=TS.9H
 @9xh/^}D1o^ PNs8<o7Dz]XtaE<]XivDzEXR(6zf=<*YN?2a9O9bC>:iDXXJ."14"sCe{
6>#wc0n|Dz]Xivt*9?bgiXYFGQ#u=d0aSGD+)0R2pd`y'@aJc2iX_@JA0VgEo]E9]XivDz
2u+b%N6zq("METON6zq(5@i~Dz]XiveE8MJLJQoMpPUbO8u4:t]ZivDz2MuE@0?W.b%CtS
LA]t,{JPoMGN]XivKa.a!SK.jMoz`+KP_?JA0&nJ3qi~Dz]XoPt{p2?AJ{S+`apAs(k05g
jj50(#G5gviv$ZY1]X>kiDXXJ.]hZ'rd=4uN[4FosPiX2jUzNYu2'|DNV8?u^>p GQE$L+
+FkHn{s7`Ge+JoM*T6"^6mCe!~Gi&,?A_'NAUf4*#&/`hd,{JPoMt[Oq[)Q$/'AgTTD~#&
/`j^:NJxDB?9hf-XY/Z'E"*B4)=`%U6SKf,{E|'76Yct@:D{lNovGMtf@3m``R6T:+ANER
rujR`y*)Cbpwm&$fA7-Y>$oNOe6zq(U`c}f#:)dWIHbC]#].$[W2Bp#cVXs^LAs"rbE<b=
e}J9-75L21/\oN&kgbh.2PP<U/tuqL@3sZP<h.^}taOq[)T}uqhd^R[7;2<(=xj%4dH2[A
`apAs(k05g4tP#`UiwA)(>Sec}f#:)dWIHbC]#].$[W2Bp#c\>Pht]EW*sUUAJ[8]Xc9(6
\,Ks\`iwDz]XoNDz]Xivt*9?6?#w2_YNc})NbN;3UAU*K8fpBy#cVXC.pws18QG/op:R]Z
ivDz2MBabK:r:5YNFT"C0[&lBuBoUxrD(e`X58"Ok)Sqsk3|<2D{]Xiv$Z6"G/`Ap~s18Q
G/`A<:D{]Xiv$ZkGUf3rIaB}lN`G<:D{]X)6^V8Z Pf^h%mK&A`hj%t[Oq[)^qivDz`{9K
%w!~;6(t)I?|@-/M!B_{\Ykzs;Y3]Xiv$Z6"'S0s@-/M!B_{1NSEM2nzDz"=gcivZPDa<<
`2i~=#tMYduqhd^R2VD_6?X7G'[d`S6T:+gK#}RvM s;"'oN&k72CQ6Ihj<jkB0&*"ugX5
FTr1g2qm?v[cJS4$V:?u@`+rfG\aSnsk_(Q$n>tv,zJPHD&,?A[39xu!hds")N?|+r>/cO
2ri~&,?A_'T}uqhd^R[7;2<(=xj%4dH2[A++M'!79xky.NM3QS`UiwbfiXn{s7`Ge+JoM*
T6b|k%oU^oK^43gEkYcv)NbN;3\(hf)6Mva/<+^Et3CXt"/zh|2Fs)@vgV$A6"G/JKUUen
@:D{lNJQ3fuN[4Fo@9VEX0[q]sIJpDkWP/srIjRhZ8Gf7rVXs^:om*n,X/mF_nA1i\iaMH
;X1H!qfGtya;IPtL]hA.n*5,QfUpT3RxrqNPCpD')88.ebuUsp[4Il8.h7^}taOq[)T}uq
hd^R[7;2<(=xj%4dH2[A`apAs(k05g4tP#`UiwA)(>Sec}f#:)dWIHbC]#].$[W2Bp#c\>
Pht]EW*sUUAJ[8]X.J }t.p1L\E;]Xo|)zU{P|##jWDz]Xv#D~]XivDzeCQCn>iKYFGQ#u
=d0aSGD+)0R2pd`yLN'o$~_{1N%W6S[v^qivDz]X`-;tqBGzYLT~a]<}$0mRib";,TIfpv
c2iX_@JA0VgEo]E9]XivDz=`%UL)a j%+rfGsXgdivDz]X!.HGc?kZp-NA*[U4D~]XivDz
#cVXs^LA]t7fVXs^UjD~]XivDzuuu#hdjk50(;t3UjD~]XivDz)))I?|@-/M!B_{\Ykzs;
Y3]XivDz"=*`$"O&bPl+"-7w=TS.9H @ETon2}_yn|Dz]XivKaMrA:X da,cK;]t7f\>Ph
jSDz]X`mjSDz]Xo|!-QEZX]X)6Y4]X>kG/A@`P6T:+GKb}>(DCj?u41kJa_+E1&+EY5_&}
t//zh|6:_lFFijo$j(" 6m`Zgbp9JYT!u`#}27%>M[gK#}oS,8^bGw&M58H5&,?Ak;b;PH
ed6>#wrqNAUftS`9W'oJ,8Nt(IX8iw6>#w2_QfUpT3RxrqNPCpD')88.eb'G6zf=kYcv)N
bN;3\(hfTAsk_(T}uqhd^R[7;2<(=xj%4dH2pvc2iXIj^DL<(=NQh1^}+xfGsXn{s7`Ge+
JoM*T6b|k%oU^oK^"g/`%=1M>;oN:0u!E]-75L21/\oN&kgbh.2PP<U/tuqL58eug!reE<
8SG/`AY7j=u41ku,'|DN)3IT[Vnu"0+!^b@0sZ/;ukD~(;t3:om*n,X/mF_nA1i\iaMH;X
1HJzJQoMUUfcreE<`;W'D?-75L21/\oN&kgbh.2PP<U/DEEeI]J?]v%IeuAU[82MSEM2X$
FTr1g2qm?v[cDmo{anXv(cL$/'Ag`:>z"dBz=woNZP[x"%/#*|Z;]XivGf]Xivt*9?6?#w
2_YNc})NbN;3UAU*K8fpBy#cVXC.pws18QG/op:R]ZivDzeCN`UfTJ<fm*$fA7-Yeke_5[
nS1LJzJQ$~_{1NqBGzXDiwDz2M!qfGsX_@JA&,?Ak;jSDz]XkXP/sr_@JA0Vlj<3D{]X)6
L$n>JLkhp-Q$n>JLXUiwDz2MJzJQoMpPUbO8u4:t]ZivDz)))I?|@-/M!B_{\Ykzs;Y3]X
iv$Z6"'S0s@-/M!B_{1NSEM2nzDz"=gcivZPDa<<`2i~=#tMD/R?UpT3hNv%<Vk+K?-{r(
?v[cLUIClm]?gr]z$!M[J~Y0j=u41ku,'|DN*\%!Xa'|hp8QG/op,zJPpJ,8^b@0Srsk[4
on2}_y7e\>PhEf]g,9^bGw3fuN[4Fo@9VEX0[q]sIJpD@L67#w"OSqMC`UiwbfiXn{s7`G
e+JoM*T6b|k%oU^oK^43gEkYCVI"[ohf)6Mvky5,QfUpT3RxrqNPCpD')88.eb'G6zq("M
ono0jYNDUftS:NJxDB?9hf-XY/Z'E"*B4)sVlc`Gp~*C>;oNp&2}_yGMtf@3m``R6T:+AN
ERrujR`y &^ei`J! ksT3_ukD~N1A:BJ-75L21/\oN&kgbh.2PP<U/.odl6Xou`+KPIiOU
`Uiw*D@{d$#%f8JIWj+/M'TJ<fm*$fA7-Yeke_5[nS1L!qfG\aHKtc,8^bGwXDiwDzeCN`
UfTJ<fm*$fA7-Yeke_5[nS1LJzJQ$~_{1NqBGzBn#cVXs^LA]t7fVXs^UjtuqL@3HOtcA-
n*Ja]giv[A`apAs(k05gjj50(#G5U$.odl6Xou`+KP_?JA&,bU$4\L\R:{t=<nuk.H5L21
/\67QeNgDfEW5_&}t//zh|6:_lFFijo$j(" 6m`Zgbp9JYT!u`#}27%>M[gK#}oS,8^bGw
&M58H5&,?A[39xu!hds")N?|+r>/cO2ri~&,?A_'T}uqhd^R[7;2<(=xj%4dH2[A++M'!7
9xky.NM3QS`UiwbfiXn{s7`Ge+JoM*T6b|k%oU^oK^43gEkYcv)NbN;3\(hf)6Mvky5,Qf
UpT3RxrqNPCpD')88.eb'G6zq("Mono0jYNDUftS:NJxDB?9hf-XY/Z'E"*B4)sVlc`Gp~
*CZ'Gfs.)N?|3fuN[4Fo@9VEX0[q]sIJpD@LK.jMoz`+KPIi)oJu]Zb30\15QfUpT3Rxrq
NPCpD')88.eb'GBF+<s&k05g4tbu@:D{P=0MB"!Rn7`?;t%W6S:5YNFT"C0[&lBuBoUxrD
(eL$n>iK_@JA&,?A3{<2D{2MBabK:r:5YNFT"C0[&lBuBoUxrD(e`X58"Ok)Sqsk3|1G!q
fGtya;j%+rfGtyf uUsp[4_BJA0Vr05@i~DzhkkKs;t^EW*spPUb$!^ee\'GBF+<s&k05g
jj50N1A:"*>6iDXXJ..GJuR?UpT3=C>,0WcI/_Aup{5:KO!|MWRv3FK7QNn:8zbX$027J?
My[RYVE;J%WjH:fV<;$+?O$66S]FOGbC]#$3o`E9]X$q:C]ZivTPR76Ae1(:DNv($xhqdb
i8)x0c:n#$uY3f37hkN-@]S7e"#$hmN-@]S7e"#$jU[qhf.He>_m *6!.Nf.-YndoI+yR?
mi[B?A3D2EN7@.0|r#0LZu$ oT(Cl|fl>Xo4fVE.P'E;m(n,X/h![IG/BG@[&:t}Y82MuN
[4Fo2kL]Zrdw-spA9dq7Q(b2Q gcTAuqhd^R\@9"thQSDM1`8C:+GN-(5L21/\D]&8`=Ay
B$ct'-[nj=\H#("=b7XFiws7`Ge+SX;hjLSJVb0\X113QgD_,b:[]Zp9JYT!0{WR^b0_70
A::,BGs?ilQVbNhz$YN8:W]Zp9JYT!0{WR^b0_70A::,BGs?ilQVbNhzgdTAuqhd^R\@9"
thQSQz67]ptsX/GN-(5L21/\D]&8`=AyB$f6p,utT=^qQ^UpT3Rx2>N7@.0|1"C+s1dS[8
:c]Zp9JYT!0{WR^b0_70+$H|`[s8Dkn|:0JxDB?9i;,PJDctd(V6j#uT>q21Y62MuN[4Fo
BKR%s;,q-`LOEKsRE4XU:G]Zp9JYT!0{WR^b0_70+$H|`[DCa+jScyf#:)9LT:7+0'SY(P
1UtcK"7q<,D{tf@3m`dv-spA9d;A"hjwEcuNY.X8iws7`Ge+SX;hjLSJVb%Q_YkHtf2ETV
D~j=u41kAx8nG0A@N@6(qyK!n-J`.;Y12MuN[4FoBKR%s;,q-`LOEKsRE4XU!NZ/]<p:JY
T!ozNn=E]I7XPuK#t~F~[RYVFTGbH:Q!=C(?02uf*[$s3s3~+c'Auhre=4uN[4Fo2kL]Zr
dw-spA9dq7Q(b2Q 6Fsk7QO?Ltc0Yo8r]g%R`&_mI/0.Q<Xip dnZC]X)6":0oF~]U'g,3
'RhV\A=a^bFhPHT;-}Td\uZ7369de4bV\HBGWx_o6XJFAc.2_+FhVt&q Qc`)kcq.t1k?p
` 7=#iEu[DG/BG2^1%LBL/_4j-^}L9qAoDf[J}T-8nY2i~Dz=`%c,ZLE'JBn*Z_B0r2}R"
E|%FX&;hjLSJl8q-A<eXoW@Rn?dnE=B*"NM4T6agAr2;0\Uy/w@ LC@;D{0@Ge2/r,>-2E
>'4F@xo9Dz"=4JTXT=7+0'SYiA'skkQ;2ya-"00o1Ikx[)i.-}<,Gm[ KCjY(O1UIX%F,Z
LE7Z77HW 6'he8,B9uWRW{A1s&4C *h3/I:pWh!t2z]L,wNg[`9tdo>d'S#OCVR%&~DNuo
T:qt^WJiElSI>\LLJ}Bjed+EX&I6LaT6p8==t]YdBBVbtf@3m`EW#%?PSZ;hjLSJl8+zN/
+jiBGf-(:Q&7VrmX$k'TA3J]N[0Qkb15h|A%iy2o/kH\q.X/%]n}:0U#,N7Od{)X/)bFu;
'!A$a/BK[cb+]]E`?Wq9l&DS9pi$:i]ZZcVi^"RzPISvW<X0T36X/[c{-YNDkctj^+-X3q
j>\H#(DC$.XIiwhL;D?!dXc?e&;]g3:)+<'mA}&l72EquPj0&k)xE/i?L^[z1.AN4si~^D
N\k]?A5;C1PfT6DB$.^O--VI-%L.pKl#VDoG5E?U]c#%hf(<:\]ZZcVi^"RzPISvW<X0T3
6X/[c{-YNDkctj^+-X3qPLS ZSKs[z1.AN4si~^DN\k]?A5;C1PfT6DB$.^O--VI-%L.pK
l#VDoG`PbH-]Y12MG`Q{'g1.FE\D&vrM<'My!zSZbC%kj-`NH)bCMX[z1.AN'FgcTA3o8}
N~Sa32>2NVtA.#b(L(dwA1N!E&kB_/l<6ke>>dq#X/%]2wi~^DN\k]?A5;C1PfT6DB$.^O
--VI-%L.pKl#VDoGFVe8,BPLS )2[6X8iwhL;D?!dXc?e&;]g3:)+<'mA}&l72EquPj0&k
)xcAdZ=9a%T36Xk_E9m(.(KuG2u.VN6ODN[50YmQTVM9T6$,_-MLM(Z|uXH jC,6*b/j2E
@6./h(>]s8`Ge+SX;hjLSJA-W26ODNLnqAO$(H#TpKX$;ha_Yo^xdQ;8#4h9ive;:.:DYN
q_0>geivDz-("Q:]]ZiviUm1YMR|[fa$^qivDzJe#&t}-oO3?NO^u3h3:.U?aB( Ju]Ziv
DzTANj)nGe]givHn(/n}Dz]Xta,9q5WB0@Ge2/r,>-2E>'4Fl$%Q`&tL]hivDzit=AnZ[+
D~o2ZIj<\(AyNai"sh)P(Ra<a2_y>K?p-YG1bZ\H#(QHa=#d#yEuDj&8`=AyBd68]pE6Dj
&86I:+h_dQ/dO5WK4#_;M0G'MXA+\#MU#6e&b}'^'PA(GmE6O5@%@h?%Uw-&A=i?L^'zj5
PN#Js3D~ji\Bs\M[ AhER3P(A-BN#3Jx@B?%Uwv34C *p0m(b0o[jLp"ac(4`+aQ^*5Yi~
7yfp*!hn]q_ em`#7=a%v34C *<|mUFVBR` A' 7s44C *CVR%&~DN)cO9N3E9TW79d)[R
9^k9)G'ujt0MUy3n&:Q,3X9uC+2P];\$G_,12>&![nG2@st #EGK$?!XNv=HaI\H'z)TJC
Q(d:f#:)9LT:7+0'SY>&\(bKo[2VD_aJ6,[`1td`' [RYVE;Fa<C6BG[]XN{9we>>dq#[b
t,YHiit#Ns9wde/gt.CrogE9]Xiv`VUV Igciv/E1K2WD_aJbAmoY8DFmLZ1#Ppygfi9db
>-@[2lVVdj<bURS0\;em`to[TvXW<u8T1qbnn|Dz]Xta=D+|gHi9' ::]ZivX2!Q:y@U0+
BAL9k4Mma+<bURS0\;emj>\H#(&eT_XW<u8T<\[kS0\;em`to[TvXWdjn|Dz]XD1m(.xq.
<1D{]X.$a%<;hmdb>-@[2lVV[E<eBymL/&1K2WD_aJbAmoCb'5&-'/DPmLg^ivDz]XD16I
tv1x]Iqph3S9$bXh\=<eBymL/&1K05_"muCb'5&-$L[n^qivDzup<u8T1qGs?5Ot:~(-<,
D{]X.$a%<;hmdb>-@[2lVV[E81\yS010p)c}a<YA>6BvE/i?L^NMeJ\[S0;zD{]Xiv/E1K
05_"hPLrsWCrD\mLZ10=)F;;BEYLDrn^ ;.?:R]ZivDz)HSq`bjSDzm(@]Y5]XivZPQ^[f
auo&Oe`Ud:f#:)9LT:7+0'SY>&\(bKo[2VD_6?akqi&k/W<)aIA:i?L^*Wl/Di8BiiCx]Z
]z$!M[v*XfGk`djSDzJ%WjL9k4Mm0JJ !b24"7^sa7EY6v\?RkDH(Gi+u. P9ODx?2Wh`#
=uoNDzmh/*6+N39wde/g]7+4uV({RXVEaAJpJtc}f#:)oBj!=9D+][Q`2yK#akqi&kS;Bv
b hhfK:0bP$vA@uAi~DzMXA+0wtinK*3as( j?u41kAx8nG0A@N@bTT8dn:R\JRkDH<?_!
uH(5`+ p>72>QLp 6Y`d@:D{2MBaJs7:f+K$$~b7lzDp?2Wh`#e]Mi[<VaTANj)nb`tL]h
ivK!<C3u8z]bH3McU&6k[`V9FZGbg.(@^nAN[8tf@3m`dv-spA9d;ASI<((Yc~2?QLrBdV
DIYPit=AnZ[+hf^Ht3CXcqQ]n@b`&JNs2;SHj[DS9p'9A,2I,TW-IoSl#zZuo9/E6m,q>B
D{]XemPLS du\>]V+4uVI<t``EfR.!(X7Ru|$MU(D~]Xiv2p1M`ojSDzVqqx]D7bNtB[X3
!Q:y[xS0\;.$a%<;BE0+BAL9k4Mm0J<WI^@6db4V s[nG2Us=C+|gH(XY4]Xivp&?>Ot:~
BEqxTTD~]X:/#$UsA[0+BAL9k4MmA[YLesdb>-BvcAdZBJi:iuPduuFo3(5g0muK@2nD' 
OGVsv)MA:S]ZivDzTANj)nGe]giv2H,1K#P:`MS/$YJ0*mP:YF4n0+BAUF*c/jSVBGDw6I
tve,lA hc8s+JUjSDz]Xiv2H,1K#akt``EDpn^ ;(yT:GQs"JUVo<#11O%ucm`F0KO0J3v
i~Dz]XUrbM!RakBn<u8TrRKC^qiv]3+4uVI<t``EDpn^ ;I:q}3dta`EFRGbH:Q!4.r=ua
H c\0\D_'"k]iHdbY(]XivDz'bSpS5?PD86Itv1x]Iqph3S9$bXh\=<e2IrJK84\<2D{]X
ivMLm\2si~Dz_RO2GN]Xiv]3FSRWsajT[qhf^Ht3CXcqQ]n@b`&JNs2;SHj[DS9p'9A,Cj
=uM+cEDi8BSkipQVbNhzJ?My\s+4DEYPi~kA0&*"ugVQhz 1GN]Xq~R_$ZJ0*makqi&khp
(|o#"<`3%FBwB=Z,&>]8$3o`JV 8,g]WZcf~@!Z&Gf]Xq~R_V07)X'BB'sifPduu$MdG;2
@`5H5Jm*n,X/rkE Yg2%ixcz)L5Q@ut #E9]1KA oOC5-(A8MV0_ukD~]X6k[`SVuOr@%)
@yO+p:JYT!0{WR^b0_70A::,BGs?ilQVbNhz$YN8eb2p.z6UlmUAS \%9;hT0n duAi~Dz
EXrH;R tu2ov9)8$h6cy=rl&oZJV 8,g]WZcf~@!Z&Gf]Xta6m[`V9FZGbIPi!3l&:&!.8
?V1HO<XY2Muk^Ht3CXcqQ]n@b`&JNs2;SHj[DS9p'9A,I0mF]?grDy.`G==UDCj?u41kAx
8nG0A@N@6(qyK!hg&zbd/fAc.2_+7J0'Wp#P@I<wjWt*9?;(uN[4Fo)~%qNk2KXp&*:yjM
Lcgdivp&Q(b2Q aCh`h]emBA0y')?UHy"h@#uAi~Dzit=AnZ[+^qivcyf#:)9LT:7+0'SY
s+\D&v72@aoK`LDCS];hjLSJtvOV@.bd]gZ']<p:JYT!0{WR^b0_70+$H|`[gF&lbd/fAc
.2_+7J0'Wp#P2{CV>9FMT=&(H >SD{eC(zFZr1g2D =d^b\>0=N8uYuhjMm$X$Bo# Gg]g
ivkA6>`B#KlMhSW"u|,^N'hrbP(dO3[jhfivZPQ^[fau:Q]Zivs7`Ge+SX;hjLSJA-W26O
DNLnqA\Qut)2D]&8`=&~5QG4QPSfU+,!Z&iwtLYduqhd^R\@9"thQSQz67]p>}Jx9&@aoK
5wV\]?>9th?1X2L\bU\H#(50b(iTPd]=grD~E`(#%!u~AGEg]givk1Y%./5L21ZgLBV[0[
"=R5l4nmfe9V'Ue8,Bt`%][<^qivDzJe#&t}-oO3?NO^u3R]+o@j'BBu0@b`@:D{]XTA0O
Gg\eQ^[fau=t]ZivtL]hiv17: m*n,X/,e:-V`(#9l/#i/A5GmTF]J+/G4QPbU\H#(506|
ukD~]X2kCnW}<eZoQ^[fau:Q]ZivDzOn,0O-%Y`&_mI/0.g2-sQ<2y$@bd=toNDz]Xq~"%
/g]NFSRWsaY[]X)6Ju]Zivs7`Ge+SX;hjLSJA-W26ODNLnqA\QRq@;d7Q]n@b`k_Y8SLnV
beBP,rYC0a=#D{uA<qJxDB?9i;,PJDctd(V6j#/N5L6c@aoK5wV\]?>9th?1X2L\SfU+,!
\s+4Bci:9E]?$3S$.$KO=JG\s.s.^#fieD!Ygcive;>5L6p:JYT!ozNn=E]I7XPuK#K%th
Tf\uZ736do>d[MA^!I:R]ZivDzOn,0O-%Y`&_mI/0.Q<Xip dn6)sko1jYDz]XJW 8,g]W
Zcf~@!GS]XAN[8]XTASLGMtf@3m`dv-spA9d;ASI<((Yc~2?QL1aJDeN\>RkDH(G> oNDz
mh/*(]X+<f]TZcf~@!GN]XivuK&,se;`(0^})'t1Z1T=/#*3F""h@#uAi~Dz]X%>@C7.2M
'@3^O+E:]XZ'Gf]XQ^UpT3Rx2>N7@.0|p!BS-nNDaCh`Jcp;iXBJR%s;W|uue.7/*SGmg-
\RlzBNVb(|ADGSb}@:m8n,X/,e:-V`(#9l$8SuuL5Pri<'"l@#"y%w[PebjLm$2D,1e!p#
8jA7oX5/b(iTPd]=grD~E`(#%!u~AGEg]givk1Y%./5L21ZgLBV[0["=R5l4nmfe9Vm[H!
,E[fGk*W+NGg]givDzE`+/@1LpqAoDf[J}QJ7#DIA8$Bbd=toNDz]Xq~"%/g]NFSRWsaY[
]X)6Ju]ZivbnY-j=u41kAx8nG0A@N@bTT8dnpH]D,wNg[`OR@.1C]L,wNg[`t_%]tM]hiv
k1Y%SL<b^s:0bP$v3ri~Dz]X2oPb0(6HskrlnH`Y:&WR8dki1A(0A@[8]Xive;(7^~iMcy
=rl&Z%iwDzuAi~Dzj=u41kAx8nG0A@N@P=#i[d&obde\tr]dDBS];hjLSJtv1x&IJ/i!d}
7/1zbho'Oe`Ud:f#:)9LT:7+0'SY(P1UtcK"o=Dk+3Iu+h7_aU4*G2QPiTPd1A]PGZRv.$
koUAS \%9;hT0n?cX2!Q?Uh=ivixkb8F2q&I<,D{2MBa$M^Ht3CX]+.q?Ai:(.7,uwu~pA
FQg-\RlzUAS \%9;hT0n dXDiwDz]X7v&(7V"l@#?v4WS2ch<DH mR+$IurcE<]Xiv5;K7
&Civ=AnZ0 ^tiv[qhfive;9e3fuN[4FoBKR%s;,q-`9dY/OGJg_+Q==r3unH,jqx_+Q==r
_!PFPq`UiwDzeCT&CT<fD9m(.xq.<1D{]Xiv+zN/+jLQ[,[&UFdc\vd-l~$eL3qAh-^}iv
Dzu0 P9ODx?2Wh`#o'Dzb}@:D{2MuN[4FoBKR%s;,qh{CAPfT6+3IuolK"o=Dk\@9"th;}
v&BVVb%93vCV>9FM17;AOY0a^tAN[8F[r1g2QM-&fKO,,u",e&up@=#V+3Iu+h7_aU4*G2
QPiTPd]=grD~EXg]R2UpT3=Ca<fHSHL99*q51pJDhqjSDzJe#&t}-oO3?NO^u3R]+o@j'B
Bu0@b`@:D{]X:0bP$v3ri~Dzj=u41kAx8nG0A@N@P=#i[d&obde\trX/cEQ]n@b`k_Cbth
0B^tAN[8F[r1g2QM-&fKO,,u",e&upUr%{6Fsk7QO?LtH5nD,j\s+4BcDjo6/W<) hZuo9
e;>5L6p:JYT!ozNn=E]I7XPuK#K%thTf\uZ7 C:R]Ziv)G8A($+4IuIFr?@<,B;>ijSHL3
qAh-^}iv]3FSRWsaY3]XTAuqhd^R\@9"thQSDM1`8C:+%Y`&s!5P+xdt-spA9duV7j0'Sl
ir3lbd]gZ']<p:JYT!0{WR^b0_70+$H|`[s8X/:|(0^}PXXip 'U`=Rv.$ko0\D_aJPFq2
2D,1p ]'iwj(" 6m`ZSLTTD~]X2kCnd4f#:)Yl@]n?dna7,TsetCG6QPbU\H#(506|oOE9
]XivkA6>`B#KlMhSW"u|,^N'hrbP(dO3[jhfivDzmh$+?ODfm(.xq.="D{2MukD~]XOH<%
^Et3CXcqQ]n@b`&JNs2;SHU&B^/B8AjMm$0\D_aJPFPq`UiwDzeCT&CT<fD9m(.xq.<1D{
]Xiv+zN/+jLQ[,[&UFdc\vd-l~$eL3qAh-^}ivDzu0 P9ODx?2Wh`#o'Dzb}@:D{2MuN[4
FoBKR%s;,qh{CAPfT6+3IuolmDhf tD]&8`=&~5Q(]-`a~e]bn8|0ebh]gZ']<p:JYT!0{
WR^b0_70+$H|`[s8DkUy0@Ge*{;>ij/,JD/X<)aI9re`Q+iTPd\LD\,bijM49Q'"`rYo^x
tataj,nOBa ln|Dzmh/*6+s8`Ge+G|7G.bioVv8J5Q5RJDeNiUh6TeBG/Bhq0n dXDiwDz
]X7v&(7V"l@#?v4WS2ch<DH mR+$IurcE<]Xiv5;K7&Civ=AnZ0 ^tiv[qhfive;9e3fuN
[4FoBKR%s;,q-`9dY/OGm*T:8e(p`=Bfi:9E]?$3Z+Gf]Xq~R_OI<%YNit=AnZ[+^qivDz
Je#&t}-oO3?NO^u3h3:.R\%)3!LO0!ukD~]XivMi[<VaTANj)nb`]givh.^}ivcyf#:)9L
T:7+0'SYs+\D&v72@aoK`Ls8DkPT-&fKO,a*<;0cfwO6e"p$)uSlSLY!bh=u]Zrc=4uN[4
FoBKR%s;,q-`LOEKsRE4he t"l@#"y%w[PebjLm$2D,1e!p#8jA7oX5/b(iTPd]=grD~E`
(#%!u~AGEg]givk1Y%./5L21ZgLBV[0["=R5l4nmfe9Vm[H!,E[fGk*W+NGg]givDzE`+/
@1LpqAoDf[J}QJ7#DIA8$Bbd=toNDz]Xq~"%/g]NFSRWsaY[]X)6Ju]ZivbnY-j=u41kAx
8nG0A@N@bTT8dnpH]D,wNg[`OR@.1C]L,wNg[`t_%]tM]hivk1Y%SL<b^s:0bP$v3ri~Dz
]X2oPb0(6HskrlnH`Y:&WR8dki1A(0A@[8]Xive;(7^~iMcy=rl&Z%iwDzuAi~Dzj=u41k
Ax8nG0A@N@P=#i[d&obde\tr]dDBKU2>N7@.#OUsOIQz@~BnAGWY(BADi~h.>]s8`Ge+SX
;hjLSJVb%Q_YkH^]Uj%{6Fsk7QO?LtH5nD,j\s+4BcDjo6/W<)aI4M/jAtRWZrA^_G:.#$
_+ZD]X]\a0PmEc,rX8iwDzeC(zFZr1g2D =d^b\>0=N8uYuhjMm$X$Boc`4M/jAtRWZrA^
!I:R]ZivDzOn,0O-%Y`&_mI/0.Q<Xip dn6)sko1jYDz]XJW 8,g]WZcf~@!GS]XAN[8]X
TASLGMtf@3m`dv-spA9d;ASI<((YuPH ,E[fGkfZ9Vm[H!,E[fGk*W+NJu]ZivTP1vg*YM
hRcy=rl&XCiwDz]X7v&(7V"l@#?v4WS2CXR%ch)L"0lMZ%Gf]Xivt*!"R~iq^D9;Ipgxiv
Oe`UiwDztf@3m`dv-spA9d[afc+7276GskiCv%hDiX*r:-V`(#K~XWAGWY(7Snir3l1C0c
;lO<[lD~o2ZIF['$a&^cJVfB+727he(<Fh:;6\:+"&jaap6ShYJkN[q2.h&2baZC2Miy2o
/kH\q.X/%]u~eiuNtrHi2sYt>zcE:o1D/z[K>{7+bT70;2/Ah`Tv,N7Od{UPSvW<X0a&fH
SHj[OC@]D`#yEua%SH&GH)bCMXJ}%] gT_[;d\nmevsPJE?q;Y ?PKJ=23C&Wq7{2dWpI1
K!I"@A:q%c,ZM*Z9+6&GQRGW^#\n"bo6.LfO162EN7@.0|FwE]:+pg1'#~Ob_/i9/c!t^&
=a^b13TJ[mO2+6athhkps>UnEn<{uE P9OVH-X'`0ch|s'+<=[JK83%#/Ue]!"R~SI^Db&
/)VGX0\u+4WMrDJg@U,+LB`QpzA:f@>7^U=U9Zag0@;H=v7Q3X>:I5,yM'DV(YNQT!$,[,
%]UdrqNP+XG2uMa+LN'opJ#ZiG'6kGUftjL!s"!l%P?Ak;'6\X.M`X58trL!s"!l%P?A[3
=\4u[6tvqL@3[:Ik@6hmkKs;t^EW*s<{-=#|Ob_/n^4X9do~#Z*``f8fG-,MA<M3T65/b(
.MH@tdYd3o8}N~Sa32>2NVtA.#b(L(dwA1N!E&kB_/l<avi(Sa[q?~L{l53*G\"=_-MLM(
Z|uXH \uuFugU>tgsPqTEgv,eluNtrn'kP['EW*s5,eR_kaAE[&7'P&M6S]F@ G2Q{'g1.
IXC1PfT6!W7"A8Gm1$LB\M/haA!RA89_j.&k)xUCS BkOn,Z&& Gq=J|lftgHEWVJ!5)rr
BeL+"/f ,QnU\.9MOxEI9KrCv"r$`bUc+GA=pGg4\RlzTA1A#&Lz/{MYc"Iia.o})G'u_I
sa<'My:qG-,ML':)'h9l8@&LF|&~B<QGGs@0!y2zk]dn_ocMer,8t,J]-{XVivNu[$5Z'?
?p&m-~@ ,7N'L*-ZRxj/I^l'bY: 'h9ls;=:IO\=Ev0Ggb\A"b!X7"A8Gm1$LB._Fj 8,g
oKt2#6`N[E0OGg0y#wi.13&lgb0nuYa+tcjrbchm@yoO'Y- LcT,0Uh|Sg.$RVQEjh'6Jv
GkqA#Z><(t3M2]sjKUBK%]/5(R^i7?4;9de4^bQA0]6Y:+N!q2(=pR`S6T:+Nr^,.ML$n>
iK=Z4u[6tvqLGz<{euYw#cVXp{[6Ik@6sXlcJQ<{euYw#cVXs^v+a+t[L!43r0v!L!s"!l
 ;nJD"qp#0`DpzHl\=Ev0GWTt[L!MrA:X da,cu%a+Nu[$=Zrs"%/gM6VD>bbnA1i\M4@8
sXEsDC?47>En/`*]1X8C:+21M2?7Qa;4&Ra2s@F!;2Gc^FB[&1hf(<Z|aXq5T_^x!.jaap
6ShYm.T:8e@8A4W?QpmttrMj!}okK*G#H\TTpkUllk8#'xkK['EW*s5,eR_kaAE[&7'P'Z
'$a&^cjv)g/)bF/5'HZkOGX5o[lL\HK6+{Z[$<"u#z?d?&2>QLr"(77yNn 3H^5NqNuN_=
fu5 *TtT\Ma0!',A;yXRWonZ+]O|EI9KrCv"r$`bUc+GZ6s~WME=/-#,8}40T:8eSk'o\&
sX'!0^Le8N@H8IbHbGe,lEbGCj\OrJZ4Yt7;d{Ks0[BE-'fKO,,uK!Z@[#JMtz\TS<cE/W
Ns^,Zr2%Iu526oI!'7NkB;-.VIX0GlGk+[lEVb-X'`D@Z@[#JM2P0]D_>/-}0\D_aJktQS
C,>W,c+c'A1D7D)x\Z9Q;T;wag E'!R)i.uyeU0^]:3wRaL`,N?] rO-r n=Bn?RWs:n9J
;t('''. A=#50=Q2eJ^bQAa.BYNh3qB~i:9EeGk[n<usC@O%?O>G.vB_%]$J7,d{kS\HUZ
Pe\u9"th;}>6I52?66ah!FD[hT9jC4s1oQRt8e Eel\=UZoHQQeJ^bQAa.s*F019UA@uI]
\S/nRV<*aY[$HCS^M*7p?WD\R| y?#.p?A(Y:5i"bcPe@yoOq#tif"^".MJb 8,gf?QvNz
(ADNt^%]Yx`@,)"Q'jmy P9O9d?2A#R_;3g3iU%Y;ft=`N[E&%a<@8sX0\n;Z6?:Yu,l@s
S;Xn.zVs)k/-_e%kl/0[jnJqM*T6'OF#<{!qfG\a[6Ik@6sXlcovYwUU=Z'H6zkb@7sX`L
pzc2u$YwUU=Z'H6zq(v!L!s"!lHGn*ul!lon#Z Vf^h%mK&AJRk`qZBDkn@n8rs"!l%PbU
9iS.9HssL!'V?r[6oQ$+?O$66S]FOGbC]#$3`Qpzkhhf^HN\k]?A5;C1PfT6DB$.^O--VI
-%L.pKl#VDoGFVe8,BPLS )2pk=R,DO->QD{]]E`?Wq9VPB^/Bs\ilg,rxt?Hop>kBcR`k
un4Ss:pkU\KBuHPOO~%'FvuTr0Ix-j ~TT<y/MlmXRSl'|hp/M+UA:VpVi^"Rzj#6iM h|
,`+c'A[nR-)zT`Gt%F,:'?@skmVDoGN~B[&1UCS BkOn,Z&& Gq=J|lftgHEWVJ!5)rrBe
L+"/f ,QnU1#l5W\N]d//afk8T-+&}en0./vDDCY%FUC8cNti 5BMCE6^(Ay^`1 fQMX/.
T:8eSkSI]J/'&~'OF#[?el!{D@$*g(^2Z..~-&MlGun_bW9$'&R)$I,6\'Bu9";Ck--r`@
2ZMls!d"aDGlk(Djo6jr#918k]a_sa$1\$^~tj^+-X3qj>\H#(DC$.uF#&bPHT<{E-X'Bo
c`&FVrb$LBEh$e0~6Y:+aT:<Q 0.X1D{eGrQ9L5FivJ4g-\RAo#30^R_/'^{@X1.+>*"_y
43oi@bQHEWG*V<5t#hWh$?aDSg8nG0A@N@9dO^6z8}&=Se"kjwSY8Op8ZUr~BDkn@nY/BM
%F#1N$bPo[B("N=@mU P9Oh`r/&MJf@UA oOAs'o\&BG-YY/A^t|L!s2_PO2[Fathh/4: 
#12#A,[c1:<).v,U_<.MumoWlL'6\X1iFzE;q? udw+;>J1%G=N_HVSIT2$,[,%]UdrqNP
+XG2uMa+LN'opJ#ZiG'6kGUftjL!s"!l%P?Ak;'6\X.M`X58trL!s"!l%P?A[3=\4u[6tv
qL@3[:Ik@6hmkKs;t^EW*s<{-=#|Ob_/n^4X[6.pdl6Xou`+KP=Y4u9do~#Z*``f8fG-,M
A<M3T65/b(.MH@tdYd3o8}N~Sa32>2NVtA.#b(L(dwA1N!E&kB_/l<avi(SaNisW<'My?v
QR0(Cq]Zj+`NH)bCMX[z1.'>pyX/%]u~eiuNtrHi2skFp#Hzp>kB4C/j'z\Ld;,c?/1p\C
 ~ij7N,5T_G0,ML'/>.(KuG2_X3P>2NV>K.p?A(Y:5i"bcB[ 77x?!(Y%k'u_I3!]L,wNg
[`>y8Ir"(77yNn 3H^5NqNuN_=fu5 *TtT\Ma0!'f#7<G9Py7}2dWpI1K!I"@Ae|VfC,Db
9p'9A,'>J<Q|1i0u9d8c)oQ7rDj'2%G3CVi:NzL%@i#`hqBaAT3Q]#tgHEBbn<+DWxQAU3
X1m\WjSqRlW)petrsP*3+5NAVD>b[+ktQSC,L]'GAr/-#,8}4P/jAtRWE=7!,.:-Bu9";C
=? rO-Aon_>3=TNWSa!RA8dj:.V`(#9lv"a_)xk-#9QHa=Ab$uBi"CD@PQM M, 6'he8,B
9u#wi.Ik#PSJ6B@sS;nDoHdn7?_F]li;S>LYM(X1Sa5Z,d+c'A[nR-)z?+ST"%/g@!e|9x
tdL!Mj[<Q<?@ckSIVGX0PFq2#Zj(qX0>a/$r@C\s1i,eh,N:bCe+:.[\R6pdYwtT[^O2<{
eug)eU^wb[#Z0|M0CSd5f~.3l&A:D>fLQvNz(ADN71MybQHXu4'|DN> au=Z'H6zf=`Npz
Jck`P/\{[6Ik@6=b%UL)Jik`uHa+*)qP[6Ik@6=b%Ua^uD#ZiG'6kGUftS'6\X.M":7w=T
S.9HssL!cjS>LYM(-6iF'66"'S0s@-/Mlm#Z><I5`M[E0OGg0y#wi.13&lgb0nuYa+LC@;
m8.(KuG2u.VN6ODN[50YmQTVM9T6$,_-MLM(Z|uXH jC,6*b/j2EkA[&8h($]$iwE%kB_/
l<avi(SaNisWilg,rxt?Hop>kBcR`kun4Ss:pkU\KBuHiFSamttrc@p#Hz2sYt>zcE:o1D
/z[K>{7+bT70;2/Ah`Tv,N7Od{UPSvW<X0a&fHSHj[OC@]D`#yEua%SH&GH)bCMXBuB=Z,
&>_zN#2v]LX#uH^d 2T][;d\nmevsPJE?q;Y ?PKJ=23n1RyTf9MJc-{WINY3G_Q/XfkuH
eP +D_ zTX=Ddv/qj Z)Vw'"0^LeUc78f9iESa.Rb8.\tX-cCTAkSIQG3_,8nS]xD+nFg-
\>'`!taT'A[MeDc)G#Cos:pkeEfB6i9[,M41:-e$9@1N/D7|k6sPpk4G?#hTE"H"P&E!Ex
+qp1oTk;KC#gD:kB_/l<avi(SaNisW<'My*gEnBGtl6KIWDjo6"*k^')]A)L#sEs(ZNQT!
'II7rCcr_e&SucUiNYCb=81N]PGZL0EnCTb8nZb\o/Sea"fCuRfa's_ R$)81Eu6..MxjO
(4Wy\u9"thQS?(I5,9.2^hPb9rC+2P_X6>k9B/'})/H)\=?H#iEu[DG/BG2^AF(/6MMS[<
aLpG5Hk^YwtT!"R~6Z;2/AAG[cox6Y[7tvPF*&?+U%"%/g0]FSMv>36X:+CV6I8dnSuPa+
86"NJmk`bUVJ\OFt[,S5M9@aVp[mO#G1\TrJ9s#wi.13&l1l(9@"+<53oN&k72nDtdL!"g
/`j^'6\X.M`X58s@!lon#Z+!^b`@.MBz<{JzJQsO!lon#Z+!^b@0[:Ik@6sXlc`G@>sX`L
[E`apAs(k05gYw:Z'y)/H)g(I2@6=bSCM2iUJ! k[4IkSIig'65AK7QNn:8zbX$027J?My
<{p`s3h?.H:Q&7VrmX$k'TA3J]N[0Qkb15h|A%iy2o/kH\q.X/%]^##ab5F5o9$ZH$$c#z
?dt{.#6|n/m,^WJi+J OIPI~ krkFoo5%JJ@Q|\$Sk'o\&sXVpVi^"Rzj#6iM h|,`+c'A
[nR-)zT`Gt%FM;qBkA+/:4j.&k)xuc6W"~F2`b/qXW4{pZkBW4_eW3 ^*`t[DFf,9MOxEI
9KrCv"r$`bUc+G\8X}kO(4EH,{=q=/'OT!7G?W`ls*F019dX0\]:[})-Y_Mu#(T3SU`qbD
rD8U.^agaE6ShYmn0O:>i"7Xtf%)=>?qe}'A0B0A=fL#8cK6\L[)&x1.#&E6Dj&8`=Aymo
k;T6k9B/'})/H)\=?H#iEu[DG/BG2^AF(/6MMS[<aLpG5Hk^YwtT!"R~6Z;2/AAG[cox6Y
[7tvPF*&?+U%"%/g0]FSMv>36X:+CV6I8dnSuPa+86"NJmk`bUVJ\OFt[,S5/+_e&L6S]F
OGbC: M1=UMyLC@;m8.(KuG2u.VN6ODN[50YmQTVM9T6$,_-MLM(Z|uXH \uuFEo'DN4lK
h<)6p()G'u_Isailg,rx KUr3OkB5D/sBbK*TrpkUl?neE.LRqFFgDe!#}DH'fPuF2fLQv
#o];X@#+fTqvn$BR-nCY[DG/BG2^AF(/T; }TXABp,8oG/"u#z?dT[ipg,Jc?BK4:>=]mI
rQ80uR_=gVS'gV`glj@,e5t4Wp-1;xG=cll}FSPyomFe ~pH4G?#,b!V$@lOer&jfqcM9{
[N^&$/h`.LC1G-jCHo^&Zrj%p$)uj#kq7cj,hs`A Q'PhT`NH)bCMX21M25}87?!(YJhPe
UPir3la3^"!ip!"BL(TWbnA1X+L|?ru9\'ENLg5Hn+l>iX<re$p$)u@Y?!T 0U^i0^^vBN
(@tc&3jL"nM[p^P/_%hpWLj&Ttn7;"6OnZag0@X%;hjLSJl8g)+v;<fwLaBN68]pmV&+4&
uM<qU#,N7Od{)X/)bFu;'!A$a/BK[cb+]]E`?Wq9VPB^/Bs\<'My?!L{l53*G\"=_-MLM(
Z|d'2?QL`PbH-]u54Gs:pklskPv"lkW*!9jF`Ou4@#NU 7BbRA9H^>CaBP!~]?N}8J3)nA
8z!w>]<0!UnEHzG"\D&v\w=a^b13TJ[mO2e8 NeG0`s1,G^bLUM(Z|/RT:8et,$++|bR )
_JUqsq_gJiPGrLPB"\Jbok[F5nN3R).,-{^i8L+~TM;w4X`[_[[;-H"qD[.72sbej"#6RW
';7I- %q'ups_t)S$>1.9dZI.~MF.GA#aJX/BJ[?[cJ.&-Nj[TD\,bmn0O:>i"7X4&uM<q
U#,N7Od{)X/)bFu;'!A$a/BK[cb+]]E`?Wq9VPB^/Bs\ilg,rxa,=R,DO->QD{]]E`?Wq9
VPB^/Bs\ilg,rx KUr3OkB5D/sBbK*TrpkUl?neEv44{NU`guNtr5NGeH\ !s!s}!WoAm`
h4*ut`-cAr1B/`Aup{7L7>En/`]pMT#i[d9B7G.bAG.%3v3+oj*l$@lO`M6?TH^&-X3qA=
i?L^BuB=iCW&#.b2 )_JUqsq_gJiPGrLPB"\Jbok[F5n^]m!?C,v_HrFF/>'WqS{cfm(+]
iFmL!}e5/5aAG chq=_!c@0J:4'h9ls;BKI.q.bU\H#(g.\>'`!t sVoOrrr>:KBe4+;T 
Rt'9,^m(fE/h_eH^nWl?\.6*ArGp/-#,8}_;!e($mjfEk$Ho^&Zrj%p$)uj#kq7cj,hs`A
 Q'PhT`NH)bCMXTF]Jko:)+<f0Q0==M9@7lqBxH"P&0</P6 4  Xkb--0ch|."kw'{u~DV
j$kq:v^]sg]Pgt184!8#S9'gBUdmZl$//e([bhJeL_2ZKnVQtoW./hGi-r2QBjt6<=%[^i
0I9]CVR%s;,q^1rJ8R<DG;+0Sff6E!HzL]%!JxR?XC#+fTqvMP#i[d`IbHSCEp(ZDN0Rp(
)G'u_IsailFkP{JjN[;<o?0Et}X:E;`{s@F!;2Gc*b/j>q!RDC$. q5OG `NJi?geEsQ_+
UAtgsPehdZ!}okqf#0hLe,Z35ls+;HceBd?AckkaNyN\k]?AEK$s'TA3ReNn=Ebn<*GmF6
i?5Z(`bhJeL_2ZEv;2GcI!?Uci.xj[NiKsJ}%] gT_[;d\nmPAtnHEXw/xXwK:c@`9T4r3
Ry8ZWqS{cfm(+]iFmL!}jZHo^&9E#-(`bhUP-VWMPeSx@fEv(?[+<yfBn:>0I5Lycodj%o
9;`"7=+q7G,]41k]dnHx?Uci.xj[NiKsJ}%]B)"Ncfkhhf^HN\k]?A5;C1PfT6DB$.^O--
VI-%L.pKl#VDoG5E?U]c#%cAdZOc=Zo?0Et}X:E;`{s@F!;2Gc*b/j>q!RA`B=b|.lu54G
s:pklskPv"UDtgsPex`kunDbd{FyuTljH!_XTT<y/MlmXRSl'|hp/M+UlEVb-X'`D@:K&7
VrmXere&;]g3@Rn?dnE=bl0>2@!|2zbej"Q`n>%k'u_I3!]L,wNg[`>y8Ir"_+3_E`.bPQ
#;Nnu,*=XwkBsBT%qotEhhTc$!(^5=R)WSd/G%Py?CWAQ*:6-{UG@=?mhhg3*l4PQH'S[j
Je$PjMEyctG+m,kl_!ES]PGZEILg([En@ot{"(>"?OuPj0&k)xcAdZ=9a%T36XV*,+Z[$<
`OcMerp$)u@Y?!L H !1a/:;AG[c<%aY/xugi.]qaNUnG%q:DkYTBQH"P&0</Pe+SE?D(?
?K17O;uL#)E6!G6msJ8'?RoS;eE#eUr6X[+7G=@sS;g--spA9dF,n_Q&XhnV6@17V7j#qu
#%*#uq.H(XC6]Zfo@6e4RX<*]hiv[A+G$@A_-=!#tX9s^)D?2;UA<o'ikk[Wa.&.[+<y/M
Ab?%Uw5ZSkU%Wz!q2yOHbCe+G2+\U{^A.qJgY2]XoNDz-(:Q&7VrmX$k'TA3J]N[0Qkb15
h|A%iy2o/kH\q.X/%]n}Dz-(:Q&7VrmX$k'TA3J]N[0Qkb15h|A%iy2o/kH\q.]DX#o\XO
iwDzoA-a/PB<ljBR-nndX/%]#v0~NQ+X^$Jgp3NP${2WD_aJT36XY5]XTA3o8}N~Sa32>2
NVtA.#b(L(dwA1N!E&kB_/l<6ke>>dq#]DX#o\XOiwDzoA-a/PB<ljBR-nndX/%]#v0~NQ
+X^$Jgp3NP${A`B=.\k]:)+<geiv:0U#,N7Od{)X/)bFu;'!A$a/BK[cb+]]E`?Wq9l&DS
d{7Dtvp!CUtWY6]XTA3o8}N~Sa32>2NVtA.#b(L(dwA1N!E&kB_/l<avT36Xk_E9]XFS'$
a&^cJVfB+727he(<Fh:;6\:+"&jaap6ShYJk_+iUJb2wi~Dz?27>En/`*]1X8C:+21M2?7
Qa;4&Ra2s@F!;2Gc^FB[&1hf(<!cGN]XQ^XC#+fTqvMP#i[d`IbHSCEp(ZDN0Rp()G'u_I
-[i@9EuWH \uuFEo]giv^DN\k]?A5;C1PfT6DB$.^O--VI-%L.pKl#VDoG5E?U]c#%hf(<
!cGN]XQ^XC#+fTqvMP#i[d`IbHSCEp(ZDN0Rp()G'u_IsailFkP{Jj_+iUJbX]2MR2`Uh>
>XD/ZGj<hT!l19h|oC\1R`@ ?v)@Yb2Vs@F!;2Gc@8A4_G\m=3oN&k72m5.(KuG2u.VN6O
DN[50YmQTVM9T6$,_-MLM(Z|uX'!+Ngbp9JYT!`KDC*dNfbP`T6T:+Qu`Ud:<1!UnEt&6g
M h|@4A4dl2w$=27(9H$$c#z?dt{.#6|nH,j\s+4Bc?u^>@:VE-%Ug%]/_1"?Uh=TA3o8}
N~Sa32>2NVtA.#b(L(dwA1N!E&kB_/l<avT36XOS@.\Ne,Z35ltLYd3o8}N~Sa32>2NVtA
.#b(L(dwA1N!E&kB_/l<avT36XOS@.9K'"Ew=S]vPTIt sO-`N*\;fNPHZo5PUu@'|DNsu
$-n/-_ilCx]Z]z$!M[J~,3dKp2t.1P(9i)e\;e^^h|@9KZ2ri~Dz'RhVv/T}*&r>gfIHbC
sy[^O2@TA oOAs'o\&BG-YY/A^!I[nhfive;>5^Ht3CXcqQ]n@b`&JL1m]v#[9Y"3o8}N~
Sa32>2NVtA.#b(L(dwA1N!E&kB_/l<avT36X>:th[M1zgojsbct'!"R~iq^D9;Ip[lhfiv
:0"&rzY.j=u41kAxf6E!oK0g[{;JoN&km(b10>ug"(rzbg@:D{2MBa7@K7@,YL?I-(A8MV
U$%>@C7.2M'@3^O+rcE<]X$qX!FTr1g2qmTW!?fQSHOnPQda^}f=h9ivDz-(:Q&7VrmX$k
'TA3J]N[0Qkb15h|A%iy2o/kH\q.X/%]n}Dz]XQ^UpT3hNAPAaqppGG,+_5[[1cvf#:)9L
ky.NM3qs0g[{cri)&Ha*uT<'eujLm$E9]XivDz?2a9O9bCSoa]<}$0mR?xk05gm[_nA1u(
hy7X[E`apAs(k05gBBo[E9]Xiv?5Qa;4&R@=Ei]givDz]X@I,dLdbJ^qivDz]Xiv[Aa"fC
HEi=aF,ZIj]givDz]XivDz-r??oY[75lGMtf@3m`pjT32lUzNYu2'|DNV8>}KZ@@[8]Xiv
Dz]Xiv(^E_G`t~VNH!uT<'M&Y|n:8z!wVupAFQ=S]vPT#6Dtbc&JJqJlRDK?-{r(?v33i~
Dz]XivDz]X)6Jb 8WrPF%f_{1N4-c[n|Dz]XivDz`{@-fBP\.}`}GN]XivDz]Xiv^Dt3CX
]+F5194|G=uT<'f?Qv#o7UjMm$['EW*sGN]XivDz]XivDz=`%U6SKf]tm\_nA1u(hy7X[E
++M'!7U(D~]XivDz]Xiv$ZkGUf!7ETe$IHbCsy[^O2k_P/\{S6gdivDz]XivDz]X@MK.jM
oz`+KP_?JAJpM*T6PL$|;a$TOo[)0&Rq `3yi~Dz]XivDz]X)6L$/'Ag`:>z"dIaB}hf-X
cyN-@]!e%PbU9iS.9H @U(D~]XivDz]Xiv$Z5AK7;xc>"rk)Sq*&AmGN]XivDz]X@M)b($
 *!LgfivDz]XivDzm(n,X/,eL?a`ut.#G4QPcva<=%D{]XivOeE:]XivGm]givDzN!PQDA
<f!6/Z@\bgA1?!D{2MukD~]Xp9JYT!^IU!(@6Z;2/AS+Pop0XZQ4B5H)u2Y`2Muk.H:Q&7
VrmX$k'TA3J]N[0Qkb15h|A%iy2o/kH\q.X/%]/x?6H ^s:0bP$vo.ZIQFojYsC#&lGB<y
e[k]hSH3CFm"ou)G'u_Isailg,rx)DD-r_?v[cLUZdVi^"RzPISvW<X0T36X/[c{-YNDkc
tj^+-X3qPLS )20+gbp9JYT!`KgF5;'7NkJsM*T6-UJuR?XC#+fTqvMP#i[d`IbHSCEp(Z
DN0Rp()G'u_Isailg,rx(s`=Rv.$koX$Boc`Di8BSk'|Zbhf-XND-I!G9MOC=JG\-(:Q&7
VrmX$k'TA3J]N[0Qkb15h|A%iy2o/kH\q.]DX#o\1hJDeNiUh6TeC`BP!~h*>]hM;D?!dX
c?e&;]g3:)+<'mA}&l72EquPj0&k)xcAdZOcS0^dcrDi8BSkir3l9K'"Ew=S]vPTIt sO-
`N*\;fNPHZo5PUu@'|DNsu$-n/-_ilCx]Z]z$!M[J~,3dKp2t.1P(9i)e\;e^^h|@9KZ2r
i~Dz'RhVv/T}*&r>gfIHbCsy[^O2@TA oOAs'o\&BG-YY/A^!I[nhfive;>5^Ht3CXcqQ]
n@b`&JL1m]v#:x;6G`Q{'g1.FE\D&vrM<'My!zSZbC%kj-`NH)bCMX[z1.AN4sG2QPSfU+
,!<(;(QfLCBsb hhfK:0bP$vA@uAi~DzN!PQDA-75L21/\+$H|snE_K7@,ui#}27*c)zWC
OnPQO,rcE<]X`-;t(9i)X/<f]TZcf~@!qx"%/g]NFSRWsaAC[8]XTAQ4T}uqhd^R"^u<<|
.bJp!$tX`R/}W+i~Dz]XZcVi^"RzPISvW<X0T36X/[c{-YNDkctj^+-X3qPLS )2pkjSDz
]XFSr1g2tP$1o_u`_yP b,cCGe^Dt3CXcq)NbN;3ua"(rz(M>b+WsXK""<\Xs;38i~Dz]X
iviUh6Te/X@\bgA1omqf#0Bfhf-XcyN-@]!e ;nJD"qp#0@Dbhn|Dz]XdQ2w$=27uf eGN
]XivDz!\?%9[<DY5]XivDz]X!.%`%!JgSz+h=I`rGN]XivDz]XivQGf(bGuc#}< ^Et3CX
uC:xsn!g9MU&rqNP+XJ~/z 0uAi~Dz]XivDz2Mt7^KN\32i=`NgFFL"C(s`=BfDjo6eM.L
RqFF F/ESKl8:v:vQGf(bGuc#}X<iwDz]XivDz]X!.%@@Cg^0nKo]t,{"Qi,jSDz]XivDz
^!O,SvqRWhsVE9]XivDz]Xivs7`Ge+s($i"/c<pBK"7qG-,ML'fUs;38CV>9FM=S]vPT^q
ivDz]XivDz]X.oMuVD`}j%qx?v[cu^oW+k=b%U6SKf:S]ZivDz]XivDz"=pn:rKf]tm\_n
A1u(hy7Xpzc2iXden|Dz]XivDz]Xiv[A`apAs(k05gjj50`S6T:+86"N-p":7w=TS.9H @
U(D~]XivDz]Xiv$Z6"'S0s@-/M!B_{1NoN&km(b10>K}MrA:X da,cK;:S]ZivDz]XivDz
"=*``fY'A^!IET9x%#\"^qivDz]Xiv[A$p$"K0Kpn}Dz]XivDz]XFSr1g2QMa:kzv%$XG4
QPSfU+,!QXLCZ+iwDz]X)6jUDz]Xo\E9]Xiv%k*mhcYM"L?5a9O9bC^"iwDzuAi~Dzj=u4
1kF]3l0aM5VD>b0 +Jj+; ,3dKp2t.=,D{uA<qU#,N7Od{)X/)bFu;'!A$a/BK[cb+]]E`
?Wq9l&DS9pi$n]Rwhs<j]TZcf~@![8<qTFIF 5M:T6_mh2&?oKoI+yR?X4Jgp3NP${2WD_
aJT36XOk]1tJ/zh|6:hM;D?!dXc?e&;]g3:)+<'mA}&l72EquPj0&k)xE/i?L^21M22:Qf
UpT3RxB^/Bs\=`ZkrJ?v[cLUrd=4G`Q{'g1.FE\D&vrM<'My!zSZbC%kj-`NH)bCMXTF]J
ko:)+<7i0'Wp#P2{doIOT=&(BP!~YkrqNP+XNM A&CAF<wjWcy<1!UnEt&6gM h|@4A4dl
2w$=27(9H$$c#z?dQxD_,bJkN[Pq^dcrA:i?4geR_kaA@:m8.(KuG2u.VN6ODN[50YmQTV
M9T6$,_-MLM(Z|d'2?QL`PbH8HjMm$2D,1/+T:Wt#P2{Yt>zcE`% I7V@7PI-r784=recE
uj#}27u&M1G'Qzp!]'iwj(" 6m`ZQ4B5H)u2Sr$,o_Bm0R[{t#s>^`REK?-{r(?v33@s`o
jSDz\7_/ucn}pTVvXWhf-XcyN-@]!e%@@C,C^aQA0]6Y:+*W+NOG`UiwDzeCd6f#:)9LT:
7+0'SY(P1UtcmDhf<PU#,N7Od{)X/)bFu;'!A$a/BK[cb+]]E`?Wq9VPB^/Bs\<'MyNu@.
\ND\DZ$NGQH:qAJV 8,g]WZcf~@!Z&Gf]X&S QJ<n{s7`Ge+(M1U)8tS$1o_gRIHbCsy[^
O2`T QJ<[lhfive;>5%o*mhcYMhRcy=rl&Bmb hhfK:0bP$vA@uAi~DzN!PQda^}f=n{s7
`Ge+k@ 8`9[7#~Xu$,o_Bmtf@3m`?1a9O9bCEaK7@,6(bX;_Jzp;:)4uG2QP^qivDzm($f
A7-Yek\>UN<y/Mlmua#}27*c)zWC)))I?|@-/M!BbntL]hivMS< ^Et3CXt":;KjnCdnc"
cCmKjYn9o7Dz]XQ^XC#+fTqvMP#i[d`IbHSCEp(ZDN0Rp()G'u_I-[i@9EuW'!l/jSDz]X
+X5[0&oN6T<3D{]X>ka/BK[cr;%tY1]XivDz-(k{@RVX:\]ZivDz]X)6MEH(s;fa's_ !S
Y7]XivDz]Xiv(^2hI^I~ ktMJpM*T6PL$|;a$TOo[)0&Rq `o5jYDz]XivDz]X2k.95L21
ZgED>qZ7j#:8kiuuW S.U%D~]XivDz]XivZP!e9MU&rqcE:NJxDB?9TF]JV:<+^^h|@9VE
-%t6ri"d1AoN&k72$L]z3oJOfB_+Rq@;uh)7f?Qv#ob`tL]hivDz]XivDz2Mt7^KN\32i=
`Ns8X/ji0v#wi.Ik7h0'>72>\Wd;,cTdK4#p,r3&&eQpWLG'[d`S ~(aJb 8WrPF%f_{1N
4-c[n|Dz]XivDz]XivQGf(bGuc#}< ^Et3CXcq2?QL`0 I;xmy_nA1"ukH#}`du.'|DNV8
r8Fa'$FE\DJgp;:)6[;2/A( o2jYDz]XivDz]XivTP1vk?oAsg6g`Ss8X/[z,P-aFWe8,B
EY"TsZ(w`=Bfi:eqhtilt#GL]XivDz]XivDz]Xivs7`Ge+5:o[$~N$bPt`%]5RG4QP([c9
n|Dz]XivDz]XivDzVIRqXCPHSvs@FaDC(RM'DV`!V~S./+T:iFm8&AeM`d!wQTT]NMd#;e
^^h|@9KZ$@5AK7;xc>"rk)Sq*&AmGN]XivDz]XivDz]Xf?dS<1c?e&tj^K21dyr<l&0w#w
i.Ik7h0'>72>\Wd;,cTdK4#p,r3&&eQpWLG'[d`S ~(aJb 8WrPF%f_{1N4-c[]givDz]X
ivDz2M^tivDz]XivDz3vi~Dz]XivDz]]F5194|G=UUD~]XivDz]X>k#LRz3uoNPUT}uqhd
^R2VD_6?X7G'[d`S6T:+r6o>%JBbhf-XND(xE_G`t~VNH!/N`Wu;2O@-fBP\.}A~'o\&sX
AC[8]XivDz]Xiv(^E_G`t~VNH!/N`Wu;2O@-fBP\.}A~'o\&sXOQ@.\ND\BxRA9H33i~Dz
]XivDz]XTAhh@V0|r#q8>%#LRz3uoNPUK^Mj[<Cn(Ga#j%QXLCo`E9]XivDz]X.oL?6U@A
k\^qivDz]XivDzj=u41kAxp~s^FaDC(r`=Bfi:eqpT+kjUDz]Xiv=#D{]X)6Y4]Xiv:0"&
rzY.gq.oE|'76Y#4jXDz=xoNDz-(5L21Zg\8A/P\?@ckkaJU h#z$xeNL~GbUsE:=xDC?4
7>En/`*]1X8C:+21M2?7Qa;4&Ra2s@F!;2Gc^FB[&1hf(<nPRwhs<j]TZcf~@![8<qTFIF
 5M:T6_mh2&?oKoI+yR?X4Jgp3NP${2WD_aJi(Sa[qk*>FYdrqNP+XFZ'$a&^cJVfB+727
he(<Fh:;6\:+"&jaap6ShYm.T:8e*b/j2E@6Y/j=u41km$T:8e*b/j2EkAa G1W|rqNP+X
Z.]<ZdVi^"RzPISvW<X0T36X/[c{-YNDkctj^+-X3qj>\H#(A`B=b|9WjMm$2D,1e!p$)u
Wp#P2{doIOT=&(BP!~YkrqNP+XNM A&CAF<wjWcy<1!UnEt&6gM h|@4A4dl2w$=27(9H$
$c#z?dQxD_,bJk_+iUJbW S.e!p$)u>72>\We,Z35ltLYd3o8}N~Sa32>2NVtA.#b(L(dw
A1N!E&kB_/l<6ke>>dq#]DX#o\1hJD/X<)aI9re`Q+iTPd\LD\S).$ko['EW*ssj!g($Jg
5:WM&jq6h4*utK/zh|qU(;f(;@]CgrD~E`(#%!u~8FR`j/r'C"0R[{U$WLG'[d`S ~SlIJ
::]ZivL~GbK)-7"Qu8rY?v[cu^oW+khm(7^~(LM'DV(YNQCp(Ga#Z&Gf]Xq~R_p:JYT!0{
WR^b0_70+$H|`[s8Dkm5.(KuG2u.VN6ODN[50YmQTVM9T6$,_-MLM(Z|d'2?QL5E?UDj`L
Nu@.1C]PGZBfi:i5(|o#pTlLu. P9ODx?2Wh`#=uoNDz-(!#tXgap9JYT!0{C+2Prp(Ci)
XorqNPq^A((/Js!$tXAC[8]XTA\K+_5[[1<eZoQ^[faue\Mi[<VaTANj)nb`tL]hivMS< 
^Et3CXt":;KjnCdnc"cCmKjYn9o7Dz]XQ^XC#+fTqvMP#i[d`IbHSCEp(ZDN0Rp()G'u_I
-[i@9EuWH \uuFgeivDz-(5L21Zgc"cCmKjYn97?K7@,QXUpT3Rxa]<}$0mRAPAaQP[|,q
K}>}Jx"<\Xs;38i~Dz]XiviUh6TeBG4gYt>zcEu.'|DN5G3u8P232r_y`:>z"dOGU&D~]X
iv#u0~NQVcO.::]ZivDz2M$%!X%XH]]givDz]Xiv22^"^aP/_%hp,A:j]ZivDz]Xive;_o
jSm8&Ah0t+/zh|JnGkQ!DFEeI]J?]v%I>.oNDz]XivDz]X`-;tuN[4FoHEc^4 MX(WE_D]
o6Nrn2Y8ir3l1Cru:R]ZivDz]XivDz=8 rWqe]IHAb-75L21/\e>>df8.%??oY[7;2&Ru6
ID!BSkrqNP+XFZr1g2tP2Oi;h6@!r8L'XhMUZ&Gf]XivDz]XivDzj=u41kJaOf]IGZS+u6
+!.2+E=b\JRk!E/.A8KrNu@.1C]PGZBfi::f]ZivDz]XivDz]XIVI~ kSlhh@V0|r#q8>%
#LRz3uoNPUK^Mj[<Cn(Ga#j%QXLCo`E9]XivDz]XivDzeCd6f#:)oBj!=9D+][Q`2yK#nH
,jXDiwDz]XivDz]XivRHK?-{r(?vSSc}f#:)9L\JRkr6#PRz3uoN&k72u}?u @m[_nA1"u
VKRqXCPHSvs@FagF`F7rG-,ML'0_ukD~]XivDz]XivDzB]`HhMq:MPio]zuqe9]l$56S]F
@ fZ9VBPH"P&/+T:iFm8&AeM`d!wQTT]NMd#;e^^h|@9KZ$@5AK7;xc>"rk)Sq*&AmGN]X
ivDz]XivDz]XWLG'[d`S ~g`p9JYT!FQe8,BEY5_&}t//zh|6:]| ~EfJpM*T6X`u6?5bI
)XD^kBtf2EVH-X'`O+rcE<]XivDz]XivDz2Mt7^KN\32i=`Ns8Dk6Z;2/A( G4QPSfU+,!
NuB[s"s}!W1C[<a.Aymol;\+&x/_Glhf*u!(%@@Cg^0nKo]t,{"Q>!]ZivDz]XivDzb}]g
ivDz]XivDzXDiwDz]Xiv$Zs/$i"/c<$v<8D{]XivDz]X.[ I;xmy_n0pQfUpT3RxB^/Bn7
'"/_Glhf-XNDue_l `e!IHbC%k6`/N:Q*[1XpKmDXVJW:1(#1Xlo9<(OM'DV`!=uoNDz]X
ivDz]XM:>|U#57C1j`dS:wu0TB0&C1cIRY0~#wi.Ik7h0'Slir3l\ND\BxRA9H33i~Dz]X
ivDz]XTAhh@V0|r#q8>%#LRz3uoNPUK^Mj[<Cn(Ga#j%QXLCo`E9]XivDz]X.oL?6U@Ak\
^qivDz]XivDzj=u41kAxp~s^FagF1WJDeNiUh6TeBG4g_RO2GS]XivDz=x]ZivDzXDiwDz
2M(9i)X/<f[Ba]<}$0,qG_]XAN[8]XTAuqhd^RdVNH6'G-,ML't##$/k3c37'RhVK$^tAN
[8F['$a&^cJVfB+727he(<Fh:;6\:+"&jaap6ShYm.T:8e*b/j2E@6d^'l?UZoQ^[fautK
D/m"_%.LSsbC?ERA\QsWrljd>F^C_(MLM(Z|uXH jC,6@8A4_G\m=3oN&k72m5.(KuG2u.
VN6ODN[50YmQTVM9T6$,_-MLM(Z|uXH jC,6@8A4Ai3fuN[4Foc@dZ=9a%a G1W|rqNP+X
Z.]<ZdVi^"RzPISvW<X0T36X/[c{-YNDkctj^+-X3qPLS ZSKs21M2(p`=Rv.$koUAS ^?
:.#$\C ~h!IHbCPvbAK;N<[mYVE;m(.(KuG2u.VN6ODN[50YmQTVM9T6$,_-MLM(Z|uXH 
jC,6@8A4W?pAFQekdZTdC`BP!~h*>]hM;D?!dXc?e&;]g3:)+<'mA}&l72EquPj0&k)xcA
dZ=9a%T36XOS@.9K'"EwekdZ?/X2L\_r`*KPlH'"@0thu*QI;-b6>1KZo+_nA1cVA05]7.
i"<j]h`M@-4$u9+F>7E{e\Utb+cCGeQGf(bGuc#}`djSDz\7_/ucn}pTVvXWhf-XcyN-@]
!e%@@C,C^aQA0]6Y:+*W+NOG`UiwDzeCd6f#:)9LT:7+0'SY(P1UtcK"o=X/FZ'$a&^cJV
fB+727he(<Fh:;6\:+"&jaap6ShYJk_+E1&+[70YU9^ccr4M/jaDgm<\Ho(/m\$+?ODfm(
.xq.bg@:D{2M(9i)X/FTr1g2QM67]p[,c"cC7U[8;2Q]&%a<t<(Ci)(?Ju]ZivTP', QJ<
YFGQTANj)nGe5;K7&Civ=AnZ0 h.^}iv3ISWc}f#:)dWEt%?7CA82p5[0&oN6T>ED{]XTA
3o8}N~Sa32>2NVtA.#b(L(dwA1N!E&kB_/l<avi(SaNisW<'MyGN]Xivcyf#:)oB0g[{t#
s>3U%o*mhcm&n,X/,eE|'76Yt%(Ci)AxDTN?k_ut[4a*Nu@.<.D{]Xiv:0ky.NM3qsUAS 
34Yt>zcEu.'|DN5G3u8P232r_y`:>z"dOGU&D~]Xiv#u0~NQVcO.::]ZivDz2M$%!X%XH]
]givDz]Xiv22^"^aP/_%hp,A:j]ZivDz]XivZP!e9MU&rqcE:NJxDB?9[z1.'>f/.%??oY
[7;2&Ru6ID!Bo/jYDz]XivDz]X2k.95L21ZgED>qZ7j#:8kiuuW S.U%D~]XivDz]Xive;
JZZel?$k]Jpku4rLj!M5VD>b0 nH,jqx_+cO?xk05g,z]=(-9lu1t}R[Wb5`5<*"f8&x/_
Glhf*uqx?v[cLUf@dS<1c?e&tjUrT3HFc^/_Aup{bg"0*``fY'A^!IET9x%#\"^qivDz]X
ivDz]Xf?dS<1c?e&tjUrT3M7VD>b0 nH,jqx_+cO?xk05g,z]=(-9lu1t}=& rWqe]IHlm
@LA oOi[M4pxs1m&@]Y]]XivDz]Xiv[q^qivDz]XivEk(#1Xlo9<pwjSDz]XivDz]XWLG'
[d`S ~g`=B'peUEt,3FZr1g2tPp!^P8M`0 I;xmy_nA1"ukH#} $SnrqNP+XMA>|U#57C1
j`v%hd`TX3O,SvqRWh$76S]F@ Z&Gf]XivDz]Xiv6\/N:Q*[1XpKK"DBkEg4b`e&ssf~M6
VD>b0 nH,jqx_+cO?xk05gn|Dz]XivDz]Xiv F/ESKl8:v:vQGf(bGuc#}BftT!"R~5/6|
sCe{pT+kY4]XivDz]X!.mX`@ p+cXPiwDz]XivDz-(5L21/\)b($sQJY9&jMm$UAS 34_R
O2GS]XivDz=x]ZivDzXDiwDz2M(9i)X/<f[Ba]<}$0,qG_]XAN[8]XTAuqhd^RdVNH6'G-
,ML't##$/k3c37'RhVK$^tAN[8F['$a&^cJVfB+727he(<Fh:;6\:+"&jaap6ShYJk_+E1
&+[70Yfj/Z[RYVDr?2Wh`#@:Yd2Vrm J$>27IFZ/,_h`h]7t.H:3uPj0&k)xcAdZ=9a%i(
Sa[qk*>FYdrqNP+XFZ'$a&^cJVfB+727he(<Fh:;6\:+"&jaap6ShYJk_+E1&+PLS )20+
gbp9JYT!5@?U]c#%cAdZOcsP[B?An__nA1"uo4ZIoA-a/PB<ljBR-nndX/%]#v0~NQ+X^$
Jgp3NP${A`B=.\k]DS9pi$CRth?1X2L\SfU+,!\s+4BcDb$;Wp#P2{recEuj#}27u&M1G'
Qzp!]'iwhL;D?!dXc?e&;]g3:)+<'mA}&l72EquPj0&k)xcAdZ=9a%i(Sa[qg&s;38CV>9
FMekdZTdC`BP!~h*>]hM;D?!dXc?e&;]g3:)+<'mA}&l72EquPj0&k)xcAdZ=9a%i(Sa[q
g&s;^C:.#$184!8#CQ6IeGiE(V9K'"Ew=S]vPTIt sO-`N*\;fNPHZo5PUu@'|DNsu$-n/
-_ilCx]Z]z$!M[J~,3dKp2t.1P(9i)e\;e^^h|@9KZe!4dX8iwDzaZ3p5TQfLCuftG/zh|
JnGkQ!oQ$+?O$66S]FOGbC]#$3@Qh.^}ivt*9?s8`Ge+SX;hjLSJVb%Q_YkH^]UjVLoA-a
/PB<ljBR-nndX/%]#v0~NQ+X^$Jgp3NP${A`B=.\k]DS9pi$etjLm$X$Boc`4M/jaDgm<\
Ho(/m\$+?ODfm(.xq.bg@:D{2M(9i)X/FTr1g2QM67]p[,c"cC7U[8;2Q]&%a<t<(Ci)(?
Ju]ZivTP', QJ<YFGQTANj)nGe5;K7&Civ=AnZ0 h.^}iv3ISWc}f#:)dWEt%?7CA82p5[
0&oN6T>ED{]XTA3o8}N~Sa32>2NVtA.#b(L(dwA1N!E&kB_/l<avi(SaNisWilg,rx<7D{
]XTAuqhd^R)G*mS.GfVE'* QJ<9vJxDB?9#u=d0aSGOnPQ9VcISI#KpnjI:tKF'V`=X<iw
Dz]XTAir3l1C]LM8okqf#0Bfhf-XcyN-@]!e ;nJD"qp#0@Dbhn|Dz]XdQ2w$=27uf eGN
]XivDz!\?%9[<DY5]XivDz]X!.%`%!JgSz+h=I`rGN]XivDz]XivagX6[)EW*sk6[7;2Q]
&%a<#K Vf^h%mK&A`huAi~Dz]XivDz2MBam6n,X/rkE \@Z7`#n:B9U+Qf&+v*X,Boc`$=
A\GN]XivDz]XivDz8cn/A3Jq!~Y+Ze/aTtkj8Fm5n,X/rkilFkP{J* sWqe]IHbC%k`Z'|
 (1GoN&k72m5n,X/rkE \@Z7`#n:!x;<$u=voNDz]XivDz]Xiv^Dt3CXuC)7D]o60 t76#
<D6jpzDS9p'9A,pwF_GlHLnD,j184!8#m[H!Pi^qivDz]XivDz]Xiv.LRqFF F/ESKl8:v
:vQGf(bGuc#}BftT!"R~5/6|sCe{pT+kY4]XivDz]XivDz945_&}t//z9im*n,X/,ei@9E
t6!g9MU&rqNP+XJ~/z 0qx?v[cLUf@dS<1c?e&tjUrtO)2f?Qv#ob`tL]hivDz]XivDz2M
Bam6n,X/rkE Yg2%ixcz)L5QG4&E<2D{]XivDz]XivDz$?]z3oJOfB_+utZS\{piQ'?@ck
ka1\JDeNiUh6Te\U1.BfRA9H33 3'b9eF,-K-KZe/aTtkj8F9A5_&}t//zTd@9VE-%Ce`H
hMq:MPiosPE4XUJWOfn:8z!wA@BntT!"R~5/6|sCe{pT+kY4]XivDz]XivDz]XM:>|U#57
C1j`v%hDiXM5VD>b0 nH,j184!8#m[H!Pi_r`*KP9uDD0;SYt,sfZ-!e9MU&rqcE`yb hh
]"$3k\p-cva<=%D{]XivDz]Xiv[qD~]XivDz]X)6Y4]XivDz]X!.JA6g6)[y!5gfivDz]X
ivDz945_&}t//z9iFcG<n/"^6m.05L21Zgi(SaNin2'"/_Glhf-XNDue_l `U%@9VE-%Ce
`HhMq:MPiosPE4XUJW:1(#1Xlo9<(OM'DV`!=uoNDz]XivDz]XM:>|U#57C1j`v%hDiXHD
\wF5194|G=VH-X'`O+^dcr9re`Q+H{?Ulr['EW*sGN]XivDz]XivDz 3'b9eF,-K-K8cn/
A3Jq!~1CuE P9O*W+NIaB}H:Q!gdivDz]XivKaFk@0 H%q<8D{]XivDz]XQ^UpT3Rx$p$"
ts]dgE1WJDeNiUh6Te\U1.BfH:Q!E:]XivDzY\]XivOegdivDz-(!#tX<Vo$RR2}NfVG!Y
E<]XZ'Gf]XQ^UpT3=C>,0WcI/_Aup{5:KO!|MWBfaZ3pf%]gZ']<ZdVi^"RzPISvW<X0T3
6X/[c{-YNDkctj^+-X3qPLS ZSKs[z1.ANWv?6@n<wif^D9;Ip`Uh>.He>_mK56\:+?vo4
#/GeGdQ(9/g5`NH)bCMX21M2a)WD]2@:VE-%.0:Q&7VrmX$k'TA3J]N[0Qkb15h|A%iy2o
/kH\q.X/%]@E3fuN[4FosP:)!@fQSHhf-XND\,hf^HN\k]?A5;C1PfT6DB$.^O--VI-%L.
pKl#VDoG`PbH-]OO@.9K'"Ewo5PUu@'|DNsu$-n/-_ilCx]ZZcVi^"RzPISvW<X0T36X/[
c{-YNDkctj^+-X3q[70Y#GV~S.okFoo5%Juk.H:Q&7VrmX$k'TA3J]N[0Qkb15h|A%iy2o
/kH\q.X/%]UzpAFQT=&(s!s}!WO!<+JJpAqh9<6@&7BQ!~YkrqNP+XNM A&CAF<wjWuKJ@
p1rBM\BfaZ3pK*%k*mhc925_&}t//z 0GN]XdQp2t.Y8_RO2Us@:VE-%,+LB&w5AK7QNn:
8zbX$027J?My11ukD~]X2k.95L21/\D]&8`=AyB$f6p,utY.<<U#,N7Od{)X/)bFu;'!A$
a/BK[cb+]]E`?Wq9l&:)+<EonD,j<(;(QfLCBsb hhfK:0bP$vA@uAi~DzN!PQDA-75L21
/\+$H|snE_K7@,ui#}27*c)zWCOnPQO,rcE<]X`-;t(9i)X/<f]TZcf~@!qx"%/g]NFSRW
saAC[8]XTAQ4T}uqhd^R"^u<<|.bJp!$tX`R/}W+i~Dz]XZcVi^"RzPISvW<X0T36X/[c{
-YNDkctj^+-X3q[70Y#Gn|Dz]XQ^UpT3hNAPAaqppGG,+_5[[1cvf#:)9Lky.NM3qs0g[{
cri)&Ha*uT<'`aNu@.<.D{]Xiv:0ky.NM3qsFR"C0[&lBuRA9H33`S6T:+86"N-p":7w=T
S.9H @0c<2D{]X>ka/BK[cr;%tY1]XivDz-(k{@RVX:\]ZivDz]X)6MEH(s;fa's_ !SY7
]XivDz]XivRHK?-{r(?vSSc}f#:)oBK".;EU5_&}t//zh|6:]| ~`a@:D{]XivDz]X1>k?
oAsg6gp#trX/cE/_Aup{(m`=BfRA9H33 3'b9eF,-K-K8cn/A3Jq!~<.D{]XivDz]XivKa
Mj[<Cn(Ga#j%QXLCo`E9]XivDz]Xj+b`e&ssf~Ij]givDz]XivDztf@3m`t^MOL2A]s<`[
'-M5VD>b0 nH,jIPI~ kY2]XivDz]XivDz`{LN'o$~_{1NoN&km(b10>K}"g/`)}ogE9]X
ivDz]XivDzuuu#)}IaB}hf-XcyN-@]!eHGXT`}XDiwDz]XivDz]X!. ;nJD"qp#0kOp-t'
/zh|JnGkQ!DFEeI]J?]v%Ii9jSDz]XivDz]Xiv'GBF+<s&k05gjj50`S6T:+86"N-pL$/'
Ag`:>z"dogE9]XivDz]XivDztT!"R~5/6|sCe{pT+kY4]XivDz]X!.mX`@ p+cXPiwDz]X
ivDz-(5L21/\)b($sQ:)UzpAFQHn(/o(Dz]Xiv[qD~]Xiv:R]ZivDz0R[{:)YN@NM&Y|(@
9co?Dzb}@:D{2MuN[4FoRw&[L/n:8z!wqp&)?WGGFN/%Zvv)GSb}@:m8.(KuG2u.VN6ODN
[50YmQTVM9T6$,_-MLM(Z|uX'!VYr2dVDIYPit=AnZ[+hf.He>_mK56\:+?vo4#/GeGdQ(
9/g5`NH)bCMX[z1.AN'F7s>Xu@'|DNV8oA-a/PB<ljBR-nndX/%]#v0~NQ+X^$Jgp3NP${
A`B=b|.lT4c}f#:)oBK"mg[B?An__nA1"uo4ZIoA-a/PB<ljBR-nndX/%]#v0~NQ+X^$Jg
p3NP${A`B=b|.lOO@.9K'"Ewg-\Rlz2D,1e!#}=AoN&k72&d c,fblYo^xQ^XC#+fTqvMP
#i[d`IbHSCEp(ZDN0Rp()G'u_Isailg,rx KG4QPSfU+,!IPTnIBLM`Ud:<1!UnEt&6gM 
h|@4A4dl2w$=27(9H$$c#z?dt{p!CUtWK@^dcrDi8BSkir3l9K'"Ew=S]vPTIt sO-`N*\
;fNPHZo5PUu@'|DNsu$-n/-_ilCx]Z]z$!M[J~,3dKp2t.1P(9i)e\;e^^h|@9KZe!4dX8
iwDzaZ3p5TQfLCuftG/zh|JnGkQ!oQ$+?O$66S]FOGbC]#$3@Qh.^}ivt*9?s8`Ge+SX;h
jLSJVb%Q_YkHCb C?47>En/`*]1X8C:+21M2?7Qa;4&Ra2s@F!;2Gc*b/j2E@6eFjLm$X$
Bo# <W<?m*@]So0OGg\eQ^[fau(?Ju]ZivA%AaT3c}f#:)9L"hjw`&)G*m(#`U6T:+86"N
nQAPAaA@uAi~DzEX<R"&rzY.gqDy.`G=h`u. P9ODx?2Wh`#=uoNDzmhAq-75L21/\a@5>
'7NkkD 8`9[7#~C@]ZivDzoA-a/PB<ljBR-nndX/%]#v0~NQ+X^$Jgp3NP${A`B=b|.lY1
]Xiv:0JxDB?9OnPQda^}f=N_ 8`9,z5L21/\M&Y|(@dnc"cC,jAd9d!esRiX (><thTfD~
]XivDzDjo6eM'k[IAC0Xs"s}!W1CoN&km(b10>K} -G5],t#!W02ADGN]XivmCTVM9T6u}
KM^qivDz]X m/R,m.2geivDz]XivKa"oM[`Ne(%s.dkT^qivDz]XivDz@s<+=T]vPTEZhf
-XcyN-@]!e ;nJD"qp#0@DukD~]XivDz]XTA\KFZr1g2tP2Oi;h6@!r81,e`c}#%K%g1\R
lzM9[x^qivDz]XivDz]Xp9JYT!u`_y;edXsOiX%MTv]IGZS+u6OU@.1C]PGZBfRA9H33i~
Dz]XivDz]Xiv$Z6"G/opjj50`S6T:+86"N-pL$n>iKden|Dz]XivDz]XivDzsVlcovjj50
`S6T:+86"N-p`X58"O3yi~Dz]XivDz]Xiv$ZkGUf3rIaB}hf-XcyN-@]!eHGn*${3yi~Dz
]XivDz]Xiv$Z!-W'Ytda,cK;]tm\_nA1u(hy7X[E`apAs(k05gBBGN]XivDz]XivDz]X.o
dl6Xou`+KP_?JAJpM*T6PL$|;a!q>/cOJ>]v%Ii9jSDz]XivDz]XivDztT!"R~5/6|sCe{
pT+kY4]XivDz]XivDz945_&}t//z9im*n,X/,eMu0~;F:.:8n/A3JqM*T6n6hG*u=]oNDz
]XivDz]Xiv6\/N:Q*[1XpKK"7q^>L<OT@.1C]PGZBfRA9H33i~Dz]XivDz]Xiv:0DD0;SY
t,sfZ-!e9MU&rqcE`yb hh]"$3k\p-cva<=%D{]XivDz]XANGN]XivDz]XkX0&C1cIRYkY
^qivDz]XivDzj=u41ki`3*(\*N^iut)2Ab'o\&sXOQ@.1C]PGZBfRA9H33i~Dz]XivDz]X
)6L$n>iK_@JAJpM*T6PL$|;a!qfG\aS6gdivDz]XivDz]XkXP/\{HKtcua#}27*c)zWCuu
u#)}ogE9]XivDz]XivDz)))I?|@-/M!B_{1NoN&km(b10>K} -G5],t#!W02Y4]XivDz]X
ivDz`{b$0\g+mK&A`hj%qx?v[cu^oW+k=bSCM2iUJ! kS4gdivDz]XivDz]X@MA oOi[M4
pxs1m&@]3wi~Dz]XivDzdDkg;2=]sWE9]XivDz]Xivs7`Ge+SXtwuW:x"}V~S.e!p$)uSl
*&Ami~Dz]Xivo'Dz]XANGN]XivND 8`9<b3hm=$fA7-Ya'i~Dzo2jYDzm(n,X/RKh3O80q
#wi.Ik%>kTKY+E>7E{e\\[D~o2ZIoA-a/PB<ljBR-nndX/%]#v0~NQ+X^$Jgp3NP${A`B=
b|.l__Fbijo$2L'@3^Yu]<9/\J[&Uw;4g3=R3lKv?NjYWDQF\wE`?Wq9VPB^/Bs\<'Myj,
>FYdrqNP+XFZ'$a&^cJVfB+727he(<Fh:;6\:+"&jaap6ShYm.T:8e@8A4&n:*m*n,X/,e
i@9EuW<|.bu;'|DNV8uA<qU#,N7Od{)X/)bFu;'!A$a/BK[cb+]]E`?Wq9VPB^/Bs\<'My
f(s;^C:.#$NuB[CR6IeG_kFF`U6T:+59+<??B$_+ZD2MG`Q{'g1.FE\D&vrM<'My!zSZbC
%kj-`NH)bCMXTF]Jko:)+<5_jMm$0\ojUNBh?u@`[8F['$a&^cJVfB+727he(<Fh:;6\:+
"&jaap6ShYm.T:8e@8A4&n7g0'Wp#P2{doIOT=&(s!s}!WO!<+JJpAqh9<6@&7BQ!~Ykrq
NP+XNM A&CAF<wjWuKJ@p1rBM\BfaZ3pK*%k*mhc925_&}t//z 0GN]XdQp2t.Y8_RO2Us
@:VE-%,+LB&w5AK7QNn:8zbX$027J?My11ukD~]X2k.95L21/\D]&8`=AyB$f6p,Rq@;#V
m5.(KuG2u.VN6ODN[50YmQTVM9T6$,_-MLM(Z|d'2?QL`PbH-]>6thTfBGB5CvYI_RO2qx
"%/g]NFSRWsaAC[8]XTA$,o_<'^Et3CXcqV6j#h`APAaVuhf-XcyN-@]u9$1o_O:`UiwDz
eCN` 8`9<b^s:0bP$v3r*]`fN<Dz.`G=( o2jYDz)d9km*n,X/mF2y"_Vl0[)H*mS.GfVE
Z=]Xiv:0U#,N7Od{)X/)bFu;'!A$a/BK[cb+]]E`?Wq9VPB^/Bs\<'MyTVD~]Xivs7`Ge+
k@ 8`9[7#~Xu$,o_Bmtf@3m`?1a9O9bCEaK7@,6(bX;_Jzp;:) %/.JD:C]ZivDz2MM&Y|
(@dnbU\HIPI~ kSlrqNPq^A((/a* &^ei`J! kS4[l^qivDzFa:;6\:+J~`qjSDz]XivKQ
Rs&F')n}Dz]XivDz`{!G6mkBBS"yRMptjSDz]XivDz]X2k.95L21ZgED>qZ7j#:8kiuuW 
S.U%D~]XivDz]XivZP!e9MU&rqcE:NJxDB?9TF]JV:<+^^h|@9VE-%t6ri"d1AoN&k72$L
]z3oJOfB_+Rq@;#V_=An'o\&sXAC[8]XivDz]XivDz$?]z3oJOfB_+Rq@;#V_=An'o\&sX
OQ@.\ND\BxRA9H33 3'b9eF,-K-K8cn/A3Jq!~1CuE P9O*W+NIaB}H:Q!gdivDz]XivDz
]X,YUzNYu2'|X FTr1g2QMD_,bJ+ sWqe]IHbC%k`Z'|K3t'/zh|6:n;mD.(ljBRuPj@T3
*t^aQAa.(?Ju]ZivDz]XivDzB]`HhMq:MPio]zuq<V(HM'DV`!V~S./+T:iFm8&AeM`d!w
QTT]NMd#;e^^h|@9KZ$@5AK7;xc>"rk)Sq*&Ami~Dz]XivDz2M<2D{]XivDz"=tbMOL2A]
"KY7]XivDz]XivRHK?-{r(?vSSc}f#:)9L\JRkr6#PRz3uoN&k72u}?u @m[_nA1"uVKRq
XCPHSvs@FaDCa+]lt]MOL2A]-6^aQAa.(?Ju]ZivDz]Xive;JZZel?$k]JE`uNY.`@X3O,
SvqRWh$76S]F@ fZ9V'Ue8omqf#0X<iwDz]XivDz]X&SiiO1,uucuY.R I;xmy_nFF[A0O
Ggox6YHLtcq]0>U'D~]XivDz2MB2p~-X.nIk]givDz]XivDztf@3m`dvJKJkp;:)UzpAFQ
SIs q]0>gyivDz]XANi~Dz]XU&D~]XivA%AaT3<f`}#u=d0aSGhHivOe`UiwDztf@3m`/Y
-8"(f?Qv#omK,3_/nnl|>*?Wu|o(Oe`Ud:<1!UnEt&6gM h|@4A4dl2w$=27(9H$$c#z?d
QxD_,bJkN[;<I)mF]?grDy.`G==UDCR?B^?v5ZVIX0[&GY!W^}^|8S,WCZkB_/l<6ke>>d
q#]DX#o\L#8SD/`U6T:+<@U#,N7Od{)X/)bFu;'!A$a/BK[cb+]]E`?Wq9VPB^/Bs\ilg,
rx Kgbp9JYT!FQe8,BPLS )2pk@O^cg)IHbC%kh2>]hM;D?!dXc?e&;]g3:)+<'mA}&l72
EquPj0&k)xE/i?L^[z1.AN'F7g0'Wp#P2{CV>9FMT=&('Ue8g%LrTXIBlmJtM*T6JR6X^^
d(H >SD{oA-a/PB<ljBR-nndX/%]#v0~NQ+X^$Jgp3NP${2WD_aJi(Sa[q#bV~S.e!p$)u
>72>\We,Z35ltLYd3o8}N~Sa32>2NVtA.#b(L(dwA1N!E&kB_/l<6ke>>dq#]DX#o\ wnH
,j\s+4BcDjo6/W<)aIA:i?iTPd\Ld;,c?/TPprG2RQ=|&8Q{1I/z?/[8;2&R:s"nRz(PZu
o9p&p'EpW>4337'RhVv/NA 8`9=+ rWqe]IHlmM9 ]GN]XdQp2t.Y8_RO2Us@:VE-%,+LB
&w5AK7QNn:8zbX$027J?My11ukD~]X2k.95L21/\D]&8`=AyB$f6p,RqUp%{d4<1!UnEt&
6gM h|@4A4dl2w$=27(9H$$c#z?dQxD_,bJk_+iUJb2wG2QPSfU+,!NuB[X1V0-7"QehMi
[<VaTANj)nb`tL]hiv%k*mhc:NJxDB?96(qyqGk@ 8`9u='|DN5G3u8P)H*m(#o2jYDzJ%
Wj0R[{:)YNDr?2Wh`#m[$+?ODfm(.xq.bg@:D{2M,33fuN[4Fo%>tBYz=Eua"(rzJo?|8 
]hivDz?27>En/`*]1X8C:+21M2?7Qa;4&Ra2s@F!;2Gc^FB[&1cAdZOc=Z<,D{]XTAuqhd
^R)G*mS.GfVE'* QJ<9vJxDB?9#u=d0aSGOnPQ9VcISI#KEcuN)2`aNu@.<.D{]Xive;p$
)u>72>\Wd;,cTd@9VE-%,+LB&w!-W'Ytda,cK;(AY4]Xiv/Ekb15h|t8"ygcivDz]X&SE}
09;<XIiwDz]Xiv$Z6b4$thC@O%?O igfivDz]XivDz$?TO_y`*KPJ6`S6T:+86"N-p":7w
=TS.9H @reE<]XivDz]XivTPR7UpT3hN]ldu\RsaVHRqH!:P8NueT'U+,!18P<gdivDz]X
ivDz]X,YUzNYu2'|X FTr1g2QMD_,bJ+ sWqe]IHbC%k`Z'|K3t'/zh|6:s8`Ge+k@+xp#
)uB@`H"gN_cQtL]hivDz]XivDz2MuN[4FoHEc^4 MX(WE_67Vj;^m=T:8epxm&@]>:thTf
\uZ736doIO]givDz]XivDz]Xivm8&AeM`d!wQTT]NMd#;e^^h|@9KZ$@5AK7;xc>"rk)Sq
*&AmGN]XivDz]XivDzEX<RJxDB?9ji]c>8]pTQa=uV7j0'3ti~Dz]XivDz]XivZP!e9MU&
rqcE:NJxDB?9TF]JV:<+^^h|@9VE-%t6ri"d1AoN&k72$L]z3oJOfB_+RqUp%{HDc^/_Au
p{bg@:D{]XivDz]XivDz$?]z3oJOfB_+RqUp%{HDc^/_Aup{(m`=BfDjo6eM\>UN<y/Mlm
 l>j0`b;UnUm,XUzNYu2'|eMrr"%/gJ?MypPUbjs7X<2D{]XivDz]XivDz945_&}t//z9i
m*n,X/,ei@9Et6!g9MU&rqNP+XJ~/z 0qx?v[cLUf@dS<1c?e&tj^KCbKNn:8z!wA@uAi~
Dz]XivDz]Xive;JZZel?$k]JE`uN)2Ab'o\&sXOQ@.1C]PGZBfi:eq.LRqFF F/ESKl8:v
:vQGf(bGuc#}BftT!"R~5/6|sCe{pT+kjUDz]XivDz]Xivo'Dz]XivDz]Xo\E9]XivDz]X
j+b`e&ssf~Ij]givDz]XivDz-r??oY[75lGMtf@3m`j<\H#(TQf(bGuc#}27f7ZY5lTT@9
VE-%Ce`HhMq:MPio]zuqOc`@X3O,SvqRWh$76S]F@ Z&Gf]XivDz]Xiv6\/N:Q*[1XpKmD
XV!Njiou)T$>PBTyn:8z!wVupAFQg-\Rlz0\oj?xk05gn|Dz]XivDz]Xiv F/ESKl8:v:v
QGf(bGuc#}BftT!"R~5/6|sCe{pT+kY4]XivDz]X!.mX`@ p+cXPiwDz]XivDz-(5L21/\
)b($]{uqOc1QJDeNiUh6TeBG4g_RO2GS]XivDz=x]ZivDzXDiwDz2M(9i)X/<f[Ba]<}$0
,qG_]XAN[8]XTAuqhd^RdVNH6'G-,ML't##$/k3c37'RhVK$^tAN[8F['$a&^cJVfB+727
he(<Fh:;6\:+"&jaap6ShYm.T:8e*b/j2E@6n/Rwhs<j]TZcf~@![8<qTFIF 5M:T6_mh2
&?oKoI+yR?X4Jgp3NP${A`B=.\k]:)+<EoCFZGhf-XNDd4<1!UnEt&6gM h|@4A4dl2w$=
27(9H$$c#z?dt{p!^P8M`PbH-]T4c}f#:)oB]DmX+auV<|.bu;'|DNV8uA<qU#,N7Od{)X
/)bFu;'!A$a/BK[cb+]]E`?Wq9l&DSd{7Dtv.#6|C$th?1X2L\H{?Ulr2D,1e!#}=AoN&k
72&d c,fblYo^xQ^XC#+fTqvMP#i[d`IbHSCEp(ZDN0Rp()G'u_IsailFkP{JjN[;<(h`=
BfDb$;iBm`h4*uuA<qU#,N7Od{)X/)bFu;'!A$a/BK[cb+]]E`?Wq9l&DSd{7Dtv.#6|C$
th?1X2L\H{?Ulr2D,1okqf#0'kX7ttjLm<RYL`,Ne##}=AoN&k72&d c,fblYo^xtataj,
nO%$eNL~Gbv4+W5[[1REK?-{r(?v @n|DzRmj/r'<;Ho(/5R`U6T:+86"N-pJb 8,gf?Qv
Nz(ADNt^%]BCuAi~DzEX<RJxDB?9i;,PJDctd(V6j#uT>q21K@ZdVi^"RzPISvW<X0T36X
/[c{-YNDkctj^+-X3qPLS ZSKs21M2a)VoS.e!p#+=<(;(QfLCBsb hhfK:0bP$vA@uAi~
DzN!PQDA-75L21/\+$H|snE_K7@,ui#}27*c)zWCOnPQO,rcE<]X`-;t(9i)X/<f]TZcf~
@!qx"%/g]NFSRWsaAC[8]XTAQ4T}uqhd^R"^u<<|.bJp!$tX`R/}W+i~Dz]XZcVi^"RzPI
SvW<X0T36X/[c{-YNDkctj^+-X3qPLS ZSKs21M2a)jSDz]XFSr1g2tP$1o_u`_yP b,cC
Ge^Dt3CXcq)NbN;3ua"(rz(M>b+WsXK"DB JBzpAFQ]givDz]X/X@\bgA1e#p#+=IPI~ k
SlrqNPq^A((/a* &^ei`J! kS4[l^qivDzFa:;6\:+J~`qjSDz]XivKQRs&F')n}Dz]Xiv
Dz`{!G6mkBBS"yRMptjSDz]XivDz]XWLG'[d`S ~g`p9JYT!5@?U]c#%2lUzNYu2'|DNV8
>}KZ@@[8]XivDz]Xivt*9?s8`Ge+k@FsU H}`;*3kgCbth[M^qivDz]XivDz]Xf?dS<1c?
e&tjUrT3pzE 6Z;2/A( G4QPH{?Ulr['EW*s&MiiO1,uucuYdHf{Uz*]%!C,#LRz3uoNPU
t'/zh|6:n;mD.(ljBRuPf$:)sX2OVH-X'`O+U&oP$+?Ot^%]jk50_RO2XDiwDz]XivDz]X
1>k?oAsg6gp#tr`G'-M5VD>b0 nH,jqx_+cO?xk05g,z]=(-9lu1t}=& rWqe]IHlm@LA 
oOi[M4pxs1m&@]Y]]XivDz]Xiv[q^qivDz]XivEk(#1Xlo9<pwjSDz]XivDz]XWLG'[d`S
 ~g`=B'peUEt,3FZr1g2tPp!^P8M`0 I;xmy_nA1"ukH#} $SnrqNP+XMA>|U#57C1j`v%
hdL EDs&$i"/c<:LG-,ML'0_ukD~]XivDz]XTAu6?5bI)XD^kBt3Y.`@X3O,SvqRWh$76S
]F@ fZ9Vm[H!Pi_r`*KPgcivDz]XivDz]X m>j0`b;UnUm,XUzNYu2'|eMrr"%/gJ?MypP
Ubjs7X<2D{]XivDz"=dzJK!b7G:j]ZivDz]Xiv:0JxDB?93E0(plu4<V(h`=BfDb$;Sl*&
Ami~Dz]Xivo'Dz]XANGN]XivND 8`9<b3hm=$fA7-Ya'i~Dzo2jYDzm(n,X/RKh3O80q#w
i.Ik%>kTKY+E>7E{e\\[D~o2ZIoA-a/PB<ljBR-nndX/%]#v0~NQ+X^$Jgp3NP${A`B=.\
k]:)+<5_^Ma]Yo]7FSRWsaJtZGj<hT!l19h|oC\1R`@ ?v)@Yb2Vs@F!;2Gc*b/j>q!RA`
B=b|.lOg]1tJ/zh|6:hM;D?!dXc?e&;]g3:)+<'mA}&l72EquPj0&k)xcAdZ=9a%i(Sa[q
#bX0FTr1g2tPp!^P8M5E?UDj`Ltv<|.bu;'|DNV8uA<qU#,N7Od{)X/)bFu;'!A$a/BK[c
b+]]E`?Wq9l&DSd{7Dtvp!CUtWK@^dcrDi8BSkir3l9K'"EwekdZ?/X2L\>1KZo+_nA1cV
A05]7.i"<j]hFS'$a&^cJVfB+727he(<Fh:;6\:+"&jaap6ShYJk_+E1&+PLS )2[61QJD
eNiUh6Te\U1.BfT#>1KZrb=4G`Q{'g1.FE\D&vrM<'My!zSZbC%kj-`NH)bCMX[z1.'>py
]DX#o\ wnH,j\s+4BcDjo6/W<)aI4M/jFIT=&(s!s}!WO!<+JJpAqh9<6@&7BQ!~YkrqNP
+XNM A&CAF<wjWuKJ@p1rBM\BfaZ3pK*%k*mhc925_&}t//zTd[TkRE9]X>+?Wu|GNH:fV
<;oN&km(b10>K}Mj[<Q<?@ckSIVGX0PF%fbn@:D{2MBam6n,X/,e:-V`(#9l$8SuuL5Pri
2E:|G`Q{'g1.FE\D&vrM<'My!zSZbC%kj-`NH)bCMX[z1.'>py]DX#o\L#7J0'Slir3l1C
]LM8:*6+:O%#U;%>@C7.2M'@3^O+rcE<]X+X5[[1T}uqhd^RL0m]lY`K QJ<tE/zh|JnGk
Q!2p5[0&h.^}ivt*9?A&AaT3<fif^D9;Ipe"(7^~iMcy=rl&O:`UiwDz8FGMtf@3m`*\rN
=`Zku-$1o_u`_yP E;]Xiv^DN\k]?A5;C1PfT6DB$.^O--VI-%L.pKl#VDoG5E?U]c#%cA
dZOc=Z<,D{]XTAuqhd^R)G*mS.GfVE'* QJ<9vJxDB?9#u=d0aSGOnPQ9VcISI#KpnjI:t
"}4tG2QP^qivDz]XX%Boc`4M/jFI=S]vPTt'/zh|JnGkQ!DFEeI]J?]v%I(X3vi~Dz]X'l
A}&l72('TUD~]XivDz(*#1+1q;E9]XivDz]XDEEmG.*)Gt[L8cUUD~]XivDz]XTAIJ^qd;
,cZ*r!?v[cu^oW+khmkKs;t^EW*s\<hfivDz]XivDzJ%Wjtf@3m`pjQ'H!$z10k?i;h6'P
f/<;]PGZBfoUU&D~]XivDz]XivZP!e9MU&rqcE/c90KBJX4$V:tf@3m`PJS ZSKs:8n/A3
JqM*T6n6hG*uhhu.'|DNV8tf@3m`pjQ'H!$z10k?LN7?AhuAi~Dz]XivDz]XTAuqhd^R_=
AnU+av$;]z++fP-n5M?Uci.x)zBzH:qAfR9VBPH"P&e!p#+=GN]XivDz]XivDz]X<y/Mlm
 l>j0`b;UnUm,XUzNYu2'|eMrr"%/gJ?MypPUbjs7X<2D{]XivDz]XivRHK?-{r(?vSSmG
nXf(%>M[<@JxDB?9[z1.'>f/.%??oY[7;2&Ru6ID!B3s`S6T:+gKJZZel?$k]JpkjI:t"}
6Z;2/A( o2jYDz]XivDz]XivTPR7UpT3hN]lZSh6E!-,Etv&fZ9V:R]ZivDz]XivDz]X1>
k?oAsg6gp#tr]dgEKqED(KM'DV`!V~S.e!p$)uSlip6[s!s}!W1C[<a.Aymol;\+.J }t.
p1L\WMG'[d`S ~SlrqNP+XMA>|U#57C1j`v%hDiXpxE 6Z;2/A( 3vhk(7^~s'+<_AJAHn
(/:S]ZivDz]XivDz]X1>k?oAsg6gp#tr]dgE ff?Qv#o7UjMm$X$Boc`4M/jFI=S]vPT#6
Dtbc&JJqJlRDK?-{r(?v33hk(7^~s'+<_AJAHn(/o(Dz]XivDz]Xiv=#D{]XivDz]XANGN
]XivDz]XkX0&C1cIRYkY^qivDz]XivDz8cn/A3Jq!~Y+Ze/aTtkj8Fm5n,X/rkilFkP{J*
 sWqe]IHbC%k`Z'| (1GoN&k72$L]z3oJOfB_+utZS\{k\j!J>6g6)[yQe?@ckkaO:`Uiw
Dz]XivDzB]`HhMq:MPiosPE4XU!Njiou)T$>PBTyn:8z!wVupAFQg-\RlzUAS 34Yt>zcE
jSDz]XivDz]Xiv`d!wQTT]NMd#;e^^h|@9KZ$@5AK7;xc>"rk)Sq*&AmGN]XivDz]X@M)b
($ *!LgfivDz]XivDzm(n,X/,eL?a`utZS\{K<^dcr9re`Q+H{?Ulrq]0>gyivDz]XANi~
Dz]XU&D~]XivA%AaT3<f`}#u=d0aSGhHivOe`UiwDztf@3m`/Y-8"(f?Qv#omK,3_/nnl|
>*?Wu|o(Oe`Ud:<1!UnEt&6gM h|@4A4dl2w$=27(9H$$c#z?dt{p!^P8M5E?UDj`Lf(/Z
[RYVDr?2Wh`#@:D/m"_%.LSsbC?ERA\QsWrljd>F^Cdur<l&180]D_>/-}BNFz_XR?]eZF
A<i?L^9de4p#8jA7oX=;&*4PNfbP;7i"Oph)j;>FYd2Vi~g[I]BMI.q.SVBG)|&dN>h|I]
jWHnLt!MM:T617^X,.K61A7D)xr0CYi:NzL%@ii:9Ep2lABR4,RVN|[$D~!G6msJ8'?RoS
fpVZ-V'-Pra- NeGbCQIfp1H0]D_>/-}ZV7WQHU3=dZkZ2RmTYM9T6p8u0I^WLRzib2o/k
H\q.X/%]EXkB_/l<avi(Sa[q/n_e 6No8SG/1$RL&~nv6,9*QMA>i?L^GZBuB=Z,&>e@bV
\HBGWxGW,1.~_enD.^ I6I:+?Pd{@zVL)7A}NP@)oKIGCFR?av-5?V>ED{tf@3m`9kJpM*
T6PL$|U;D~j=u41kAxcu2?QL1!#wi.IkgdTAuqhd^RQUE.i?L^LN-5^aQAa.:Q]Zp9JYT!
0{F_WLK=Ykss2#G3GN-(5L21/\AzTF]Jko8'[t0^lq1[Y|Y42MuN[4Fo,uPKS \%9;myb1
m;(=`0*3kg:y]Zp9JYT!0{Jc_+Q==r3uX7ttTvZ9p}XWiws7`Ge+SX5A?Uci.xj[^KAy&(
BFufgfTAuqhd^RQUc@dZ>",]tjQN"f/`j^jScyf#:)9Li/DS9p'9A,kBFW?K#O'@"/H3]g
M:>|U#57C1j`v%hd1%fQMX\{F5194|G=VH-X'`oKE9$?]z3oJOfB_+ut[4B+Vl${Q0?@ck
kaR=`Ud:f#:)9LSYrqNPq^A((/<%N""y?!t=e#p1l|2D,1okdiaGa^DIYP*]oI9{9}+\t"
n)H(FN&|l1s1?xD\j.[@hf^Ht3CXcqdHQF jZdlnh/fVI:Tk%npy1Cruq?#P0(uOJT8d-V
+UZuo9ZPXuJ+fbW-.-18P<FS+ `4CE;VBqoU0a28<uf6W-7!46@sO>7|]oPo* H=ag(FrE
M9[xhf^Ht3CXcqQUD_,bB#'o\&sXOQ@.9K'"EwSIs 2D,1okqf#0'kX7ttjLm<RYL`,Ne#
#}Rv.$ko$p@Cg^0n?cH >SD{E$L++FkH_oREK?-{r(?v @n|DzB]k#pDqf#0o3m(n,X/,e
dwIHbCsy[^O2@TK.jMoz`+KPIio5PUnatL]hivQGf(bGuc#}< ?6?D3Sa@Pm>NKZe!IHbC
%k6`/N:Q*[1XpKmDhf1%#wi.Ik[lhfive;>56`/N:Q*[1X>}JxtA9<6@&72WD_6?-,Etv&
fZ9V'Ue8e#4d<2D{]XTAu6?5bI)XD^kBtf<'f?Qv#o7UjMm$0\oj?xk05g,z]=(-9lu1t}
=& rWqe]IHlm@LA oOi[M4pxs1)b`fY'A^AiGN]Xiv(^E_G`t~VNH!/N`WR8Ng3q84G-,M
L'fUs;38doIO=S]vPT#6Dtbc&JJqJlRDK?-{r(?v33hk(7^~s'+<_AJAMS[<Cn(G> ]Ziv
o'Oe`Ud:f#:)9LSYB^/B-VMu0~#wi.Ik7h0'Wp#P2{doIOT=&(s!s}!WO!<+JJpAqh9<6@
&7BQ!~9K'"EwMS[<Cn(G/q_+ZD]X]\a0Pm@> rWqe]IH!BY1]X>k#LRz3uoNPU?HR@ Nu2
H(6>_lFFJpM*T6X`u6?5bI)XD^kBtf<'Ab'o\&sXAC[8]XTAu6?5bI)XD^kBtf<'Ab'o\&
sXOQ@.\ND\BxRA9H33 3'b9eF,-K-K8cn/A3Jq!~1CuE P9O*W+NIaB}(6^~s'+<gy)6Ju
R?UpT3Rx0|e>>dq#W.=ySJFHSxh)I:/\+rfDWs#P2{@s'vX7ttjLm<RYL`,Np"]'iwj(" 
6mK%f\Ei]givDZ3GQfUpT3hNdS[8B+Vl${Q0D_,bJkd+GX-~=A(\)uh]OK6nBuoUrcE<]X
i6\DiwtLYd2V%@7CA8@& rWqE=i:9EeGA ?'=I#%/!)"?}b'$/V<hm5ZI!WM&jq6MZj[Ey
ct<@e</I/gaA\u_asaj#bV\HBGWx-}A=#5`=8SYd)u3Yp)f`tj^K21$96S]F@ D+kBtf<'
ukJtM*T6C+uPj@T3M7VD>b0 Y/`S6T:+gKJZZel?$k]JE`uNY.n:8z!wA@[8s@FaDC(RM'
DV`!V~S.g#LrTXBG_r:.#$\C ~h!IHbCPvbAK;N<[mYVo}>|Jx.;^aQAa.C:thTfBG4ggB
e!#}Y}]<Jgp;:)6[;2/A( G4QPiTPd\LD\S).$ko['EW*ssj!g($Jg5:WM&jq6h4*utK/z
h|qU(;f(;@]CgrD~j=u41kAxcu2?QL1!#wi.Ik7h0'>72>\Wd;,cTdEb!~kMua#}27*c)z
WCtT!"R~5/6|(XJu_,Rq@;d7/_Aup{I.mF]?grDy.`G==UYxrqNP+Xp$>|Jxd1GMhf-XND
]ME`uNY.n:8z!wA@[8s@FaDC(r`=Rv.$ko0\ojDi8BSk'|Zbhf-XND-I!G9MOC=JD9kBtf
<'nH,jNuB[s"3Gre"dJu_,Rq@;fys;^C:.#$NuB[CR6IeG.LRqFFEV`jfU=ZA_9";Ceg_k
FF`U6T:+59+<??B$_+?IuPj@T3M7VD>b0 nH,jNuB[s"s}!W1C/z[Khftj^K21_dFbijo$
2L'@3^Yu]<FPcv7C)x\ZD\,bmnH!G@kAQ$==M9<yE-[*MOag+FG=aT,qf9Gccs_!ES]PGZ
EILgi~a_sa$127a. NeG';Gde}\>RkTXb!^.#Z'x9\n6k9WD<q$zTwH$Xuu6?5bI)Xu/^K
CbJmGk[ KC:8kiuuBQ`HhMq:MPJpp;iXE-i?L^P= ~Jn;.'5]akwh\$=]z3oJOfB_+RqUp
Q'?@ckkaZ%]<f@dS<1c?e&RqUpqGA(qh$.k3%)p~1pJD/X<)aI9re`Q+iTPd\LD\S).$ko
M9?\^C2jkPnE.l[z,P-afwr]hu<j]h`M@-4$u9"!gcivp&Y.)4t@5[fZ9VtL]hivk1nZ<'
Zou.u>hQS9$bXhir3l24"7^smdn}^ma7EY6v\?\51zgoGd5;K7&CZgP((HJu]ZivTP1vm5
oEpT+kZg0^@Du7^ecr9re`Q+bU\Hhhib'HZkrJonJV 8,g?9)z0qukD~]Xp9JYT!`Ks8X/
>0?pt{*b?P.gU{Q`2yK#nH,jNuB[BQ*BjU[qhf6`/N:Q*[1X>}Jx7q\JRkDHrA*lTSFV+ 
B9X9Zq.E@">QD{dDaDBG/B2{]LX#uH;IA"a<2s.srN)c/EbZcd:vqPDk509d/>-&MlGuZ@
[#JMSI]JkoNlF'?%Uwi.\U,P-apa&x@0TH6uIP^%]<f@dS<1c?e&RqUpQ'D_,bij_bcC-,
?3cH>+nfns^Se!p$?KdWN'1X?:X2L\Q$n>/Q:8sT^cdC.}#,8}Y52Mruq?#P0(uOJT8d-V
+UZuo9p&p'EpW>IhD+Bm*.4Nj=B5;f`iWjWj1EBu7vA2>:.vKH^qivH~3f01c?e&;]&R4!
[%SlIJBnoUrcE<]XDqn{=A67`e*Z1X8C:+p$:"e`2,18P<e"4dh.^}iv%{C2n|`d*Z1X8C
:+p$N61XTo[TGnag={oNDzmh/*_TO2UscAPb79t{.#>8:y'b3v*]`fN<K556C1PfT6T<([
c9=uoNDzmh/*6+CHD/pKrC`LL]JNgXJZZel?$kubj@\{j;\H#(*E!~u]V<.JE-aZ[$[&b,
=tn-$+?ODfm(.xq.bg@:D{2MBa$M^Ht3CXuCj@T3BLI.q.JmGk[ KC:8kiuuu~KIuH4=#7
e!4d<2D{]Xiv+zN/+jVKRqXCPHSv/N5L+xi@9E]?I0PQ:9^FPZ\7g7hS'20!uk%>@C7.2M
'@3^O+E:]XZ'Gf]XQ^Y4pk%=#(/`9uJxDB?9/N`WR8Ng3qn*9P*|^bGwJ~%' m18P<rcE<
]Xi6<NEg-7M-32>2NVVceRhto2jYDzidg"D~]Xivfx:N$$FE\D&v72eXhto2jYDz]Xi6<N
Eg<9]TQc,~5L21/\Az<u9+d$L!c?0J;UBq*.WQ%9>a7vVR9"0eWm1ErutL]hivDzY4]Xiv
p&GF&,?ASkpL4qnnDzb}@:D{2M</^Et3CXuCj@T3BLI.q.^AB[&1Zd6xT:6>#OmF7CWpec
4<H|^D18P<`UiwDzeCT&YL?I-(A8MVU$2oPb0((zE_G`t~VNkDtf2ETF]J@dW2 7kDQu!l
/H2}Gd<ysdo1u4 P9ODx?2Wh`#=uoNDzs.&sbgT}PoA[[8]X>k.vX5m[=7lzDreUr6X[]M
\QW&0X9w>,oNDzhC1_QL jJ8MxjO$=A\i~h.>][8;2&R1rk?oAsg6gp#>|Jx7qG-,ML'[j
jS@_67#w"Ok)SqmckWP/\{HKtc>J*8:J]Z.oMua/kZp-na"1pnPHa j%D+Js[A++M'3rIa
B}eTuUsp[4_BJA8.<;D{)))I?|@-/M!B_{1Neb'GBF+<s&k05gjj50Gz[A0OGgox6YHLtc
q]0>n02!k?oAsg6gp#>|Jx7qG-,ML'?N/>*30LG\"=EcuNT=,AEt7/,D#OVrS.u=4Gs:pk
lskPX$BoN+v0eluNtrn'kP0\2/=0h\56do>dEwbQ^.v5evl=Ef`N%$M9 k."-{\'u^TuA>
D>Gp/-#,8}_;!e($mjfEe^_%9QU^RtWia<[8r8Fa'$FE\DJgp;iXM5VD>b[+[&^(AySu^x
!.*5+5NAVD>b[+]zuqe97+;bg3aM$r6Id{@HUD#xae 2jK_!1?4!8#DJEp]i^~\C#qEua%
SHIJPeUPT=.LbCe+rQ9L5Fiv><h>Xe^b=)"P`Wf@dS<1c?e&tj^KCb(KM'DV`!_m)/^i)r
1)^)D?2;UA<o'ikk[Wa.&.[+<y/MAb?%Uw5ZSkU%WzuEu#j^khhf6`/N:Q*[1XpKmDXVAn
'o\&sXOQ@.9K'"Ewg-\Rlz2D,1/+T:Wt#P2{Yt>zcE`% I7V@7PI-r784=i~JpM*T6JR6X
^^d(H >SD{E$L++FkH_oQ$/'Ag'U_+^QaiLN'opJ,8^bGw&M58H5MS[<Cn(GegeM3QO:GN
]XD1&M3!]HR644aT:<U$5NMyLJK>^qiv(^2hI^I~ ktMJpM*T6PL$|;a$TOo[)0&Rq `o5
jYDz8S'S0s3foN&km(b10>K}MrA:X da,cK;tM]hiv@V:5UR39_Q.MRq[{8/\>Ph\mGf]X
FsM>"g/`j^eYIHbCsy[^O2@T67#w"Oo5jYDz8SG/opGM*)VUeTMi^|&N?H@t67#wH5^DL<
(=NQ_x1N$Qo2jYDzb=:r:5u2'|DN5G3u8PuVsp3|>.oNDzmh P9O*Wl/eYIHbCsy[^O2@T
A oOi[M408JujWDzJ%WjX^u6?5bI)Xu/^KCbJmGk[ KC:8kiuuW S.e!p$)u>72>1Lru:R
]ZivDzOn,0O-MA>|U#57C1j`dS:wc^/_Aup{oD,aLE=`n-$+?ODfm(.xq.="D{2MukD~]X
:ws!>7!MGM@BPHSvW<-%H"v*s;38CV>9FMSI'TSkIJBnoUrch?ive;>56`/N:Q*[1X>}Jx
7q_-ucV<XWTs[TGn]givDzJ}%]"_:!m*n,X/,e9l\JRkQu?@ckkaQ|/+U;<y/MlmE9]Xiv
Dz*e6"G/opjj50O".tMuVDebuUsp3|sCe{bfiXgdivDz]XivKa"g/`%=_{1NoN&km(b10>
K}"g/`%=Gspvc2u$jj50`S6T:+86"N-p`X58!?U(D~]XivDz2M!qfGtya;j%qx?v[cu^oW
+k=b%Ua^)xGs]givDz]XivuUsp[4_BJAJpM*T6PL$|;aJzJQoM\<^qivDz]Xiv[A`apAs(
k05gjj50`S6T:+86"N-p":7w=TS.9H @U(D~]XivDz2M!q>/cOJ>]v%IsCe{A)(> Rm[ P
9O*W+NJu]ZivDzeCd6+0BX$-27K$v +;%?A/GN]XivDzu0 P9OFZI&rJrT(7u7X8K^A`B=
b|.lAaL)2{_?JAEkhTX%Boc`)k:hsRGiE]`l'^BnNh3qn*1>O)G1]5E`uNY.n:8z!w! [n
^qivDz]XJW 8,gv +;%?A/i~Dz]XgxivOe`UE;]X`-;tgJJZZel?$kubj@\{*{'?VI$!D}
:y3R@so^E9]XivkA6>`BCk`HhMq:MPio]zuqOcn:8z!w^}YWN~,uh,t3!"R~iq^D9;Ipgx
ivOe`UE;]X^K)u4!Exg_L]'opJo{aMD%YT(;Cb\S1GMN7t\y^qivDz\7X}kOeYJZZel?$k
ubj@\{PIBE5 m!UabU\T1GMN([c9@:D{]XTA'II7n{n:mD.(ljm]dS:w\w+:/F=|jdL~?r
m!UabU\T1GMN([c9@:D{]XTA\Kp$Nn=Et@T#8e Es,JUib'HZkrJ<[#d_fs+JUm&@]v*#W
2}]:p&DFGn]givDz]X2k.9"Qu8GN 8WrPFPqgdivDz]Xivt*!"R~iqukG[]XivDz]Xiv[A
&%a<pxs1ibBS;f`i_r`*KPU%D~]XivDz]X)6METpr'It`ukOp-]0<_aY[$4ghujSDz]Xiv
Dz]Xj+kYp-]0#6T[D~]XivDz]X)6JbpPUb3Hi~Dz]XivDz2MJzkhp-2%GN]XivDz]XivEk
W2 7_@JA2HrJK8#+Y4]XivDz]XivKa_2_4QNuS6gM h|pts1$=4/i~Dz]XivDz2MEUb[&J
HJtc@Lk]dnsCLws/>J?pt{*&e8,B4P/jeX_="BSZVG-%:j]ZivDz]Xiv$Zs/D\.7bCKQ]t
"1 6H^5NqNuN_=fu5 *TtT\Ma0!'n+QCG:S\q5fxbIB'R{CE,:Q`NY$8<8D{]XivDz]X!.
M8VD>bbnA1`sj%!(M8VD>b[+.3DL2y'gkg15&l1l.srN\6E;XV?>t~ire{QQrD9vfQMX/.
T:8e_w?or2:0]53Tf9V%N@FW?K#Ou9oZe?2%G3L0En*)*m(<NQslL7UA8cNti #PSJ6BLC
n}Dz]XivDz]X@M/(T:0]0;\a'>9<HJtc@L=0h\56do>dEw/5T:0]0;%Jo?Dz]XivDzu0J3
:R]ZivDz]XTA0OGg\eC@,b!ViEm8&A(0jUDz]Xiv=#D{]X)6Ju]ZivtL]hivkA6>`BCk`H
hMq:MPio]zuqOcn:8z!w^}T2.{=zhgcy=rl&GRb}@:n;mD.(ljBRuPj@\{$56S]F@ S'/Z
_+?I-(A8MVratK/zh|6:pKmDXVAn'o\&sXT6t./zh|6:n;mD.(ljBRuPj@\{$56S]F@ uA
uj#}27f7tj^KCb25r'?v[cLUj`dS:wc^/_Aup{h->]^CAzVl${SrABp,8oG/do>dEwr8O*
[$<yfBHTb)E7^(Ay68tf+yZGGYnF]a8#]hFSr1g2tP^K21dyr<l&FMe8,BPL@uth/@ktW.
=ySJln:K37i~^Dt3CXuCj@T3BLI.q.^AB[&1cA0JuOiA@Wa45%A?-ond/%rN`"n|e;JZZe
l?$kubj@T3*t':Gd:r1?PDSJNV^k#h_f[+^q1>k?oAsg6g`Ss8X/cE7C)x,*=|mG\N$Fli
,qA3E8aZ/xoKE9$?]z3oJOfBEauNY.0pfQMXcbdyJZRqTYa_:Q]Zf?dS<1c?e&tj^K215j
.ToI*Zf?Qv#oGe]gM:>|U#57C1j`dS[8!jVH-X'`oKE9$?]z3oJOfB_+RqUp%{M5VD>b[+
h2>]s8`Ge+k@tf<'Z3[#JM2VD_aJ=|7Z*aQLJLd+GX-~*274np^SOK6ne8Di8BiA;R(<?:
,ze<BgoUlI'"@0thu*QI;-7+?Uh=ivixkb8FsRs!&sbgSfFm.~<,D{2M<+ GtzVN6ODNDf
nu3H@so^M9[xhfivp&-hO93f01c?e&;]&R4!E_-a2818P<e"4dukD~]XTmc}f#:)oBmDhf
1%fQMXcb2?QLFV+ i;&*;}/W.U/YH=l2e&Bhi{e!4dukD~]X2kCnYGGQTANj)nGe5;K7&C
iv=AnZ0 h.^}iv3IGomwW>i']wW&0X`ViwDzeCd6a<u}Js#/;DauT3Tvv+-!3v*e>6fav5
ek+' +SkIJZ&iwtLYduqhd^R>|Jx.;':GdPHB^/Bs\D'nFlj@,e56VHgN?h|>rE{#}^}T2
.{X5E;`{'@3^D@GhDj#%[I[TSk'o\&sX9sfQMX_^\?RkTXD+nFekWMk{?f+W27%"JxR?Up
T3hNdS[8B+Vl${Q0D_,bJk$PjMTc$!(^n:/rPvT6dR:<kzgRFq(aM^T:iTPd\Le]&i?:n|
e;'vX7ttjLWfDa3}2n&lq6FR?:BPk#`% I7V@7PI-r78Aj<wjWuKJ@p1rBKJ+YSl,N%>U:
\UO5]kkw'{Ef]givk1Y%./5L21ZgRq@;d77C)xG%/ZSY!Q>/v*b6SveR]aSlIJXDiwDz]X
7v&(7V^Ht3CXuCj@T3BLI.q.^AB[&1cA0JuOiA@Wa45%A?-ond/%rN`"_m)/3^uk%>@C7.
2M'@3^O+E:]XZ'Gf]X#p-59k$A]z3oJOfBEauNY.B^/Bs\D'nFn:/rPvT6P4+YrSTnHY\D
>7myNOeRHDag={oNDzX38`6t<-^Et3CXuCj@T3BLI.q.>qch.xU&;:.z/xth2#G38*PwD>
7eVRmf[g"U27qxSn2N18P<`UiwDzeC"4&ZX!<f]TZcf~@!5H5J'$ch-\YGGQTANj)nGe]g
ivDzE`+/@1R6UpT3hNdS[8B+Vl${Q0D_,bJk$PjMTc$!(^n:/rPvT6dR:<kzhS\GWho2u4
 P9ODx?2Wh`#o'Dzb}@:D{2Mh7fVRoTY+i3fBam6@]v*5ILb-al&:)eVK%7AqZNQ@T/(T:
S8[luHTUv3Vmsw78[E'Se8dfX&8`6t&w*fal"J!'[;hfivZPo<#R4JNHkOp-]0$G-5Tf[T
GnpvZ)Vw/J2}7Tjj503~eo0JjdL~?rBfoUt%tGE9=xDCVKRqXCPHSv/N`W'-BJI.q.j=n:
/rPvT6dR:<kzhS\GWhgbD~2uA8MVe4VF$vg.Pv"B$?nS!|2znA8z!wT3ABp,8oG/CVI.q.
H;2>QLdTERc?9dbFjPp1ZIr8Fa'$FEqymDhf tZ3[#JMTFJ+b^;_g3>+nfIn7h0'Wp#P2{
doIOT=&(h6,zF"EV`jfU=Ze_]#JM6Y&7n}e;'vX7ttjLWfDa3}2n&lq6`LO-<+JJpAqh9<
6@&7BQk#`% I7V@7PI-r78Aj<wjWuKJ@p1rBhgu.>94@j=B5)T2{]HQ)KK1Xm\,<f>jq)b
!SD]#%Fm&.\@,5Ph4'i~Dz6i*|G6ce)bL^=|7Z>uE{O)e!:.V:A^4<CV8KSkT=Ks34\SG'
ce4MalH0'RI7TeD~]Xb'ZlA^4<n!@,*Wl/b;3;18'VI$l<E>ol-hO9.U::]ZivT2]7Wx!0
(l`=Y}Gf]Xq~<+ GtzVN6ODNDf(o`=BfoUU&[Th/^}ivbXY1 3JMfB+727]NORB[BQ*BSn
IJuAi~Dzj=?HSnaq]wu<i~DzEXrHY.s=gcivDzB]-'f80n:>$A]z3oJOfBEauNY.=)h\56
.`VI`?#h_f0 v 'Uehe_)Mm[\StS$=A\[8]Xiv/ERVo}6Ygcp9JYT!`Ks8X/>0?pt{c?0J
c}RYM;qO&H[d]fkw'{7U*gJ/i!A:W[(7>91DU4he,{ByoUrcE<]Xivek`95/b(T}uqhd^R
>|Jx.;':GdPHB^/Bs\D'nFlj@,e56VHgN?h|>rE{#}VuPN5'o[0\fxO6Z7Sleds7M9[xhf
ivDzmh/*6+Rw=m,_&lm(Y8T=6>c>cSJpJt(bFZMv>36X:+Usb(ZlA^Ai5H5J$A^Hb&/)VG
-%:y3P=Xc>cSn|Dz]XivuK&,se;`t7^KN\32t(FaDCKU=)h\56e>5%A?-ond/%rN`"_m)/
3^uk%>@C7.2M'@3^O+E:]Xivh.^}ivDzu0 P9ODxJu^xivDz]X@MD]#%pPUb)~CX8Kt\%]
a*86"Na$BnoUU&D~]XivDzdD&R09mq)uIaB}8%iV&*5/6|[E*&A}M3T6cO>7>uE{#}Gsag
i'jSDz]Xiv[Afb,5pPUb)~6+Rl.2v/]ZfyO6Z7XE(|!$@6_Ud#A#hQ0n;_m=:K D8km\iB
i`M4#K4JNH@DGmagi'jSDz]XivpvZ)Vw/J2}7Tjj503~L6/C1ZRVo}6Y!ecB0JjdL~?r@D
1GeTh&0n;_Jz$PjM>+nf eAG18P<E:]XivJp*T^tiv[qhfiv/ElGaIeY;ZMgrci87y!CfD
gc7\t>[khfive;:.V:A^T\(bE_G`t~VNkDtf<'AbVl${Q0S^u6/M2}M*;JHG(>h7,zF"`F
uHf hto2jYDzJ%WjX^&BD&b8A1u(1x&SC,(Gi+Jc#&t}Xzu6?5bI)Xu/^K215j.ToIUeB^
*R0_&wGB'RI7@!?vOb)nv!Mi[<VaTANj)nb`tL]hivg-PvY)CV8Kt\%]a*86"Na$uACV8K
+;2Y1F&SC,(G-oqiEs(ZNQ0}mqjV>+nf05Ju]ZivPl(,c=gbf?dS<1c?e&Rq@;#V\@_asa
E.r8'x8K:+B9X9q(ns,3gH[zt'8YOOo`o{aMBc42[6e$4dukD~]X2kCnd4+0BX$-27K$MW
a%5%i'Jc#&t}Xzu6?5bI)Xu/^K215j.ToIUeB^*R0_&wGB'RI7@!?vOb)nv!Mi[<VaTANj
)nb`tL]hivMS5yT:aIeY8YVF4C[E2>!R>.n-,<BJ8K+;2YF{&.n:P3.p:-a%TdGZ\<hfiv
e;8Y4DNH< MTa%5%-kqi-5K=tMMTkoh/fVRoTY+i3f,3M.qOa)[zO5]kkw'{S4`UiwDzn/
Q5jS5tn-)"^d\7g7Als=f-^}ivM#f~J?My3fuN[4Fo]zuq<V.ToIUe=|7Zszf~f??f+W27
RoTYa_C:bXL]B5)T%N6nBueRHD@6SrUQ[Th/^}ivH~s!s(+<n|s7`Ge+k@tf<'Z3[#JM2V
D_aJ=|7Z*at[DF(.c=9dbFjPL~?r( ]JQ)\LNz#&HJqye1u.,zByoUrcE<]X`-;t<?#12#
A,[cu^M@f~J?Myq}rYT{./LcT,0Uh|uy4]t[t^%]e^Mi[<VaTANj)nb`tL]hivKA+Yg`+$
9F$F-5TfqZj)8YdtPv]-R/@~Bn4!gl(@uEm?:w%[^iPFPq.pG6#%9q<6D{]XTAJn,30q72
h*<2MgU&p%<PADrrR]5L4Mt[t^%]a*8*Pwdd-sJu]Ziv>:7Z>uE{O)nzP\,bI:MCpA/%rN
35i~Dz]XqZ?6"g6k*|:-KODqW^(7>9:U1z"(`LHtQpb'ZlA^W?uu)!^d\7g7!L,xY6]Xiv
:0`R.JX`Q4SS+XDE4!J/i!ib9'0e@FBAtmdw\O],$3&w*falH0'RI7K<-&o4jYDzJ%WjX^
*&r>rQRY&v3X[7fOtMn},<BJ8K+;c*:R]ZivDzVx9um*n,X/rkFaDCS]nCavl{T:8e*bal
s;D'nF*N^iP/ASA>PZ3ZL]>d8T>6bX!R45H|mcFRBQ*BJu]ZivDzeCN`FW<b^s:0bP$v3r
*]`fN<Dz.`G=( o2jYDz]XUB@u_3#h_fX "0>gXjD+nFdR:<Q 8kHF&.\@,5Ph>q:U*SGm
]S;nO<hi>-us&Jm0d,@:D{]XTA-e<#^Et3CXuCj@T3BLI.q.^AB[&1cA0JuORjq%;VZ(9d
qR-5f8Nz#&dK3)*|M]ekTnp9$=A\[8]Xive;>50ZeOYMhRcy=rl&Bmb hhfK:0bP$vA@uA
i~Dz]X\UO5]kkw'{g`+$9FrT$PjM>+nfFKci%$Kt2>!RFID2.)a~e]H"YC0atTdIUpA-)]
>'oNDzb}@:D{]X]sG[]XivuKUBGlV4@Hmw,<*2748z(3Ju]ZivDz[\D8(GX:FTr1g2tP^K
21dyr<l&5<MC:K[y1EPDSJNV^k#h_f0 D^+|Bc'`&-ptm]A:%,4>k>JcC I[ag={oNDz]X
q~okoz6Ygcp9JYT!`Ks8X/>0?pt{E-i?L^[zO55Cs!hm0<PDSJNV^k#h_f0 D^+|Bc'`&-
ptm]A:%,4>k>m&e#4dukD~]XivTP1vm5%W\GM1T65QMz?Dc>cSJpJt(bFZMv>36X:+UsG!
[1PFPqe"(7^~iMcy=rl&O:`UiwDz]XG'ceeYCC&15bPw9uv(mhH"t>[k]0R/AK`ldbsE>%
.vifM4#K4JNH@DnTjSDz]XivcimlH"t>[k]0R/AK`ldbsESZBiD#(G-oqi-5K=-&o4jYDz
]XUB@u_3#h_fX "0>gXjD+nFdR:<Q ^qivDz]XQ>mL6 :"]3R/@~Bn4!gl(@uEm?:w%[^i
PFPqtvD'nFdR:<%tScXLiwDz]XTAJn<u;+DW4!J/i!ib9'0e@FBAtmdw\O],$3&w*falH0
'RI7K<-&o4jYDz]XXEiwDz]Xdcibg' WGI&.P4+Y!"]givh.^}iv]3Wni~Dz]XK(Bm7vA2
04F{&.A_(5EBaZ/x8z(3Ju]ZivDzVx9um*n,X/rkFaDCS]nCavl{T:8e*bals;D'nF*N^i
P/ASA>PZ3ZL]>d8T>6bX!R45H|E[-aU;p9$=A\[8]Xive;>50ZeOYMhRcy=rl&Bmb hhfK
:0bP$vA@uAi~Dz]X\UO5]kkw'{g`+$9FrT$PjM>+nfFKci]|]SfyO6Z7XE(|!$@6_Ud#7[
Q*rdE<]Xiv0VeO:NJxDB?9/N`WR8Ng3q84\JRktx2#G3[z-rHD)]'rK~fb,5i=7yeG/A,:
kSe&J=7:qBFRBQ*BJu]ZivDzeCN`FW<b^s:0bP$v3r*]`fN<Dz.`G=( o2jYDz]XUB@u_3
#h_fX "0>gXjD+nFdR:<Q 8k`^]2R/@~Bn4!gl(@uEm?:w0VOyZ.Gf]XivU+D~]Xiv0.D+
9\"AgO8YPH@u_3#h_f(0^niv[qhfivZPo<#RdzPvpps1ibT%NDTX[TGn[A2>!RFIh6_@JA
G}X,+XM.jF$=A\GN]XivKaP5+YHItco{!)NHBfoUU&tuD'nFdR:<%tsCe{P*\VO5]kkw'{
SlIJua5)i~h.>]n;mD.(ljm]dS[8!j>0?pt{4|G=mF7Ct7O'W@X0\7g7s^rlD^nZ]#iweE
=rl&1<XdauR3)z(Dfp#zEufLQv#o20bej"Q`n>g-r<l&pWD\,b'h9;4+uMg|JZZel?$kub
j@T3*t':GdPHA]R{eP1[PDSJNV^k#h_f0 nH,j\s+4Bci:/{<)aIibLe/R:8sT^c98iDG{
E]-Yl6jSt*lI'"@0th\q:-MZc"VfU9heq@#P0(uOJT8d-Vl6$=_:2jkPnE.l[z,P-aDUYP
i~kA0&*"ug3rJ}NuBs'`&-R`F35y%%UB+D09PD1H,30q72eGPlcG&R09mqn|Dzmh,<*274
1C,356MCpA/%rN35MxTy&%a<\T=mjdL~?r#j-5J@MyGN]X<)Gm;KnLQ5.!kwS'fb,5&Mm0
e!>:myNO_&\QW&0XZ82ri~DzD?hRS9$bC3th[Mhfive;:9!^q)MP#i[d\eC@thTf[TGnag
={oNDz'bX; ns_6gM h|iM1_T:SpIJBnoUrcE<]X`-g X/jT</D{]X>k.fb(T}uqhd^R>|
Jx.;':GdPHB^/Bs\D'nF@$+OPI@uQe.}EBaZ/xO+5Ot>[kbU9!0O\RBhBo$fqxSnIJuAi~
Dz]X2kCnd4+0BX$-27K$q+$.o``LL]JNgXJZZel?$kubj@T3*t':GdPHA]R{eP1[PDSJNV
^k#h_f[+[&b{P"K b hhfK:0bP$vA@uAi~Dz]X%>@C7.]XXVdDRYucoW+kIaB}8%?b+<K}
PM$|Kqe^ht3v=`[y1EmqjV>+nfpus1ibM>A8W?))FxpF/%rNS5e"4dJp*T^tiv[qhfiv/E
lGaIeY;ZMgrci87y!CfDgc7\t>[khfive;8YVF_NT}u6?5bI)Xu/^K215j.ToIUeB^*R0_
&wGB'RI7@!J^&.u=3v*]!S(Be^e_)Mm[\StS$=A\[8]XTA\K"6?4A#R_;3Q]XW8F$&liU&
2oPb0((zE_G`t~VNkDtf<'AbVl${Q0.}Fc>7M>qO&H[d]fkw'{Ge2/=x[uf$(7^~iMcy=r
l&O:`UiwDz8FAcND9])f!St7W/dD&R )re$sKt2>!RFI<*MTa%5%-k1)72$&3L"Mo5jYDz
)d!SW08KGM8F$&liK|P5+YS4K 8FJL$PjM>+nf0uF{&.n:P3tvD'nFdR:<%t>.oNDz'b:J
t`%]GNtf@3m`E_uNY.=)h\56TF]JkoZ)VwI|M~59MC:K[yQe3ZL]>d8T>6bX!R45H|mco{
aMBc42@sZ)Gf]Xq~R_V09KZ"&?NQq^1pTts++<U'%>@C7.2M'@3^O+rcE<]Xd1$|d*Tw0x
Qfpl,<BJ8Kia9'0O\RU+Cu$0Jbqj-K5`[bA^W?dDTw hQW`ViwDz=gnfHm&ZX!Q?mL6 )q
!SD]#%D0.)a~e]H"YC0atTdIUp Lb?PFPqtvD'nFdR:<%tScuIi~DzEXg]R2LCufuh&>Vh
MU213Xv!)r!SD]#%lr(DY4]Xiv:0Q}Y,j=u41kJap;:)\A_asaj;\H#(A`(5Jg$PTwA]s<
;VZ(9dqR-5f8Nz#&dK3)*|M]ekTnU*2{J6G"ag={oNDz]Xq~R_O91CYN]7FSRWsaSm0OGg
\eQ^[fau(?Ju]ZivDz=gnfHm&ZX!"0>gXj'II7*3741Cu^8FAcND(,FxitnWbeh6<2OY Q
0+juB!Vx8TtM]hivh.^}iv]3Wni~Dz]XEb/-r(77;{MT5ynL&*>H=uoNDz]X#p-5J@My3f
uN[4Fo]zuq<V.ToI*Ze>>dq#h/fV`)6~*\al-5=|c}Tw6>/B,:/+lGKs**4NoZ62BsBo$f
qxSnIJuAi~Dz]X2kCnd4+0BX$-27K$KEA/c>cSm[$+?ODfm(.xq.bg@:D{]XTA[mO28*Pw
nzP\,b.?3v-eG6ce,ETSitnWbeh6<2OY Q0+juB!n/]A$3&wHt&Z`i;gukD~]Xiv[Og7q\
-59k$A]O;?.srN4FNHBfu'=B67\)p%rFABD+.)bwKCS0pU\+G'ikM4#KPN@u_3#h_f`h;g
ukD~]Xivn|Dz]XtaTk$YJ0*mMW5ynL&*U{iwDzuAi~DzIT>ID{]Xiv]|s!&s7\;{MTkoh/
fVRoTY+i\p[khfivDz-(d*g`p9JYT!`Ks8X/>0?pt{E-i?L^[zO55CMC:K[yth-jh/W|Hh
&ZC,bXL]B5)T%N6nBu7vA2>:Snaq]wBioUrcE<]Xivk1Y%-e<#YNit=AnZ[+t'!"R~iq^D
9;Ip[lhfivDzX3L|?r8*PwnzP\,b.?kwS'fb,5QXK'D/.)a~e]H"YC0atTdIUpA-)]>'oN
Dz]X4!i~Dz]X@=h6S9$bXhQ4*ZalH0'RI70AGG]XAN[8]X>k.vu2hybcT}uqhd^R_=JW$P
Twfb,5PBTy&%a<YAo[Vvfb,5D+&M3!@sZ)Gf]X#pWh/J2}2/QfUpT3hN]lPI@uQe3Z7([y
_3#h_f'/E{9SnLQ5]0#6T[[Th/^}ivt*9?A$mvb10>YGGQTANj)n20<;gFb'pB/%rN<Vo$
2L'@3^oKJV 8,g]WZcf~@!Z&Gf]XD1tOK~*O3^,+LBk\p-]0$GWh5H3uH`agi'`yPBTy34
o6dR:<KZ]th71_RV]kkwh\$=A\XVY72MukC}`HhMq:MPJpp;:)PUNg3q84B0r8]xkw'{Ge
2/=x:4jWKa.aG=h`oQ>J*;KGK61A/`Aup{(]bhJeL_2Z=0h\56c2\H#(6]4$I]HGi=aF,Z
fSn!5AA&-YndEsDCVKRqXCPHSv/N`W'-BJI.q.^A(Zpj\7g7s^OQ@.9K'"EwSIs 2D,1Z6
9vl$k-K?Vu[6U)Cpt{M3,NgeTA/n:8sT^c98iDG{E]-Yl6Jc(%X7ttjLm<RYL`,Ne#_oIt
 sO-`N*\;fNPcUYo^xtataj,nOut/,U;Gdagqi&k.`Te>c9+U5b'ZlA^4<1$LBBs=gnfkP
E9]Xubn{`d*Z1X8C:+p$V~S.e!4d1GrutL]hiv(>GN@BPHSvW<-%H"0doj$=A\18P<`Uiw
Dz:)ifg' WrTZ)Gf]Xq~R_20o$Tn%>@C7.2M'@3^O+rcE<]XM:m>-X=ASUc}.5+Ep= Eu7
:Au2WZO4OLTLb\9!(3Eh?5Qa;4&R5RTy EQXHXrFABk64<YC[l,QFoHl9 i"unBg OuAi~
Dz]HR6TTc}f#:)9L%UJg0Lqlp9qi&kX`AB(!cM7,h6,zF"ag={oNDz'b9;s*+<n|n:mD.(
ljm]dS[8!j>0?pt{4|G=mF7Ct7O'W@X0\7g7s^rTBqqBo{aMBc42[6e$4dukD~]X2kCnd4
+0BX$-27K$%_^iPFPqolQ(b2Q f@dS<1c?e&Rq@;#V\@_asa?0$=sP>+nfInIF2?G=uA*]
`fN<Dz.`G=( o2jYDzR-)zT`B<;f`iEZ[\D8(G-oqiWh5H3u"zo5'&E{D>'q9;s*+<K}*O
3^FIh6RoTY ~reE<]XDqJu[E&%a<pxs1ib.?3vH`agi'`yH:Qa(ADN+=BiEBaZ/xsCe{P*
@jX9e\ht3vi~Dz]Xj+kYp-]0#6T[oPpws1u."0[9_BJA@6(gp(?p!Ak)iGBmmmo=_-J.lk
BR-n#9_{1Nru:v<9D{uAg|IHbC%k6`/N:Q*[1XpKmDhf tZ3[#JM6Z;2/A( gb%B+!^bGw
pPUb/X@\bgA1$BkGUf!7ET9xOzmcE9`{LN'o"^k)SqC!uuu#%=_{\YrH!(%P?A[3_BJAn$
kWP/u4a;j%IP5Ii~[A`apAs(k05gjj50pC@LA"(>CUqp#0kOp-CV!(%@@Cg^0nKo]t,{"Q
KN=[t7^KN\32i=`Ns8X/cE7C)x,*^aQAa.ZqRi%)SA^x!.M8VD>b[+0IjpTR6zuLj@T3$r
'blHAq[DG/mR>J?pt{0\D_aJ'Dl/^*5Yl?\.T8*fiCW|RimyQJ;-b69P`jfUubTuDaO%R)
.,-{^ij-D#`HhMq:MPio]zuq<VSSnCavAp'o\&sXrlg1-s]$iwRRLSMx@.=ith'I-~.~l&
kw;[a_5Z>6=TNWSa0IjpTR6zuLj@T3X&;hjLSJl8q-A<pCs3) E_G`t~VNH!/N`W'-BJI.
q.(KM'DV`!_m)/^iZC2MB2E{h_DV4LY`/SaA@yL',=@ Yt>zcE^*5YK61A3t9`tUsp_(uH
u#ph0\]:P/u4pjs3=4t7^KN\32i=`Ns8X/cE7C)x,*^aQAa.C:th?1X2L\bU\H\s+4BcRA
9H^>2jkPnE.l[z,P-aBshf-XND-I!G9MOC=JG\s.s.^#fi$c4/[FebVr#dVXC.1H%W6SU0
O8\{(cMva/BqlNJQ+rfGtyf bfJYC (6^~s'+<geive;U4bgbUU#Eei?PB2>N7@.#Ov4M9
m>-X=A35-pNml}i5QY/+8SJLJQoMGN]XD1&M3!k>JcC bQHXB(H4'm! n|DzB]k#pDqf#0
o3u0'|DN5G3u8P232r_y`:>z"dZ2Gf]X#pj`pDQZcf[6EW*sIdhf-XcyN-@]!e%PbU9iS.
9H @8k@;D{2MC:L$n>iKn{[7;2Q]&%a<#K+!^bGw\<hfiv:0u!j^eYIHbCsy[^O2k_P/\{
S6K +/!{:9u2'|DN5G3u8P'H6zkb07Ju]Zivbfu$GMhf-XcyN-@]!eHGc?@OukL]'ooM3f
oN&km(b10>K}"g/`hdBCUrsk[4n}[7;2Q]&%a<#Kpne})xh4^}iv3IK7;xc>3#r'?v[cu^
oW+khm(7^~s'+<df@:D{2MBa$M^Ht3CXuCj@T3BLI.q.JmGk[ KC:8kiuuW S./+T:SpIJ
XDiwDz]X7v&(7V6`/N:Q*[1XpKmDhf tZ3[#JM6Z;2/Ah`h]l~$euA*]`fN<Dz.`G=( jU
Dz=xoNDzmhX7 ns_6gM h|iM1_JDeNht3v@sZ)O.<- GtzVN6ODNDf(oe8e#4d1GrutL]h
ivk1Y%Cd`HhMq:MPJpp;:)#vhVBKR%s;W|uuu>SnIJXDiwDz]X7v&(7V6`/N:Q*[1XpKmD
hf tZ3[#JM6Z;2/Ah`=R2Ecl5OA oOC5-(A8MV[jD~]XrcE<]X,9^bGw^qP/fEBi6t?NNB
/c[U++M'4*?2a9O9bCZvSquqhd^R>|Jx.;':Gde}S"5yG/opAISoIJO;`UiwDz7pq#qL@3
gfHEV_lN`G\Z=soNDz'bGb`bB[5 i;,PJD-~v.T}u6?5bI)Xu/^K21j?U#Eei?PB2>N7@.
#O'@KtXWpnM9[xhfive;>5Hr(/5Ro\#=Bb/BcbQ]n@b`k_iHjSDz]X`-;t%WL)hG<r0Wlj
uL@2&,?A[3DsGR7pq#qL@3Y8]XivDzRmh3]N#69`8UG/oph6,z[WZPuO8fA5XTeb*^MvVD
i&ibLeGjGJ:T]ZivDz]XTAX7,:^b`@hfivDz]XivmCGY`TY7#&/`hds"@+=8\9,=HDn*Ja
@6@/:Y]ZivDz]Xivp&(=X:uc/R0HQpf?dS<1c?e&Rq@;#V\@_asa?0$=sP>+nfIntE\SH`
G}kq1AU4heBQ*BJu]ZivDz]Xive;>5^Hb&/)VG-%:yNmPq`MS/js7X:yNmPq.p"QSZVG-%
FIh6RoTY ~ZM_,iiU&D~]XivDz]Xive;>5Hr(/5Ravhh]"$3o`E9]XivDz]XivDz2MA oO
C5hC'&JvGk%u_{\YW-bQ8HrsA((/BCIPI~ k3ti~Dz]XivDz]XivDz"=+ABiu2@"05HItc
o{@(+<K}pU--0ch|6ZeSjdL~?r\<4ghujSDz]XivDz]XivDz2Miy_@JAG}kq1AuEjj50k>
`yGfsCe{oMGN]XivDz]XivDz]XivE%rA*lsCe{"<`3%FK Bnmmo=_-J.lkBR-n#9_{1Nru
n|Dz]XivDz]XivDz]XIj/ZSY`pj%!(0KjpTR6zSjVl${I(BI/B2{nA8z!wT3u6sYE9]Xiv
Dz]XivDz]X)61)#wi.13&l!\k)(f^VlO`M6C,]#0 i20KnVQtoW./hGiCH[\THRsC#Z@[#
JMSI]Jko-a=&N:'d9;FMm,kl-a=&N:'d9;'>a3sWD^R|' OGI6F3?=0y_JpHeb42?$0|_`
A*3)Exe5io,kSn8nG0bF/5P(^"13!M8N6LS9@ LCn}Dz]XivDz]XivDz]X.obU\HBGWxs#
A78dpPUbDENh3qB~i:9EeGbV\HBGWx `5K%:Y4]XivDz]XivDz]XJW 8,gH"[/%]a*86"N
a$BnRA9H@`Z&iwDz]XivDzb}@:D{]XivDzb}@:D{]XivOe`UiwDz2MukD~]XivdVf`1GMN
jSc2n=1D%W6S[v]0#6Z!YfA/XTebe_)M)?g<n|Dz]XivmCGYJ^3f%WL)ed]yZPNH*[U4E^
<9ovE9]XivDz]XRwW,rq)rMvkyJa@6iho%bfJYC rqrpgdivDz]XivDz?z+<n|5QL(qrSZ
u6?5bI)Xu/^K215j.ToI*ZRKf?k:L~?r( K NuBsBo$fqxiDuDM9[xhfivDz]XivDzJ%Wj
9KZ"&?NQq^rQ(=i+dbSb*&r>rQ(=-oqiEs(ZNQ0}mqjV>+nf05id#y* Y4]XivDz]XivDz
J%WjH:fV<;$+?Ot^%]:S]ZivDz]XivDz]Xq~"%/g]NuBa*86"Na$j%D+t;$.&wJvGk%uGs
=S]v%I<2D{]XivDz]XivDz]X@MFIh60)<z&FsCe{P*'E+N=b%#0~6Y:+lrZ6/J2}!~3ygB
U%D~]XivDz]XivDz]X!.*!IaB}Bo$f!(%@_{1NU4tu"METonJa]givDz]XivDz]Xiv$Zs/
/w `ETZ90=)F;;cB"0p>pF9OsM$k'TA3`sj%18p\E9]XivDz]XivDz]X)6]uA=#5_@JA[A
ABp,8oG/CVI.q.H;2>QL1A/`Aup{(]E_:j]ZivDz]XivDz]XivKa6[;2/AAG[ckTp-K^4'
jpj(&jfqPbkO1<^"^aK"Sz+h=I'Y9;(_#1BRNh3qB~i:9E:<QBbNhz+8G=s7*3:<QBbNhz
+8G=+69\[+X1SaKTi"h\moRK\@O'k(ol<3bZ&JTNBF1B"CD_uK\'CVR%8 DNL&8U.^ag@H
ArAf#3GesZE9]XivDz]XivDz]X)61)do>d'S#OERbg!Sk)(fX0nCav'Ve8,B9udo>d'S#O
@D<;[Z^qivDz]XivDz]XivMi[<Va8%NmPqoQb10>dfs!s}!Wbdo'Dz]XivDz]XZ'Gf]Xiv
Dz]XZ'Gf]XivDz=xoNDz]XAN[8]X)6Ju]Ziv(4`+6F,ZY+I|Vjfi?{*lK%gc5N>Hi!N'Y0
O:\p0`Bb!zSZbCfL<;>8Eg#)8)*S]COmW/(|>aQ;7}H:R&U&@=h6S9$bXhA`=]oNDz7r`*
+mg`%>irtE1Hru=uoNDzRm1^X!q_N_8Fs8`Ge+SXFRe8,Bpl3;/eLrNjL2W,PN'YGm(>CL
AB18P<olFe2HrJK8u=!$tL]hivk1Y%X4lx@]e)SyBftaYMhRcy=rl&t_oTJV 8,g]WZcf~
@!Z&Gf]XdQo4iqLeWz`N58eyu.?oC:Xz1\6"G/op,zE|'76Y^OJAZ@ABD+&M=k=8b?:rU0
U*2{2^XBgdivDzX3o[GMtf@3m`*|^b32]IQm[v$ %Jakqi&k.`TeU*2{e!4dukD~]XivlH
<'^Et3CX#1VXI|nZ($.M#3-rNml}i5QYZ69vl$M9[xhfivDzmh/*O$:)YNDr?2Wh`#m[$+
?ODfm(.xq.bg@:D{]XTA\Kqe0>K%'q>]H#]>3vi~Dz]XivTPR7LCuf3fK7;xc>cSn|Dz]X
ivDzu0 P9ODxJu[E&%a<pxs1ib.?_"_r`*KPU%DEeM3lba#Z lk)><;VsjiCM@gdivDz]X
ivDz`{"Ok)><Snaq`y!?ETZ9(a`Xp~s1T-K^*E!~kSp-]0Wx!0nri(jSDz]XivDz]XTUZU
p+rDPMSvW<-%sCe{htY4]XivDz]XivKadS,q%XIaB}`@)S$>@s_K2oMv1?7D)xr0dr>dEw
fLQv#o];"BSZVG-%:j]ZivDz]Xiv$Z(TM'DV(YNQ mET$CjFqBS)8e Eel\=UZoHQQeJ^b
QAa.'^+ * KGMxjOlH!l>$e[T^Sv)y;DBdNh3qB~i:9EeG2%G3H7kAO8ASA>*t@=U'T=7+
;bg3oQKs0[7ZNn.RL0py4)XPiwDz]XivDz"=dz\>'`!t6I>y[lKO]t"1CYI.q.bU\H#(g.
\>'`!t shigfoVE9]XivDz]X%>@C7.P+(RU0<y/MLM[lD~]XivtL]hivh.^}ivuK&,se;`
t7^KN\32i=`Ns8X/cE7C)x,*^aQAa.ZqBY9<h/]<FSRWsajT[q=[t7^KN\32i=`Ns8X/cE
7C)x,*^aQAa.nERwhs<j]TZcf~@![8uj#}27;,t7^KN\32i=`Ns8X/cE/_Aup{27r'?v[c
LUf@dS<1c?e&tj^K215j.ToI*Zf?Qv#ob`@:n;mD.(ljBRuPj@T3*t^aQAa.C:th?1X2L\
bU\H\s+4BcRA9H^>2jkPnE.l[z,P-aBs?u^>@:VE-%Ug%]/_1"?Uh=TAu6?5bI)XD^kBtf
<'AbVl${Q0?@ckka1\JDeN\>UN<y/Mlmh4*uuAMB>|U#57C1j`dS[8!jVH-X'`O+FdM&=J
D9m(.xq.ujo)_nA1"uVKRqXCPHSvs@FagF ff?Qv#ob`GMLK"g/`)}IaB}T.K^43gEkYp-
CVI"3Si~[A++!{Kj]tX'(g`X58!?ETZ9u:`yLN'ooMpPUb3PsVlc`Gp~s1*C:w]ZDEEeI]
J?]v%IsCe{4(=`SCM2iUJ! kHItciU`yb hh]"$3k\p-cva<U}h'JZZel?$k]JE`uN)2Ab
'o\&sXrlQKa=;|]h@Mf?Qv#o20bej"Q`n>SI]JkoiESas!3N>jN~Q4\u_asaA:i?L^.ib(
E~K4bHB'2;5N\P9d/>e^,_V;N6S"K?Vuu03ViD's-|<9;wG=^%h'JZZel?$k]JE`uN)2Ab
'o\&sXrlLv9dV<ZC2Mm=kl(4EH:9VXA<i?L^BuB=iCM\blEs[G1?3t9`?@+q4dh7PU9:LL
N|^{\uZ7(K/E[sL'UR^w5ZQ)==M9<yE-X'I6LaT6Jpf bG\{ta>*2]&:1.^Ij-D#`HhMq:
MPio]zuqOc0p#wi.IkIF2?G=3fB2E{h_DV4LY`/SaA@yL',=@ Yt>zcE^*5YK61A3t9`tU
sp_(a<[8MB>|U#57C1j`dS:w"}6Z;2/A( G4QPiTPd1A]PGZRv.$ko0\ojDi8BiAm8&A/W
:8sT^cdC.}#,8}SorqNP+XNM A&CAF<wjWuKJ@p1rBapecDF1HC:L$n>iKOL6zf=BplNov
m[ P9O*Wl/u.Sn\UH`]givagqi&k.`TeR#bQFNDZ8lh6,zF"B(H4'm! n|DzB]k#pDqf#0
o3u0'|DN5G3u8P232r_y`:>z"dZ2Gf]X#pj`pDQZcf[6EW*sIdhf-XcyN-@]!e%PbU9iS.
9H @8k@;D{2MC:L$n>iKn{[7;2Q]&%a<#K+!^bGw\<hfivOe6zf=<*kB*[n(JV[#1\gX(m
+!^bGwQX2}NfVGjB50h;[khfiv:0u!j^eYIHbCsy[^O2k_P/\{S6K (6^~s'+<n|[7;2Q]
&%a<#K*``fY'A^!IreE<]X`-;tgJJZZel?$kubj@\{5F_!=O5a-,Etv&fZ9VBPH"P&/+T:
SpIJXDiwDz]X7v&(7V6`/N:Q*[1XpKmDXV!NVH-X'`oKD>qZ"Buk%>@C7.2M'@3^O+E:]X
Z'Gf]Xta`[SfNu`q:N$$FE\D&v72P+*h`=BfDjo6eM\> y18P<e"4dukD~]X2kCn`HhMq:
MPJpp;iXE-e\-,v*ma$=A\GN]Xivt*!"R~$L]z3oJOfB_+Rq@;#V6Z;2/A( K NuBsRA9H
33i~Dz]Xiv'G6zf=kYp-^QaiLN'opJkWP/\{HKtcA-XT:W]ZivDz2M!qfGsX_@JAJpM*T6
PL$|;a!qfGsXde"0pnPHa j%qx?v[cu^oW+ksXlcJQ\<^qivDz]X@M67#wGfsCe{[7;2Q]
&%a<#K+!^b@0S:gdivDz]X!.HGn*${k)SqrqNPq^A((/a**)t3LAe^222r_y`:>z"dIaB}
hf-XcyN-@]!e ;nJD"qp#0@D<2D{]Xiv$Z6"'S0s@-/M!B_{1NoN&km(b10>K}MrA:X da
,cK;e^rr"%/gJ?MypPUb@yoOi[M4bj]givh.^}ivt*9?;(t7^KN\32t(FagFKq==M90&]a
5RH}agi'jSDz]X`ML]JNgXJZZel?$k]JE`uN)2Ab'o\&sXrlLv9d+1uk%>@C7.2M'@3^O+
E:]XZ'Gf]X1>.z6U^?cU:N;Y$uFo#2n>FEmw-l@mBnD1Blfxbd7e:6A>W[O42si~Dz]X'l
A}&l72:yBk`iib:D,F*.J/i!2lP2CuDP8a)cjs;lGmK!>7@[2lVVPN@A[8]X)6s|O9< 5<
DhnuedhtAD[8]X>kf\SWc}.5+Ej?u41kAxcu2?QL`Pm0^v&~.`$>P&5O>Hi!A:W[O4e"4d
\Rdcibg' WrT$3o/jYDzJ%WjTFQ#LC1bC>Tfp%YL?I-(A8MVo~[Rt'!"R~iq^D9;Ip[lhf
iv/EZ1Dg&MSAQ+n>iKZ79v@x>k&[58H5G}kqjZT|<2D{]XTA[mgbp9JYT!Kvn>lji9:lc1
0"5i$LdG;2ZbFJG}kq1ArutL]hivDzO":)m*n,X/,eMuo}cNta`%@J8z`*+m>7f\37H{G}
kq1ArutL]hivDzEXg]`%<b^s:0bP$v3r*]`fN<Dz.`G=( o2jYDz]X`-;t4-nFY8ItDq!|
P+gdivDz]Xq~R_jt7X:y0MGgox6Y3wi~Dz]XivDzb hhfKZP.-umoW+kIaB}8%ODeb.LRq
aA"0+ABiu2@"05HItco{?GoK:fGj]givDz]XivDz]]HKtco{aMBctT_@JAmckW3rIaB}eR
E%rA*lsCe{"<`3%FK XDiwDz]XivDz"=p>pF9OsM$k'TA3`sj%18p\E9]XivDz]Xiv` 'l
9lkSp-K^(5EH:9VX9tfQMX_^\?Rk)MEnBGtl6KIW#Tik$e!y2yOHbCKQn}Dz]XivDz]X@M
f?QvNz(ADNHJtckWP,]nD[.72s$s/Be$"M/",zM'DV`!Xn[[kh)IEnBGtl6KIWZ@[#JMSI
]JkoA#2[.srNv oaiU,PQ+T6@V&-Nj0I=_>"(IKwjY4ui~Dz]XivDz2MB2SI]J/'&~k%O9
#(_{1N:*fQMX/.T:8eSkSI]J/'&~`hXV@~GN]XivDz]XJW 8,gH"d8pH['EW*sO;E:]Xiv
h.^}iv[qhfivp&Q(b2Q f@dS<1c?e&tj^KCbKNn:8z!w^}T2.{=zhgcy=rl&GRb}@:n;mD
.(ljBRuPj@\{5fG-,ML'fU/Z[RYVDr?2Wh`#@:,WSj=)h\56BuB=Z,&>_zN#2vhjBua^TQ
'Se8SIS8BD-'0U&k1l&m9<Xzs.i@SOeTsPPK%ng_D]`6J#\rp.troL9t9J%~k:WD<qJxDB
?9cuA_B=Z,&>t/!g($u2Dpv&UIS FoT=&(BPk#`% I7V@7PI-r78Aj<wjWuKJ@p1rBetdZ
9uiEBiPHH/Bh!.>7p Gu`{jSDz4O/jY,VIRqXCPHSvuT@3]PGZAClCq0]D,wNg[`rU_+T 
([c9@:D{2M<-2IrJK84\/j]@sJ`TiwDzeCN`ites:v:w^Et3CXuCj@T3BLI.q.@3Vire\{
+XU~Db$;SnIJBnb hh;@4-c[tL]hive{eYTsiSO1k_`ouAi~DzJM^ZT}[;nvH!;4\6p.AB
-Hm4v"\NBh BukD~]X>75pGM*ha/t$9l"hjwu;t hc n:UW@PH2Yo$TnG$j@jWS pd)X/)
bFouUb[TGn]SZcf~@!uAi~DzEXg]ib0pYN]7FSRWsaSm0OGg<E%#0vukD~]Xhm<*XOOxpT
P/;:f#Yk]0gU_o2.,rJw]Ziv2V+p"QX{]0lmE9]Xivk1Y%*&r><['5gK+b4!]We$4dbh]S
^siiU&D~]XivDz4kr'M ?rJ^iQ\j5B@sO>rcq`0>K%j$PC4n0+BAYkV66tH"DxSrIJDPp_
i?]W'q4 <2D{]Xiv/EA8Kri~Dz]Xp![RD~o2ZItf@3m`9k*`/jAtRWe]N-dA0[J*4Ga9gF
s;^C:.#$qx_+cODi8BSkIJ90q?#P0(uOJT8d-VV`=Q)F?Uh=ivixkb8FK*e""Ugcivp&Y.
)4t@5[fZ9VtL]hivk1nZ<'Zou.u>hQS9$bXhip6[X0V0s=Sm0OGg1ZA8KrZ&Gf]Xq~R_V0
i{QfLC1b^u%]N>*h`=BfDb$;`ah6[IG/W|C"qx"%/gm^oYPXrcE<]X`-;t<?_-q_0>I;?U
lr`LL/cLgFuKv"JUotNn=Et@ji"Qs+hsu. P9O^R3uAcuAi~Dzn!n{n:mD.(ljm]v%hdp$
U!i!sht{p!8jA7oXiq1Orus+R]5L4M/jfi^}ivt*9?2W+p"QX{pWDpn^ ;]NDaivir@oqx
"%/gm^oYPXrcE<]X`-;t:3c\a<iQPv.rJyHzecs7`Ge+k@tf<'Z3[#JMDBG1uk]PC oUp!
[Rt'!"R~FnGlcGtL]hivk1Y%X4lx@]rVU1p9JYT!0{Jc_+Q==r3uX7ttTvZ9p}\{5B@sDS
M,e"(7^~Sw[f5xh.^}ivcya<^vAN[8F[r1g2QMr{ilQVbNhzRo9d+1A"nD[:aX,5Nt>QD{
dDaDG chq=_!4+pkEyct1UnA8zbX$0B:jW*l9ufQMXe$p#8jA7oX%[^i).3^D@@q%F$r'b
,8sT9sa9T:*'uq.H5L21/\Az[z1.=&N:EBb[&J*|NtUs\V1./\<)aIm&^Te!_oIt sO-`N
*\;fNPcUYo^xtataj,nOUTS Sl\Tm[ibSmUQUn'V@`4<G2]\o`A-th,BX8iwDzDbd{eYJZ
Zel?$kubf$:)e`NH?PJ{*b/jAtRWP(\V1.eRhto2jYDzb=?H@[2lVVDb$;k&gB^}ivt*9?
Z__,Bib hhfKNj# [mhfivZP3FD98KXZipaf@:D{2MBam6n,X/rkFaDCS]nCavJYN[h6gF
m[$=A\qx"%/gm^oYPXrcE<]XDqn{*NnCgWp#VHl@]wIPFU=uU3\UmLokSlK3`UiwDz4&&[
aa)X/)bFfLW-i{e!4d1GrutL]hivJpge)~_TMzXuW3)kd6L!]M8}MR[lE.,:dSrCJv3LG"
%kAA18P<`UiwDzeCd6f#:)oBmDhf1%fQMXu4'!Z7XWn,([c9m[$+?OR4LCO@`UiwDzeC(z
qe0>K%B\>kr'["_,oVJV 8,g?9)z0qukD~]X5Z%]GN8%hMR+9hui_[eiUS>=Gqag={oNDz
'b`=+xgb)~?40'BoU'[Th/^}ivNDpAQLGMT#8Tusspgh/.3jo:$Ld_c:WO[8]XTA*&r>1p
JD7r_u 76WJ&H>faR1([c9`6O8k9\nqp'R`=+xtO 66WieD:t;FYagi'USnF/MZ#iwtLYd
uqhd^RQUc@dZ>",]tjQN"f/`)}BwB=/W<)aI$=_:2jkPnE.l[z,P-aDUYPi~kA0&*"ugI&
9@o6b, 2gcive;2e1Fk?oAsg6g`Sr1g2\RA/=I*fcAdZ>",]W-ta$=A\0+juB!Db$;Js]Z
ivX*`N58tH([E_G`t~VNkDt3ncS"5yG/op4\BqoU[lhfivZP%paL:NOz=3oNDzRmVQ$vg0
]W=HRVuE@2L2jt7X:y2W2/&eQp+T5L21/\Az[z1.=&N:EBb[&J*|NtUsp&9@k6Tr[T]D\;
uQmVQjU'D~]XivGyGJo)Dzb}@:D{]X^rAN[8\1(6m*oE$L]z3oJOfBplu4rL]D7b'50t72
A#2|VIRqXCPHSvuT@3uhH ,E[fGk6t[l_cp@h/fV*374ukC}`HhMq:MPJpn-X/[z1.YkPp
-&%WaT=Rl1<']h@M6oSkVl${SripQVbNhzA.)]'raT[Wa.$i'PkkZ,(;'BMl/>RVr _+Q=
=r_!hmL]d|&0Hq'hkkX8[M#Zp)a<[8MB>|U#57C1sQJYtAil+p#ZSU+X0Q; e4BgDb9p9L
'"Ew^D/\18p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<H?ekdZ9u>:qxDp9vesf"+r@%qB`LTU
D~]XTM#=k{$k'TA3C6;Ve4$=A\18P<`UiwDzDbd{eYJZZel?$kubf$:)e`NH?PJ{*b/jAt
RWP(\V1.eRhto2jYDzb=?H@[2lVVDb$;k&gB^}ivt*9?Z__,BiOn,0O-MA>|U#57C1sQJY
tAil+p#ZSU+X0Q?$<k`$tL5<K7&Civ=AnZ0 h.^}ivG]X>Dr8ZrR_+=ioNDzmh/*j?u41k
Jap;:)\A_asa[4fOtMiX4M@so^`LL]JNgXJZZel?$kubf$:)A`B==A+L:-+/Lr[&b,=tn-
$+?ODfm(.xq.bg@:D{]X2(Qf<K6jeodZ;ko@UP4q@yt m[unFxn$+Wh(^}ivcygdK456C1
PfT6iqd5Fsagi'$=A\[8]XTAI(hR<J2PGkqeN_8F=B67'bR7be-%3J_Q7|\VmLokSlK3U&
[Th/^}ivt*9?;(t}D=pKrC`LL]JNgXJZZel?$kubf$:)A`B==A+L:-+/Lr[&b,=tn-$+?O
Dfm(.xq.bg@:D{2Mqc(=GN6tP:`UiwDz4s1FPDiPr@m4M9[xZcLN=WrV(@m(6 3{/"Q88o
=VQ}2`i~Dz]X2k.9"Qu8,S@%F7;YMD9vBtet/.O|EIqc(=4Ym tMJp1gQ88o=VQ}rdE<]X
o|Jre$4d^tAN[8MB>|U#57C1sQJYtAilQVbNhz%>bgrD^`=|7ZHo&Z_n%oT3^x!.*5eG';
Gde}iESa.Rb8N|(L?p$TmR;7.z/xTH'II7i6f~@!e|czauKs_*^w,mbZO$@.>r9U+77;$u
>%DHd&/[<zQQa<[8MB>|U#57C1sQJYtAilQVbNhz%>bgrD^`=|7ZHo&Z_hRxH{?Ue+Di8B
>6myNO/\qxb].%`@s;CNT;$~On784=i~^D/\18p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<H?
h~LEegiESaNAo6UAZOcviF`G58Fm0!A:Ys'CPSe!`%m[5$O"bCgeivp&e|>J2>1Lqc(=BQ
W}KB^qivH~3f01c?e&;]&R4![%SlIJBnoUrcE<]X[h"U:?!^q)MP#i[d\eC@myNOeRht3v
@sZ)Gf]Xq~_+X$M;>|U#57C1sQJYiVh6O8Nkb!i(Sa.Rb8gUp#CUBP*BJu]Ziv:>ifg' W
rT_+htk)uhD~]X2k.9Dr4ot[,9q5WBr8Fa'$FEqyK"DB*d/jAtRWe]-\RX'{uO)!3YW0H[
<ysdo1u4 P9ODx?2Wh`#=uoNDzhCTm]7,5gHp#@r[8]XTA\KFZr1g2tP^K21dyr<l&`G7=
o6CbqxM9[xuH&,se;`t7^KN\32t(5P21PMS \%9;my&m9<#}Jg$PTwfb_HYWIqrcJY 8,g
]WZcf~@!Z&Gf]Xq~R_V0tf@3m`9k*`/jAtRWpH?50|#$\>u}4]/j1DD}BP*BY4]Xivp&Q(
b2Q f@dS<1c?e&ut[4Js_+Q==r3uVU=u?qs;D'nFP4l:=Rl1Z%r1"%/g]NFSRWsaY[]X)6
Ju]ZivhB:N;Y$u4]/j8{Z_IXsIMQm>Snt[ePUNNA=]oNDz-(<3 GtzVN6ODNDf.5e<$=A\
18P<`UiwDzu4u#nzm+]bGf]XFs0!A:Ys'CPSnz*D@{]=oV.cAGQ1Uno{o7Dz]X1>iQ7)K*
hZs!k/iDI|Bmq`U/d!Ju-CXWEfsy7?W>F`HlOzBvdciB\O)'O/e"4dukD~]Xb[Axn_qf$.
0xr'.1P!mm1 YzS>d#`dC1;!sj/!_e?i QeNs-B{u4u#`LrbE<]X/\20D9m(.xq.ujD~]X
_tZ?]Xive;4SQf$[)zI~Vj;^<uf67Mm60`Sin_)^3L@;eSTr!J=uoNDz]Xq~R_jt7X:yf#
it%3SnItn{bn=QHG$oEH1$ukD~]Xivn|Dz]XtaOJ[$^QS+0\<yNl89gGivOe`UiwDzeC^p
h`YMhRcy=rl&BmOn,0O-MA>|U#57C1sQJYtAilQVbNhz%>bgrD^`=|7ZHo&Z_n%oA@Ur0O
Gg\eQ^[fau(?Ju]Zivf"3fj#hxd5.5+E?4"g>k<P(6T7It7|eSS1\OBi Bh.^}iv^T;3XD
UcP/m,lIu@i~DzEXg]R2Um]TURS010(?oY]W,'iF+zN/+jVKRqXCPHSvuT@3uhH ,E[fGk
6t[l_cp@h/fV*3b?[&b,=tn-$+?ODfm(.xq.bg@:D{]XUT(bc=Dgt;FYagi'=A67.kI;O;
2_EX<R%#t:n}W>i'W3$RSneiUS>=)cjs6tP:I2cireubCO,:tcXy,so4jYDz9tdo3yQf!l
op\(8Ts1;^9huO?=.jQ8,c>|s2.6?lBtetM2.PJw]Zivd,A8gc%>bK>w'fI$+[tO`FEZtC
]hivk1-ys|O9itjT\O7v&(7V6`/N:Q*[1Xts`Gu;p!8jA7oXMiACI2jKZ)Vw4GNH?vN#[j
f$(7^~iMcy=rl&O:`UiwDz>k<;B2SI'T_{\YW-/5T:SpIJBnuu)!3YsCe{P*R$bQ1Irue]
RRaFV<u!@"05HItco{?GoKM90m<;gf)6JuR?UpT3Rx\(i(Sa.Rb8`Nm0^v&~.`$>P&D>3A
BuB=?9X2L\([H>EV`jfU=ZA_9";Ci+<j]h`M@-4$u94/BuB=,z9wesA#-6>9,b!V>:>83]
1$4*-pNm`qjSDz_ZT}((ljBR-nND* h]e!4d1GrutL]hivekdZnzn:mD.(ljm]v%hdp$U!
i!sht{p!8jA7oX4\/jm`M9[xhfiv:0gc$YJ0*meodZp 4q[8]XTA\Kl@]WG"5;K7&Civ=A
nZ0 h.^}ivcygdHEMi3}j=u41kAxuGH ,E[fGk?^!SfG\au8\W1.eEhtAD[8]X>k.vA~3f
t7^KN\32t(5P21PMS ?0Mr2>L]&~_gH{?UBhI[ag={oNDzmh/*MzTy<(YNit=AnZ[+t'!"
R~iq^D9;Ip[lhfivOeI}bgT}PoA[[8]X>k,b!VgcK456C1PfT6T<([c9@:D{]X]sG[]Xiv
WmY- 3JMfB+727X)([c9@:D{]XTA[mgbp9JYT!0{F_WLK=Ykss2#G3j~$=]z3oJOfBplu4
rL]D,wNg[`5H3u8PiFSaWj1Erue]ht>ad.7(8T=VQ}`ViwDz]X9E#-Y1pk%=]JR6443~B,
H4ag(FJu]ZivDzGN]XivuKeXTrp9k)UxiwDzuAi~Dz3~kE*[D^.7HI%[3^i"$=A\i~h.>]
[8;2&R1rk?oAsg6gp#tr`GR8Ng3qXTO,SvqRWh$76S]F@ <(5Lp(jj50h;$@!-W'Ytda,c
K;]tX'(cJb 8WrPF%f_{1N4-"z`Tf@dS<1c?e&tjUrT3BLI.q.s&$i"/c<:LG-,ML'?N2!
Q^<.]h@M6o_w)S$>CVI.q.H{?Uci.xj[NiKsNAVD>bbnTT]@^#+C`9Z7[]8S.^agiU,PJD
ctjnp12!k?oAsg6gp#tr`GR8Ng3qXTO,SvqRWh$76S]F@ ?vA$2[G\"=dzp2>\$VCV8KL<
M:Ot'G7\3X?{$iM:\UO5p^s!M(f~A.)]'raT]/#qEuZ@[#JMekdZ>",]I_%pEnch)L"P`W
(~E_G`t~VNH!uT@3d77C)xgEb`e&ssf~M6VD>b0 nH,j\s+4BcDb$;Wp#P2{Yt>zcE`% I
7V@7PI-r784=`S6T:+59+<??B$_+ZD]X]\a0PmkI,zF"agec0LGgox6YSo43n!9vi"bc_r
@01Cqc(=eNOaci?8$ Y1]X>kSnaqeYIHbCsy[^O2k_!7reM<:7?|k05g`6@9VE-%,+LB&w
!-W'Ytda,cK;tM]hivMS[<Cn(GX:uc#}27*c)zWCtT!"R~5/6|>.oNDzmh/*6+s8`Ge+SX
5A?Uci.xU&&%RMA8t4HnL<XWpAFQekdZTd[TGn5;K7&Civ=AnZ0 h.^}ivt*Y0 3JMfB+7
27]NOR@.1Crue]hto24S<+6]/N:Q*[1Xts`GDjo6bfbPl+DS9p'9A,iPUk[T]D\;uQmVH!
Pihfive;>5L6f@dS<1c?e&ut[4Fop1c}Q]n@b`k_Y843n!e"4d<2D{]Xiv+zN/+jVKRqXC
PHSvs@5P21dyr<l&ov)T$>PBTyn:8z!w^}D"-'>#n-$+?ODfm(.xq.="D{2MukD~]X(Qa<
Y1VIRqXCPHSvuT@3uh@xmCnqedI%D+&M3!@sZ)Gf]XIV`A< 6]/N:Q*[1Xts`Gu;p!8jA7
oX*DGfW?ta$=A\0+juB!_]hfivOeI}7\Y+I|Vjfiq(6A#lT7Po5O>H(@iDmLDpn^ ;tE")
rbE<]Xi6QYnz*NnC<LJxDB?9cuA_B=Z,&>uPR o2;}Zb193kv CKABqx;Wa[e]ht3v`[Z6
0=)F;;cB[;hfive;>5^H(Q4-8PObciibY7gqDy.`G=h`$"iD+zN/+jVKRqXCPHSvs@5P21
dyr<l&ov)T$>PBTyn:8z!w^})'9;h/t3!"R~iq^D9;Ip[lhfive;`%GMtf@3m`*|3Wc<eW
q@ u;.qc(=eNOaciibLeeHhto2jYDzJ%Wjq?Y.gqDy.`G=h`Jc#&t}Xzu6?5bI)XD^kBt3
Y.=)h\56@-fBP\.}A~'o\&sXrl%_3^uk%>@C7.2M'@3^O+rcE<]X`-;t4-nFY8"%/gJ?My
XDiwDz]XZP.-umoW+kIaB}8%OD@]iEm8&Ahp`ylrZ6@3Yu,lpPUb)~O$U$C`:R]ZivDz2M
iy_@JAG}kq1AuEjj50Fqpv)x_{\YBh]]I0%FIaB}L9k4Mm5O<2D{]Xiv$Zs/[3+NHItc/{
S/$@jFjWS pd)X/)bFKQ]tBQk#jSDz]Xiv[A'Se8SIS8Ac8n9bbCKQ]t"1kIFr5!W~F|uT
A_!K%k&Id}o5e 9@k6Cod/]Np.troL9t9J%~4ui~Dz]Xiv` 'l9lkSp-K^.MC1dj';Gde}
UPS \%9;s?+ak]Vb-X'`D@$e0~6Y:+UUD~]XivDzdD/_Audo;3&RIaB}#c?!(YDZ.72s$s
/Be$"M/",zM'DV`!Xn[[khTTABp,6mnZ'm.McsGYlBfBoSNV3%=0h\56BuB=Z,&>e@2%G3
H7kAO8ASA>*t@=hTUB@u, 9\td(EV6(@dn@8Ad?=0y_JE=^(Ay^`Il]givDz]X.obU\HBG
Wxs#A78dpPUbDENh3qB~Db9p'9A,SjSI]J/'&~`hXV3Qi~Dz]X)~1&LBBsRA9H@`i~DzY\
2Muk6`/N:Q*[1XpKK"DBS]nCaviX3*(\*N3^f?Qv#o7U^Ma]Yo]7FSRWsaJtr_?v[cLUf@
dS<1c?e&tjUrT3BLI.q.(KM'DV`!X0uc#}27;,t7^KN\32i=`Nr1<'f?Qv#ob`@:n;mD.(
ljBRuPf$:)\A_asa$56S]F@ ?vQ<2yCo]Z.o^aQAa.s*5P21)f/EbZcd@Rn?dn\u_asa4M
/jAtRWE=/5T:0]0;Y~+6Ab?%Uwi.uyeU)w`&fp1H0]D_>/-}0\]:3wRaL`,N?] rO-r n=
p\s3) E_G`t~VNH!uT@3d77C)x,*^aQAa.ZqT+8nY2i~[A+G6RthacjL[R9aAb$u#jPW'y
 NeG_y;edXUAS \%9;s?+ak]iU,PJDcteI`A27%"JxVKRqXCPHSvs@5P21dyr<l&0w#wi.
IkIF2?G=>QD{dDkw[)i.Hx=+?(LLat!w8[` =S]vPTE~K4 6BcGiSABDNh3qB~Db9p'9A,
]tPrmm^c%mf)j;p1ZItf@3m`pju4<V.ToI*Zt75BKO!|=WMycZ+0BX$-27e"?^X2L\H{/m
<)aI?xk05gq?#P0(uOJT8d-Vl6jS(^H>EV`jfU=ZA_9";Ceg0LGgox6YM)=JG\mh/*_TO2
Us@zoOi[M4Go]giv]S5JhmN-@]HLtco{@(+<K}PM$|Kqe^.LRqaAn|Dz]X!.Pk\OJX[,S5
_?JAG}[/%]a*H:Qa(ADN+=BiEBaZ/xi9UNoUE9]XivEkKf]ts"$.&wH$\<K^"_k)iG0[;_
uEBB!(hgjk50.i6|pz)xGs]givDz^!fcK6jj50)4t@5[uiU&D~]XivE%u$+EK=]t,{VGRq
XCPHSvuT@3uhH ,E[fGkP=3rfjuKM9[xS0pU1 UDXLiwDz2MFvG^?V`2FE\D&v!\k)SqIJ
GN]XivKa\AD\bXa-*~:-A+-W#9_{1Nv&T:qt0iU*pk*a+^N>SKBJ>4Ba><tN<";v\jEZkB
@/Ba?)OypxjSDz]XkXFact!Ek)(fh@<yVhBMDj&8`=&~g-r<l&EL]L,wNg[`9t#wi.IkM:
)G<8D{]X)61)#wi.13&l!\k)(f1)#wi.IkM:H(s;pn\DLW96A;D>Db9p'9A,7NOA/wMEFh
[\, pg]D,wNg[`6QnZtzO'W@-%7I)PKwe4GM9rdeX0'^el,AbUoZpN`LaT,qf9,GNt#6ho
\H@=hTUB@u, 9\td(EV6(@dn@8Ad?=0y_JE=^(Ay^`Il]givDz=`NtB[do9[opbOQIjj50
hk';Gde}iESa.Rb81?0]D_>/-}K;:wG$]givG}[/%]a*86"Na$BnRA9H@`i~h.>]n;mD.(
ljBRuPf$:)\A_asa$56S]F@ fZ9VCQ6IeGiE(V9K'"Ew=S]vPTIt sO-`N*\;fNPHZJpM*
T6JR6X^^d(H >SD{E$L++FkH_oQ$/'Ag'U_+^QaiLN'opJ,8^bGw&M58H5&,?Ak;b;PHed
6>#wrqNAUftSjSDz)d`fY'A^4<J}qxU1BG4gdo>df8Et>8hT )T;t!BJR%s;W|uuh7,zF"
`FuHf Nlq2E9]Xi6&.$~Y1]XTAIJ^qd;,cZ*r!?v[cu^oW+khmkKs;t^EW*s\<PNBF+<Y,
`S6T:+86"N-pL$/'Ag`:>z"dZ2Gf]X#pj`pDQZcf[6EW*sId0T$/8Q5PC:L$n>iKn{[7;2
Q]&%a<#K+!^bGw\<hfiv:0u!j^eYIHbCsy[^O2k_P/\{S6K +/!{:9u2'|DN5G3u8P'H6z
kb07Ju]Zivbfu$GMhf-XcyN-@]!eHGc?@OukL]'ooM3foN&km(b10>K}"g/`hdBCUrsk[4
n}[7;2Q]&%a<#Kpne})xh4^}iv3IK7;xc>3#r'?v[cu^oW+khm(7^~s'+<df@:D{2MBa$M
^Ht3CXcqtXp!8jA7oXPLZr'Cf)cz)L5QG4QPH{?UlrM9[x^qivDzJe#&t}Xzu6?5bI)XD^
kBt3Y.=)h\56VH-X'`oKD>qZ"Buk%>@C7.2M'@3^O+E:]XZ'Gf]Xq~<+ GtzVN6ODNDf(o
`=BfoUU&[Th/I(X6M;>|U#57C1sQJYiVh6O8Nkb!i(Sa.Rb8\j5B@sDSBAtmdwp#+=[8]X
TA\K"6VKRqXCPHSvuT@3m`j,Qf-&fKO,a*<;HGekSnIJXDiwDz]X7v&(7V6`/N:Q*[1XpK
K"DBS]nCavAp'o\&sXrlg1-stM5<K7&Civ=AnZ0 ^tiv[qhfiv/ET:gd2k.9?VHo(/4]Bq
r8Fa'$FEqyK"DB*d/jAtRWZrqNMXiQUk[T29o$om[R8kEc.)a~e]H"YC0atTdIUpUAnUib
^D9;IprcE<]X`-g D\<2;(D9m(.xq.<1D{]X>k2>QLJZg7:NJxDB?9cu2VD_6?f?Qv#o7U
kHA:i?_r`*KPgcivDz]Xta.qMuVD`}j%FmM>"g/`j^`y*)Cbpws1b;:rU0D~]XivDz2M!q
fGsX_@JA&,?Ak;`y*)qPHKtcA-c?Bquuu#hdjk50(;t3UjD~]XivDz2M$TOo[)0&Rq `k)
SqrqNPq^A((/a* &^ei`J! kS4$A6"'S0s@-/M!B_{1NSEM2K73FK7;xc>cS@:D{]XTA\K
FZMv>36X:+UsBH/Bn72yU&D~]XivDzb hh;@W:8e0dD_6?a@Bk>k<;uE.cRqh|2WIu_@JA
pvv%hdk_K^X3@dthp!8jA7oXK/?K#3K2]t,{"Q:]]ZivDz]X)61)do>d'S#Oi;,PLrT6jj
50sV\K0i)hi\uNtr-~S5O7AjT:EZU[Z?1@/D7|tOtjsPEZbHm2!IgfivDz]XivKadS,q%X
IaB}`@@0b)D{p2K"DB_y)y)Gps!vSnVl${I(OJVt)k,zM'DV`!kAtf<'uEJ3(@Ju]ZivDz
eC]O.q?An_Cb2>QLJZ&VSn0OGg1ZT:8e5=NFrcE<]XZ'Gf]X+xfG\agb%>Gd,}^paiLN'o
pJFR"C0[&l_2B|tf@3m`9k*`/jAtRWpH9P*|^bGwUI1Hru=uoNDz'bGb`bB[5 i;,PJD-~
v.T}u6?5bI)Xu/UrT3E/:Q2rD_81T:7+0'!g:ykH4MBqoUrcE<]X`-;t4-nFCbhT )T;t!
BJR%s;W|uu:S]ZivDzeCd6a<u}@)k05g]S3hsPJUb;:re@nu426tTsL]'oP*`MS/O8sr5"
hRJd0)(;t3eznuomu,^pivDz]Xiv#)Mva/r!>W5H5J8UG/`At2P<ocE9]XivDz2=L^TJuO
u#5%+rfG\ao2jYDz]Xiv=SMy3f%D@Wu-BK`HhMq:MPJpn-X/.`VI`?#h_f0 v m[4-2=L^
4*o:eq$=A\[8]XivDzmh/*?4A#R_;3Q]XWbQcS@6dbpTVvXWbQ8HRSLCdw;3Q]34o6dR:<
KZhA?Up :R]ZivDz]XTA0OGg<EJxDB?9uT@3d77C)xA_`HMjEi5lNmq2uae"H;=S]vPT([
H>MS[<Cn(G(JjUDz]Xivh.^}ivDz=xoNDz]XdQo4iqLeWz`N58ey8QG/ope]e_)M]S3hqB
GzD+&MhvgT3|i~Dz]XivdV;U:98UG/JKqxido%bfu$m[riT}<2D{]XivDzRmh3ufXR,:^b
@0iHJ9>k&[58rquHtnHB]givDz]XivDzbQ3#r'F%M.UnM9>|U#57C1sQJY.;1(t7>{E{#}
VupnUA\S1GMNt'olJaag={oNDz]XivDz]X`-;t,eh,N:bCsytC$.DUmL9p%#t:tC$.&wHt
2yOHbC(NFxpF/%rNS5Dq!|P+gdivDz]XivDz]XJW 8,g^Ht3CXuCf$:)\A_asaVGs2&)?W
J*M21IHGekiDm8&AeMhtSn"%/gJ?MyZ&iwDz]XivDzb}@:D{]XivDzb}@:D{]XivOe`Uiw
Dz2MukD~]XrcE<]X^K)u4!Exg_HEMi3Q*]oI9{GKM>"g/`j^m&$fA7-Ys9e{2&o[o{aMD%
YT(;Cb\S1GMN7t\y^qivDz?z+<n|5QL(qrSZu6?5bI)XD^kBt3Y.=)h\56@-fBP\.}A~'o
\&sXrTBq_]_r`*KPgcivDz]X!.*!IaB}Bo$f!( ;nJD"qp#0kOp-t'/zh|JnGkQ!DFEeI]
J?]v%Ii9`yb hh]"$3k\p-cva<h0^}ivDzJ%Wj9KZ"&?NQq^rQ(=i+dbi8)x0c:n#$uY`3
6X(dMETpr'It`u@DuK@2Hn(/5R.k6|[E34o6($.M#3D\ivhmo]E9]XivDzEX<R%#t:n} P
9O*W+NSn0OGgr;(=i+u. P9Op$@(+<K}PM$|Kqe^.LRqaA=u]ZivDzuAi~Dzo2jYDzJe#&
t}Xzu6?5bI)XD^kBt3Y.=)h\56VH-X'`oKD>[qAU@=-(A8MVgv)6JuVKRqXCPHSvs@5P21
dyr<l&0w#wi.Ik?p^Lp GQTANj)nh&>]o4fVE.P'f@dS<1c?e&tjUrT3M7VD>b[+]0pku4
<VG-,ML'U$j_v%hdZ.h'IHbC%k6`/N:Q*[1XpKK"DB(RM'DV`!X0uc#}27;,t7^KN\32i=
`Nr1<'Z3[#JM6Z;2/A( JuVKRqXCPHSvs@5P21$96S]F@ fZ9VCQ6IeGiE(V9K'"Ew=S]v
PTIt sO-`N*\;fNPHZo5PUu@'|DNsu$-n/-_ilCx]Zf?dS<1c?e&tjUrT3BLI.q.(KM'DV
`!V~S.e!p#+=IPI~ kSl'|=eYxu6?5bI)XD^kBt3Y.n:8z!wVu?6@n<wif^D9;Ip`U@:VE
-%iK`Nr1<'f?Qv#ob`GMhf-XND(xE_G`t~VNH!uT@3d7/_Aup{h-ih`Nr1<'f?Qv#o7UjM
m$2D,1e!p#+=\s+4Bc?u^>@:VE-%Ug%]/_1"?UZoJgn-X/VH-X'`O+^dcr4M/jFIXNSl'|
=eDCuPf$:)6[;2/A( G4QPiTPd1A]LM8g#LrTX<y/Mlmk-K?Vu[6c?R$VfU9IBlmJtM*T6
JR6X^^d(H >SD{r8Fa'$FE\DJgn-X/VH-X'`O+^dcr4M/jFI=S]vPT>1KZrb]Tpku4<VG-
,ML'fU/Z[RYVDr?2Wh`#@:[8;2&RDekBt3.#gb@9VE-%iK`Nr1<'f?Qv#ob`@:pKK"DB(r
`=Rv.$koUAS ^?:.#$\C ~h!IHbCPvbAK;N<[mYVo}tr`GW]pAFQekdZTdC`BP!~h*ih`N
r1<'nH,j\s+4BcDb$;Wp#P2{Yt>zcE`% I7V@7PI-r784=recEuj#}27u&M1G'Qzp!GQs@
5P21$96S]F@ fZ9Vm[H!Pi_r`*KPe!#}Y}]<Jgn-X/S'/Z_+?I-(A8MVra=4E.SYnCavm\
H!,E[fGk.]#%UCS BkU4'II7j;)@D-Z/7Z^E3p6`/N:Q*[1Xts`Gu;,]V;N6[z1.=&N:J'
4Ga9Utf?dS<1c?e&utZS\{5F_!=O5a-,Etv&GNB]`HhMq:MPJpn-J`mg]D,wNg[`IT'{ss
LgYk^>#h_fBP`HhMq:MPiosPE4XUAn'o\&sXo1ZIr8Fa'$FEqyK"DB*d;fNPseilQVbNhz
2kLEtwOV@.9K'"EwekdZ?/X2L\([H>m"k-K?Vu[6c?R$Vf8|gv@w<wjWcyf#:)9Li/DS9p
'9A,JqGk[ KC:8kiuuW S.e!p#+=18P<`U(~E_G`t~VNkD^]UjqGA(qh$.k3%)p~1pJD/X
<)aI9re`Q+iTPd1A]LM8g#LrTX[TYp'kX7ttjLm<RYL`,NI3`5ijCx]Z]z$!M[v*KB^qiv
_uGML9k4Mm^d#2Ju]ZivTPJ/YF2,5H5Jifg' W1s4!8#X0V0s=u/u>hQS9$bXhip6[X0V0
s=Sm0OGg1ZA8KrZ&Gf]Xq~R_V0i{QfLC1b^u%]N>*h`=BfDjo6eMiE(VK-Z7@]n?9cf%m[
$+?Oe'h}*{o2jYDzm(n,X/,eob]D,wNg[`5H_!=O5a-,Etv&fZ9Vm[H!Pi([c9]gZ']<f@
dS<1c?e&utZS\{PIS \%9;hTnL5Z2pm.6 dR:<?N<k`$]#iwRRLSBuB=Z,&>_zN#2v]LX#
uH;IA"a<2s.srN)c/EbZcd:vqPDk509d/>X&nCavm\H!,E[fGkk~ 2cpUC-r78IrWNttjL
*fiCa<[8MB>|U#57C1sQE4XUJW_+Q==r_!8. O`R-V#Z>pE{O)D>3ACV>9md1C]LX#Wp#P
2{#&/`lH'"@0thu*QI;-b6^q1>p\k-K?Vu[6c?R$Vf\ YVE;Je`;H(t<H?]Sm[4-H[^DdK
WMK=9@9@BkekOmbD\T=m ZGN]Xq~GM@BPHSvW<-%H"?s1Drue]hto2jYDzidgaZcLNK556
C1PfT6iqT%U+D9BP*BSnIJZ&Gf]Xq~R_jt7X:yA`8AVguX'!Z7XWN{U&%>@C7.`e*Z1X8C
:+e9$=A\Z&Gf]Xq~R_V0\n]2s@I1kA6>`BCk`HhMq:MPJpn-J`mg]D,wNg[`IT'{ssLgYk
^>#h_f_m%oA@Ur0OGg\eQ^[fau(?Ju]ZivI%3ft7^KN\32t(5P214!-8GmuZJk_+Q==r3u
eodZ3G@sZ)Gf]Xq~R_V0tf@3m`9k*`/jAtRWe]N-dA0[J*4Ga9gF4sBbIhKI([c9n|Dz]X
ta,9q5WBr8Fa'$FEqyK"o=DkA_B=Z,&>]8I0PQ:9^FPZ\7g7hS'20!uk%>@C7.2M'@3^O+
E:]XZ'Gf]X&SGNr8Fa'$FEqyK"DB*d/jAtRWZrqNMXnv4-@sZ)Gf]XQ^Y4pk%=#(/`9uJx
DB?9cuA_B=Z,&>uP8fLN'oP*pn!:BP*Bo2jYDz\7X}kO:N$$FE\D&v72To[Th/^}iv]3Wn
i~Dz]XW\T}((ljBR-nNDTz[Th/^}ivDz\7X}kOXRDr-29~JxDB?9cuYkR6Qq!lPI@uW+ec
n:mD.(ljm]v%hd5I?Uci.xU&&%a<nv4-9$18P<e"4dukD~]Xivn|Dz]XtaT{L]'o,zI`%4
^niv[qhfive;gcf?dS<1c?e&ut[4Js_+lx6 \@,5W{nne"H;^D18P<`UiwDzeCT&YL?I-(
A8MVU$2oPb0((zE_G`t~VNkD^]Ujt*p!8jA7oX*D!~u]V<.JE-aZ[$[&b,=tn-$+?ODfm(
.xq.bg@:D{]XW&0Xn|eI8G[xhfiv/ERV<*Fm.[FM2IBjt6<=iqiC;R(<,{Z1Gf]XD1Sz8e
 E`7b'pBM9[xD~o2ZIhf-XND(xE_G`t~VNH!uT>qCb(KM'DV`!X0Jx!qfG\aHKtc>J1DJz
JQ$~_{1N3@5dGN"=+!^b55sCe{5IsVlcJQpPUbWl(gL$n>JLkhp-]0"0pne})x_{\Yt;^q
!. ;nJD"qp#0kOp-na"0+!NtST0&Rq `k)Sq1GuE P9O*W+NIaB}H:qAE9`{C!DFQDfVE.
i?L^5W/eLd`cj%QXLC5fYxu6?5bI)XD^kB^]UjQ'?@ckkahS9D"T9`jWKats]dgE.T*30L
0AS<^ s;;@-LeTsP%@#|Skir3lrTf%FyuTr0#|>6I5X%nCavm\H!,E[fGkCVi:NzL%@i#`
*s8c8c)oQ7rDj'2%G3CVR%&~DN$>!X9Ar(8d-Vl6,gkPnEu{eUj<p12!k?oAsg6gp#tr]d
gE0v#wi.IkIFaV,qf9h<)6qi#S9r#wi.Ik`MG&5@1>fK&w1l[Natf:16hjBu }[T5Y]eZr
9te`Q+ij)K/JpHZ3 {)MEnBG?wlqBxX290[cqzu<;w:v]XRaG\.1/`REa<[8r8Fa'$FE\D
Jgn-J`7qG-,ML'?Ne4RX<*[B'SsAQKS@Bib75Z3K>jQ!kOITI~ k$=!X#kEu@fMT@i*)Cb
4+uMg|JZZel?$k]JpkjI:tc^/_Aup{(m`=Rv.$koX$Boc`Di8BSkip6[CQ6IeG.LRqFFEV
`jfU=ZA_9";C:\]Z@9VE-%Ug%]/_1"?Uh=ivixkb8F2qp\,8NtST!tpK/[[U++M'4*#&/`
j^b;:rU0@yoOi[M41I!YX3@d4(36n)UA<3D{]X1GMNB5;f`i.!kwh\u.M05=nf0\D_6?a@
Bki:KW^qiv(^2hI^I~ ktMJpM*T6PL$|;a$TOo[)0&Rq `o58W'S0s3foN&km(b10>K}Mr
A:X da,cK;tM]hiv@V:5UR39_Q.MRq[{8/\>Ph\mG&M>"g/`j^eYIHbCsy[^O2@T67#w"O
o5jYDz8SG/opGM*)VUeTMi^|&N?H@t67#wH5^DL<(=NQ_x1N$Qo2jYDzb=:r:5u2'|DN5G
3u8PuVsp3|>.n- P9O*Wl/eYIHbCsy[^O2@TA oOi[M408Ju]Ziv&FT@L^E6mw_nA1u(hy
7X[ESrii,@G3TF]JV:PP#xkq00Ju]ZivTP1v$L]z3oJOfBpljI:tsn[^Hs"'EY"TsZ(w`=
BfDjo6eMiE(V1Cru:R]ZivDzOn,0O-MA>|U#57C1j`v%hDiXM5VD>b[+[&ch)LtL5<K7&C
iv=AnZ0 ^tiv[qhfivp&FU%;Y) 3JMfB+727]Nu8^ecr9re`& BboUU&[Th/^}ivH~X6M;
>|U#57C1sQJYiVh6O8Nkb!i(Sa.Rb8\j5B@sDSBAtmdwp#+=[8]XTA\KMA>|U#57C1sQE4
XUlyoEEat6tCSlIJXDiwDz2MMlfGEtgaf?dS<1c?e&tjUrT3M7VD>b0 FPekiDm8&A:B]Z
ivDz2M!qfG\aHKtc/[[U++M'4*sVlcovjj50`S6T:+86"N-p`X58"O3yi~Dz]Xiv'G6zkb
pws1u.'|DN5G3u8P'H6zkb07(c`X58!?ETe$IHbCsy[^O2k_P/srden|Dz]XivKa"g/`hd
jk50`S6T:+86"N-pL$n>JL@]1GJzJQoMpPUb@9VE-%,+LB&wkGUf3rogE9]XivDzhkkKs;
t^EW*spPUb@9VE-%,+LB&w!-W'Ytda,cK;e^'GBF+<s&k05gjj50N1A:mUE9]XivDzhk(7
^~s'+<_AJAMS[<Cn(G> oNDz]Xq~R_/Y[\9?-Ycy<;MlfGEt3ui~Dz]XivMi[<VaoAaz'{
K %]"_T{tuilg,rx Ko39[ X_{1NAQE<Djo6'OF#tC'~awAP` @Vg.r<l&ELfY<Gauj_v%
hd1%#wi.Ikde:R]ZivDz2MA oOXjb!n>2ygxivDzb}]givh.^}ivt*9?;(t7^KN\32t(5P
ri2E!CA8\b+:p'nmBioUU&D~]Xiv)G8A($$M]z3oJOfB_+utZS\{$56S]F@ ?vEzctb&5O
A oOC5-(A8MV[jD~]XrcE<]X0]ojeY>5Hr(/5R9^Dt&03YuK@2^D3p4-8PI&18k?oAsg6g
`Sr1g2i(Sa.Rb8o}@16}]We$4dY/s=`LU%qZixnWbeh6<2OY Q0+juB!4Ren2L'@3^O+`U
iwDzeCbt\HCvYIit=AnZ[+^qivDzA<i?L^LJX+M;>|U#57C1j`dS:wc^/_Aup{8}s!>72>
\Wd;,cTdD~]XivDz#cVXC.pws1?8@t67#wH5pvc2iX_@JA0VgEXFiwDz]X)6L$n>tvjj50
`S6T:+86"N-pL$n>tvBB!(HGc?kZp-t'/zh|JnGkQ!tvqL58i9jSDz]Xiv[A++M'3rIaB}
hf-XcyN-@]!e%P?A[3dg"0pne})x_{1NoN&km(b10>K}43r0"MU(DEEeI]J?]v%IsCe{[7
;2Q]&%a<#K Vf^h%mK&A`hXDiwDz]X)6L$/'Ag`:>z"dIaB}0T$/TmoP$+?Ot^%]jk50at
hh]"$3Z+Gf]Xivt*9?Rw=m,_&lm(Cb2>QLJZ&VSn0OGg<E4bSBVti:9Et6:;!(:1aJs;il
QVbNhz )^w&F .ET9x%#0vh.^}ivDzJ%Wj"O7"A8K%SM]JV:kjGk5;K7&Cdq>df8EtAC[8
]X)6Ju]ZivdVf`1GMN)rMvVDebe_)M]S3hqBGzD+&MhvgT3|i~Dz]X>c9+::$A]z3oJOfB
pljI:tu0@xmC8{s!SlpWo{aMBcoUrcE<]XivLrTYT2(bE_G`t~VNkD^]UjCY6U>l[y_3#h
_fck5.qxU1U*2{e!4dukD~]XivTPDi=d^bg)gF9E#-]Eqph3[IG/W|XW=gnf]Bqp,w"Qu8
<caY[$Dy@W[v^qivDz]X`-;t4-nFY8"%/gJ?MyXDiwDz]Xive;(7^~iMrh!h*e)z!METZ9
C@,b!ViEm8&Ahp`ylrZ6@3Yu,lpPUb)~aV:<U$C`:R]ZivDz]Xiv$ZH$pPUbU*2{$@5AsC
e{Tntu"METZ9(ap(?p!Ak)><@[2lVVoSE9]XivDz]XivE%u$+EK=]t,{VGRqXCPHSvuT@3
uhH ,E[fGkP=3rfjuKM9[xS0pU1 UDXLiwDz]XivDz"=p>pF9OsM$k'TA3`sj%18p\E9]X
ivDz]XivRRA:i?\>;{dt-s-~h|pts1`yTSO|n'g_p>kB9h`qA%+Wi<J6t'COTQDm3<hBja
`OJ9.!-{+RXPiwDz]XivDz"=/MSJ6BpPUb9Z?!(YJhPeUP.WoIUe4k/jAtRWpH7Da%\U1.
ol#zEs(ZNQ mgfivDz]XivDz`{P=Rk&:DNHJtc@L@AS$gFUXpktk_cW3 ^*`t[DFf,/^38
R{uG;w8\&}FoHl?2WAkW^qivDz]XivDz=`G-,MA<M3T6jj50=`G-,ML'/>6 4  Xkb--0c
h|."kwh\]/r u<;w:v]X"1R%pd>J?pt{UAS \%9;s?+ak]6T Oj$kq"<9v5=d47[[t0^PU
0.oEek0JQ+,muM$2;+$0BG[70qZiSW?d2^?$0|jK4ui~Dz]XivDz2MB2SI]J/'&~k%O9#(
_{1N:*fQMXe$p#8jA7oXg-\>'`!t shigfoVE9]XivDz]X%>@C7.P+>d9+U5<y/MLM[lD~
]XivtL]hivh.^}ivuK&,se;`t7^KN\32i=`NG&5@+x^aQAa.ZqBY9<h/]<FSRWsajT[q=[
t7^KN\32i=`NG&5@+x^aQAa.nERwhs<j]TZcf~@![8hf-XND]MpkjI:tc^/_Aup{27r'?v
[cLUf@dS<1c?e&tjUrtO)2f?Qv#ob`@:[8;2&RDekB^]Uj@v3foN&k72iqsPE4XUAn'o\&
sXo1ZIj<0|fQMXe$p#8jA7oX=;&*$@lO`M6?THb!SCByB=iCsB+5A?#3`=8SYd)u3Yp);U
t7^KN\32i=`Nr1<'Ab'o\&sXSmu6?5bI)XD^kB^]Uj%{M5VD>b0 ukJtM*T6X`u6?5bI)X
D^kBt3Y.0p#wi.Ik:+ur#cVXC.pws1m&$fA7-YekuUsp3|sCe{mAC_gd)6L$n>tvjj50uh
kWP/sr_@JARhC!#cVXs^LA]th7(b`X58GfsCe{nLn}$Z!-W'Ytda,cK;]tX'(cL$/'Ag`:
>z"dIaB}e_rr"%/gJ?MypPUbjs7Xu5MB>|U#57C1j`v%hd tf?Qv#oGe]:Hlaqh<)61)#w
i.IkM:qBkA+/p*K"DB3M>jN~Q4\u_asa4M/jAtRWE=7!,.k~ 2cpUC-r78IrWNttjL*f>8
4&uMMB>|U#57C1j`v%hd tf?Qv#oGeh%:.:DjWKa%*'hjL(?nDM+A&*tG2>6Kc_S#sEupF
QF?A17O;uL#)E6Db9p'9A,]tPrBb-'fKO,,u$r/NndEsYxu6?5bI)XD^kBt3Y.0p#wi.Ik
IF2?G=>QD{dDkw[)i.Hx=+?(LLat!w8[` =S]vPTE~K4 6BcGiSArtqLGzt[spk<A:D>*)
t3k@p1ZIr8Fa'$FE\DJgn-X/cE/_Aup{(m`=Rv.$koUAS ^?:.#$IPI~ kb[.%`@s;s~,]
V;N6qx?v[clu0WUyVaDPYPi~kA0&*"ughu>9p m[$F%P?A_'Q$n>iK9vu!j^8QG/JK&M58
42#&/`hd,{JPoMFm 8WrPFq2E9]Xube"H;SIs 0\D_6?a@Bk?P GD`mCSV;hjLSJtviHs^
38@st #ERK:B]Zivd,A8372=,FD+&M3!k>JcC bQHXB(H4'm! n|DzB]k#pDqf#0o3u0'|
DN5G3u8P232r_y`:>z"dZ2$#j`pDQZcf[6EW*sIdhf-XcyN-@]!e%PbU9iS.9H @8k@;D{
2MC:L$n>iKn{[7;2Q]&%a<#K+!^bGw\<:xu!j^eYIHbCsy[^O2k_P/\{S6`UiwDz+/!{:9
u2'|DN5G3u8P'H6zkb07v!bfu$GMhf-XcyN-@]!eHGc?@OukD~]XL]'ooM3foN&km(b10>
K}"g/`hdBCUrsk[4n}[7;2Q]&%a<#Kpne})xh4^}iv3IK7;xc>3#r'?v[cu^oW+khm(7^~
s'+<df@:D{2MBa$M^Ht3CXcqtXp!8jA7oXPLZr'Cf)cz)L5QG4QPH{?UlrM9[x^qivDzJe
#&t}Xzu6?5bI)XD^kBt3Y.0p#wi.IkIF8ekih(t3!"R~iq^D9;IpgxivOe`UiwDzEc-7M-
32>2NVVc8%jMm$M9[x([c95OjyeYJZZel?$kubf$:)e`NH?PJ{*b/jAtRWP(p&18P<`MHt
Qp\U1.u9i~DzEXg]1qk?oAsg6g`Sr1g2L(Gbi;,PJD-~K#v m[4-@so^E9]XivkA6>`BCk
`HhMq:MPiosPJY.;$46S]F@ ?viV,Pv!Mi[<VaTANj)nb`]givh.^}ivbX\H3fBam6oEpT
+kn#e"JZZel?$kubf$:)A`B=Z,&>]8JQ%bir1OruX0jTuHGiciE$W^(7>9:U1z"(`LHtQp
r+4Xit=AnZ0 ukD~]X2k(se8YGY:Dr?2Wh`#n|Dz]XN{B[&1%?T"(bE_G`t~VNH!/N`W'-
M5VD>b0 v 'Ue8omqf#0X<iwDz]X)6L$n>iK_@JA'm=j%U6SU0tuqLGzpPUbO8\{Y4]Xiv
Dz"=+!^b55sCe{6>#w42sVlcJQpPUbO8sr$AkGUf3rIaB}lN`G<:D{]Xiv$Z!-W'Ytda,c
K;]tm\_nA1u(hy7X[E`apAs(k05gBB!(%PbU9iS.9H @ETe$IHbCsy[^O2@TA"(>CUqp#0
@D<2D{]Xiv$Z5AK7;xc>"rk)Sq"%/gJ?MyuAi~Dz]X2k.9LcT,0Uh|uyAJi?L^LJh{jSDz
]Xiv5;K7&C6+Rl(le8,B*^GC]S5Jhm^}EWNWFcbe`wj%!(sRJY.;sSkW.$(1Jg_+Q==r3u
*k'raMkLp-cva<<4D{]XivDz"=dz\>'`!tK~2>N7V?-%sCe{uUD_drc*G{`NJiNZ,lACSU
B[TQB{o89t9Ff_`6JgJITQF/3<a#GN]XivDz]XkXFact!Ek)(f0(hdq2TA1AO;uL#)E6uT
@3pCoTk;KC/>e]';Gde}B]'{nC1A/`Aup{(]bhJeL_]eRq@;K~:wa~=uoNDz]Xq~R_* %q
Nku~AJi?L^LJh{u. P9O0dD_6?a@O8`UiwDzuAi~Dz#&/`j^eYn=O$Pv7Q'J6zf=Bp#u=d
0aSGh#QXUpT3Rx\(i(Sa.Rb8`NQ<++M'W-_]([c9tL]hivh~&[eE>dQ/-&fKO,a*:y$A]z
3oJOfBplu4<V_- niAdP0wWR^b0_sXn}edI%18P<`UiwDzeCd6a<u}AJ:Q2rD_81T:7+0'
!gf%n|Dz]XdQo4iqLeWz`N58ey8QG/ope]e_)M]S3hqBGzD+&MhvgT3|i~Dz]XivdV;U:9
8UG/JKqxido%bfu$m[riT}<2D{]XivDzRmh3ufXR,:^b@0iHJ9>k&[58rquHtnHB]givDz
]XivDzbQ3#r'F%M.UnM9>|U#57C1sQJY.;?/$=sP>+nfIntE1HjyibLeeHHD@6SrIJuAi~
Dz]XivDz2MBam6%W\GM1T65Q.k6|uK@2Hn(/5R.k6|[E*&A}M3T6cO>7>uE{#}]Ip&DFGn
]givDz]XivDz2MBam6@]v*$x@Cg^0n\ ^qivDz]XivDz]XivMi[<Va>k<;uEhy7XsCe{P*
'E+NhmN-@]S7olqf#0oSE9]XivDz]XivDz]X)6METpr'It`ukOp-]0J-M2#K_UTWbnA1$7
3LH3'RI7des!@tGN]XivDz]XivDz]XivE%pws1ibLeeHrrHKtcJV!(hgjk50[6gfivDz]X
ivDz]XivDz^!fcK6jj50)4t@5[uiU&D~]XivDz]XivDz]X!.4koM8Hjj50b5JZZel?$kub
f$:)A`B=Z,&>]8JQ%bir1Orus+R]5L4Mfu^qivDz]XivDz]XivDzmmo=_-J.lkBR-n#9_{
1Nrun|Dz]XivDz]XivDz]X.obU\HBGWxSS;h;}[ckTp-K^2q)dexY*jG`OSRKMb+7/\BtM
qwg 2li\FXZN_.JitS<";w7%:j]ZivDz]XivDz]XivKadS,q%XIaB}))bhJeL_2Z=0h\56
IX?Uci.xj[Vb-X'`D@r8kf^qivDz]XivDz]XivDzdD/_Audo;3&RIaB}mmO=uL#9RW,`#'
h`"nM[p^P/_%hpWLb'E7?%Uw\u_asa4M/jAtRWE=,=fI[FbC6RnZp8I|nZtzO'W@-%7I)P
Kwe4GM9rdeX0'^el,AbUoZpN`LaT,qf9,GNt#6ho\H@=U'T=7+;bg3oQKs0[7ZNn.RL0py
4)XPiwDz]XivDz]XivDz`{>02>A<@VC-.]RXpts1`yZ@[#JMekdZ>",]TJNwB[do9[!BJv
*T<2D{]XivDz]XivDzu0 P9Op$@(+<K}PM$|Kqe^.LRqaA=u]ZivDz]XivOe`UiwDz]Xiv
Oe`UiwDz]X)6Ju]ZivDzuAi~Dzo2jYDz?z0(g`f?dS<1c?e&ut[4Js_+Q==r_!c9)xCEJe
agi'dbsESZ["Gf]X1>.z6U^?cU:N;Y$uFo#2n>FEmw-l@mBnDbd{eY8+#l!$R`Ep(ZDNu7
W^,_Bbr8Fa'$FEqyK"DB*d/jAtRWe]N-@]rV_+eQfx$=A\Q**&B'BnS2]0Wx!0nr(Gh(^}
ivQ'[-8PGMPBG1t<JL-V@mq};^87#lADt[Tk$YJ0*mv  8ukD~]X).Q>T}W3)kd6f#:)9L
i/DS9p'9A,kBFW?K#O'@"/8#*g/4o[UA9 (3SnIJBnS2]0Wx!0nr(Gh(^}ivt*9?2W+p"Q
CFf\37it<c^s:0bP$vih@oqx"%/g]NFSRWsaAC[8]X>k>,iP,z0LtispJ+m[r97Q8KVs#d
VXC.1HM&Y|(@dnp-CV(5>9Snaq]W-7JPpJo{aM_ 3dXEiwDz2MAFY0j=u41k!XfGc@\=UZ
P,@%KS(xRXVE?/luo{aMBcoUrcE<]Xiv'mT3c}f#:)9L%Um*9<`G=U9Z8`=V,8dKSyBfBo
$f18P<`UiwDz2MBa?HD@<fD9m(.xq.1FA oOC5-(A8MV0_ukD~]XivTPR7LCuf^qh`]W[F
i&jSDz]Xivk1Y%*&r>gf!"R~5/6|<2D{]XivDzmh$+?ODftOK~PM$|Kq]th7<Ji"olqf#0
oS@LFIh60)<z&FsCe{P*b\e\1oXDiwDz]XivDz"=4"sCe{e_)M"0*`IaB}eRuULA]th7$@
s//w `ETZ90=)F;;cBn|Dz]XivDz]XkXc9)x#%IaB}kzm$kWEAEBWNJyfB+727_@JAag:X
]ZivDz]Xiv$Z>z0^Lejj50sVlABR$<lO`M6?TH.WoIUe4k/jAtRWpH7Da%70;2/Ah`)KA}
M3T64ti~Dz]XivDz2MB2'o\&BG-Y#9_{1NFvbi?z,b!V4PdkJ [!9\3)nA8z!w>]L H !1
+9G=O"'6Ay3lF1C1Gi7;T].WoIUe\U1.=&N:mj)"^d4+pk7[[t0^PU0.e^:.V`-pCYGha%
SH+l7G'9a3sW*$<8D{]XivDz]X!.BMi:NzL%5~T:b6;/&RIaB}uu2?mTAT3}kB5D7=&F0a
du\HeC\XrfX%WmC?k6`N`?eC^2)]k\^qivDz]XivDz=`NtB[do9[opbOQIjj50hk';Gde}
iESa.Rb81?0]D_>/-}K;:wa~n|Dz]XivDzu0 P9Op$R:j[?xk05g(@jUDz]XZ'Gf]XAN[8
]Xiv+zN/+jVKRqXCPHSvs@5P215jG-,ML'?Ne4RXZ(DCm(.xq.^sAN[8r8Fa'$FE\DJgn-
X/cE/_Aup{I.mF]?grDy.`G==UDC`U6T:+gKJZZel?$k]JpkjI:t"}6Z;2/A( gb%B+!^b
GwpPUbD-"0pn:rKf]tX'mrn/E9`{LN'o"^k)SqC!uuu#%=_{\YrH!(%P?A[3_BJAh>`y*)
t3LA]ts"Jr]g@MK.jMoz`+KP_?JAjP`yb$0\g+mK&A`hj%g."0*``fY'A^!IET9x%#U;D~
hk9xDt&03Ye>>d;-cC!{ExHHtcq]0>n02!k?oAsg6gp#tr]dgE ff?Qv#oGe]:Hlaqh<)6
1)#wi.IkM:qBkA+/e?p#8jA7oX=;&*4P/jeX42DKEp6gSeVl${SripQVbNhzN[Ks15&B//
e^,_V;N6S"K?Vuu03VFQ^%h'JZZel?$k]JpkjI:t"}6Z;2/Ah`=R?$0|9zjWKa%*Bc(@tc
&3jLiESa.Rb8ES+PeFp#n``L.13v0h^vLe)fLrSa`q4R'rM5 E^`GlB_H"P&htkaE=GhBQ
'dkkKs0[ru+54k2E<yNPT!nmRyJl]W\YZF;6G0Z3%!JxVKRqXCPHSvs@5Pri2EcE/_Aup{
oDi>f~n{RRaZ?|\'qrZ6^0"bMT#pQ7Ii[(EW*sk~ 2 MeGoS0LoTlcov"P`W(~E_G`t~VN
H!uT>qCbKNn:8z!wVupAFQT=&(BPH"P&g#LrTX\U1.Rv.$ko['EW*ssj!g($Jg5:WM&jq6
ua#}27u&M1G'Qzp!]'iwj(" 6m`ZIJ#jj`?8@t67#wH5&,?A_'NAUf4*athh]"$3Bs#3:0
aJH0u{BPe#H;]givSI]JV:kj\PD\Bxkzm$M9m>-X=A35-pNml}i5QYZ69vl$d0pH/[" gc
ive;_ojSm8&Ah0t+/zh|JnGkQ!DFEeI]J?]v%I>.('_+jS- Q8@7k05gsI[7;2Q]&%a<#K
+!NtST0&Rq `QW`ViwDzfT!qfG\agb@9VE-%,+LB&w6"G/opBB*gMvVDX5`N58eyu.?oC:
Xz1\6"G/op,zE|'76Y^OJAZ@AB[8]XTAsk_(T}rqNPq^A((/a**)Cb07v!0LGgox6Ygc@9
VE-%,+LB&w5AK7;xc>"ro5jYDz@[DFQDfVn{[7;2Q]&%a<#K5K@SR-O3FTe8,B 4GY,m <
o5jYDzJ%WjX^u6?5bI)Xu/UrtO)2,+.dbQr2q^"B:yjMm$X$Boc`4M/jFIagi'jSDz]X`M
L]JNgXJZZel?$k]JpkjI:t"}6Z;2/Ah`h]l~$euA*]`fN<Dz.`G=( jUDz=xoNDzs.K"18
9Z!^q)MP#i[d\enKfe9VBPH"P&2r@so^M9[xhfive;2e1Fk?oAsg6g`Sr1g2\RA/=I*fcA
dZ>",]W-ta$=A\0+juB!Db$;Js]ZivTP1vk?oAsg6g`SG&5@+x?VJqf9<;BuoUU&D~]Xiv
Mi[<Var8Fa'$FE\DJgn-X/cE/_Aup{nsedI%IPI~ kY2]XivDz"=+!^bGwpPUb7P'J6zf=
Bpuuu#)}IaB}lNovn|Dz]XivKa"g/`%=_{1NoN&km(b10>K}"g/`%=Gspvc2u$jj50`S6T
:+86"N-p`X58!?U(D~]XivDz#cVXs^LA]tm\_nA1u(hy7X[E++M'3rogkWP/u4a;j%qx?v
[cu^oW+ksXlc`G0>Y4]XivDz"= Vf^h%mK&A`hj%qx?v[cu^oW+khmkKs;t^EW*s\<K^Mr
A:X da,cK;]tm\_nA1u(hy7X[E0P$/\ut#!W02Y4]XivDz"=*``fY'A^!IETe$!"R~5/6|
=#D{2MukD~]X2kCn(xE_G`t~VNkD^]Uj%{^"13J>^?v#e.([c9n|Dz]Xta,9q5WBr8Fa'$
FE\DJgn-J`7q(HM'DV`!_mkuQSMvK b hhfK:0bP$vA@i~Dzo2jYDzA<i?T}\Kqe0>K%S=
ii,@G3t``EFRGbH:Q!r,BP`HhMq:MPJpn-X/[z1.=&N:if`CM{DxSrIJ<(pEJc3tm ]\fy
O6Z7XE(|!$@6_Ud#I%UGDy.`G=( Ju]ZivTPOTB[gn<\]TZcf~@!GN]XivbX\H#("_:!$A
]z3oJOfB_+RqUp%{M5VD>b0 v BP/-T:iFm8&A:B]ZivDz2M!qfG\aHKtc/[[U++M'4*sV
lcovjj50(;Cb<3D{]Xiv$Z6"G/JKpPUb@9VE-%,+LB&w6"G/JK\<K^43ljpws1u.'|DN5G
3u8PuVsp*[ogE9]XivDzsVlc`Gp~s1u.'|DN5G3u8PuVsp[4dg"0 Vf^h%mK&A`hj%qx?v
[cu^oW+khmkKs;t^EW*s\<^qivDz]X@MA"(>CUqp#0kOp-t'/zh|JnGkQ!.pdl6Xou`+KP
dd"0*``fY'A^!IETe$!"R~5/6|ukD~]XivTPR76Ae1(:DNv(0dD_6?a@oXJV 8,g^H4RI5
bs\H#("_T{j+,RVwPKS \%9;-9AaL)2{_?JAHn(/(AJu]ZivDzeC]O.q?An_Cb2>QLJZ&V
Sn0OGg1ZT:8e5=NFrcE<]XZ'Gf]XIV`A< 6]/N:Q*[1Xts`Gu;p!8jA7oX*DGfW?ta$=A\
0+juB!_]hfive;[k$ lq+U3f813Xe),iVVcBT}W6M!U&ZOT}9"(3Snip16r';Wa[KC^qiv
DzFa:;6\:+v*G;!WZ6m:e)JZZel?$kubf$:)A`B=Z,&>t/[^O2UIS >73]@s.}Q8W.OCol
Fe2HrJK8u=!$tL]hiv;a'Ecf:N;Y$u@)0(WXO4JWnv-l@mo[v"\Na7EY6v*g`c@:D{]XW#
0yQf<K6j^Ht3CXcqtXp!8jA7oX42OyO$+4Vm@YXuW6M!U&r+CKAB18P<olFe2HrJK8u=!$
tL]hivk1Y%X4lx@]e)SyBftaYMhRcy=rl&t_oTJV 8,g]WZcf~@!Z&Gf]XdQo4iqLeWz,:
^bGwD+&M=k=8b?:rU0U*2{2^XBgdivDzX3o[GMtf@3m`*|^b32]IQm[v$ %Jakqi&k.`Te
U*2{e!4dukD~]XivlH<'^Et3CX#1VXt_FHJe[,S5QA[-8PR`1^eNUAU*2{e!4dukD~]Xiv
TPGL[,<eZoQ^[faue\Mi[<VaTANj)nb`tL]hivDzEX<R%#t:n}@"ita/AWGN]XivDzJ%Wj
H:fV<;$+?Ot^%]:S]ZivDz]XTA0OGg\eo<#R5K3u"zk)><;VAF\Sd;,c[KK^cP>7`G=U9Z
jj503~'q3rgBU%D~]XivDz]X)6p(jj503~Ex(`JbpPUb3HsV${k)><1Diy_b"b_{\Ya7EY
6v*gY4]XivDz]XivKa*EGf,4pPUbM*QPK^_2_4QNuS6gM h|pts1$=4/i~Dz]XivDz2MEU
b[&JHJtc@Lbej"Q`n>g-r<l&EL]L,wNg[`>y8I+{Z[$<`OcM/|6 4  Xkb--0ch|ptjSDz
]XivDz]X.o^aQA0]6Y:+pPUbTU0ks1/A,Umm@ymCH{@]bT70;2/Ah`')]A)L+{Z[$<`OcM
er';Gde}iESa.Rb8ES+P/PRV<*aY[$0.e^:.V`-pCYGha%SH+l7G'9a3sW*$<8D{]XivDz
]X!.BMi:NzL%5~T:b6;/&RIaB}uu2?mTAT3}kB5D7=&F0adu\HeC\XrfX%WmC?k6`N`?eC
^2)]k\^qivDz]XivDz=`NtB[do9[opbOQIjj50hk';Gde}iESa.Rb81?0]D_>/-}K;:wa~
n|Dz]XivDzu0 P9Op$R:j[?xk05g(@jUDz]XZ'Gf]XAN[8]Xiv+zN/+jVKRqXCPHSvs@5P
ri2EcE/_Aup{oDi>f~rcDs?2Wh`#]gZ'h'JZZel?$k]JpkjI:t"}6Z;2/A( mJ#uZuhRcy
=rl&u@<qTF%>GZ h*77CA80>t}Rt!-/!o: 6BcA;i?\>;{>vO0,Z41(0+jpgfl.H:Q&7Vr
mX$k'TA3J]N[0Qkb15h|A%iy2o/kH\;8\JRktxp!CUtWroS=JN<-]hkXtj^+-X3qj>\H#(
A`B=b|9W-LeTsP%@#|iAUtmttrn+'z\Lv5evl=Ef`NJiPN)x?dK+_r`*KPtP3Gre"d;6i"
Op89 67x?!(Y%k'u_I^,D\,bmnH!G@kA=E*l\M#lEu?=0y_JE=[zO5<*bZ&JJD>0?pt{0\
D_aJ\uD\bXa-5inD+{4dh7kP1<"nX+WoLxcosyG.O%[$?dt>^2/#;(>"U'9@6@&7/n I7V
t+G.sI*3/QoE2P4!8#][2{Q$s3GiE]5a!s!|2z=0h\56TC?pVj/RT:8et,$+6gAF2y=cul
!RA8_E.M]ag.\RAo#3;IA"a<]~"BSZVGX0@iX98OS2g32MmntCWpUmDz5*CV>90w!YSJ9?
R^?M[GSa%^%!k(*)Gt[L8c]v3Tf9V%L~f~M:@a zTXT=7+0'SYbZh\6>Vj.bSTLem]Q^O(
lpEsYx3o8}N~Sa32>2NVtA.#b(L(dwA1N!E&kB_/l<avi(SaNisW<'My?vQR0(Cq]Zj+`N
H)bCMX[z1.'>pyX/%]u~eiuNtrHi2sBuB=eM.LRqFFgDe!#}DHB*"N")(LEnBG4L/jAtRW
pH7Da%LUM(Z|eHA ?'E{(ZDNSURsC#Db9p'9A,SjSI]J/'&~g--s-~h|uI2?mTFyuTA_!K
T(tA5!nyuPIg9x9J%~Ud=)h\56BuB=Z,&>e@bV\HBGWx[{MUKNI&/e@ @sS;$z@#nSSnSI
]J/'&~'OF#2;5N\P9d/>e^p#8jA7oX-S/!UC-r78IrWNttjL*fiCf$JZ+:G=Nr3!!YT3n{
SeS5:+e4.aBK'x_ziDXGN~,u2fdmBd$fi?co$=!XNvYtVN[T!ip!"B40RVdRGm'$m^k8p1
RAXC#+fTqvMP#i[d`IbHSCEp(ZDN0Rp()G'u_IsailFkP{Jj_+iUJb_n,n@1gcD~^!Jgp3
NP${A`B=.\k]DS9pi$n]m,^WJi+J Ot[r1jF`OJ) ~m[H!Pi_r`*KPtP3Gre"d;6i"Op89
&,Nj0I]L,wNg[`>y8I&VH)bCMXBuB=iCW&#.7'i;!u2zZiSW?d]i=|7Z.%A=#552Z3[#JM
ekdZ>",]TJNwB[do9[Ab$u gr-?K` 2xM*#qEuGp/-#,8}_;!e($mjfEe^:.RAA1pC4G?#
hTE"H"P&E!Ex+qp1oTk;KC#g#yEuZ@[#JM2P_b7?T[ipQVbNhzZW,4t,$+6gAF2y=cul!R
A8_E.M]ag.\RAo#3;IA"a<]~"BSZVGX0@iX98OS2g32MmntCWpUmDz5*CV>90w!YSJ9?R^
?M[GSa%^%!k(*)Gt[L8c]v3Tf9V%L~f~M:@a zTXT=7+0'SYbZh\6>Vj.bSTLem]Q^O(lp
EsYx3o8}N~Sa32>2NVtA.#b(L(dwA1N!E&kB_/l<6ke>>dq#X/%]^##ab5F5o9$ZH$$c#z
?dQxD_,bJkN[;<t4Hop>kBcR`kuncB7~"S^VJit3`'&t OeE.LRqFFgDe!#}DHB*"N")>"
LL@s_K2oMv&TH)bCMXdo>dEw%Cl/@H\M#lEu?=0y_JE=[zO5<*bZ&JJD>0?pt{0\D_aJ\u
D\bXa-5inD+{4dh7kP1<"nX+WoLxcosyG.O%[$?dt>^2/#;(>"U'9@6@&7/n I7Vt+G.uK
K66fAF2y=ca88<3)=0h\56do>dEwr8#~Wh$?aDH|Lb-al&g)NyNAVD>b[+<yfB=iL H !1
*(9;B9_"N\qyBx*m1E6RH8tdm8.(KuG2u.VN6ODN[50YmQTVM9T6$,_-MLM(Z|d'2?QL5E
?UDj`L?!L{l53*G\"=_-MLM(Z|d'2?QL5E?UDj`Lf(d#FyuT6t ~s!n-^WJit3!}okK*G#
H\TTpkUllk8#'xkK['EW*s5,eR_kaA<BGmAQQ15Z(`bhJeL_2ZEv;2GcbZ\H#(eldZ\P7v
&=N.:q.ToIUeBG/B2{'Ze8SIS8cE)k!On$^wIiEr#}'dkkoa>:&8Q{H@#L0(e?VUU(T=.L
bCjPHo^&Zrj%p$)uj#kq7cj,hs`A Q'PhT`NH)bCMXTF]Jko:)+<f0Q0==M9@7lqBxH"P&
0</P6 4  Xkb--0ch|."kw'{u~DVj$kq:v^]sg]Pgt184!8#S9'gBUdmZl$//e([bhJeL_
2ZKnVQtoW./hGi-r2QBjt6<=%[^i0I9]K61AQ^n@b`&JSJ)'MvQ{,Z15%X_Y0}Q j:p1RA
XC#+fTqvMP#i[d`IbHSCEp(ZDN0Rp()G'u_IsailFkP{JjN[;<o?0Et}X:E;`{s@F!;2Gc
*b/j>q!RDC$. q5OG `NJi?geEiE(V\Nd;,c?/1p\C ~)*(Ra< QBK(@tc&3jLiESa.Rb8
ES+P:;j.&k)xuc6W\8Qa;4&RD] zTX=Ddv/qj Z)Vw'"0^LeUc=)h\56BuB=Z,&>e@bV\H
BGWx[{MUKNI&/e@ @sS;$z@#nSSnSI]J/'&~'OF#2;5N\P9d/>e^p#8jA7oX-S/!UC-r78
IrWNttjL*fiCf$JZ+:G=Nr3!!YT3n{SeS5:+e4.aBK'x_ziDXGN~,u2fdmBd$fi?co$=!X
NvYtVN[T!ip!"B40RVdRGm'$m^k8p1RAXC#+fTqvMP#i[d`IbHSCEp(ZDN0Rp()G'u_Isa
ilFkP{Jj_+iUJb^##ab5F5o9$ZH$$c#z?dt{p!^P8M5E?UDj`Lf(d#FyuT6t ~s!n-^WJi
t3!}e!p#+=IPI~ krkFoo5%JVL[m)LPSM9qBkA+/e?p#8jA7oX=;&*73?Wq9l&iESas!nI
 jPt51Z3[#JMekdZ>",]TJNwB[do9[Ab$u gr-?K` 2xM*#qEuGp/-#,8}_;!e($mjfEe^
:.RAA1pC4G?#hTE"H"P&E!Ex+qp1oTk;KC#gD:kB_/l<avi(SaNisW<'Myr4,;'?k~=Z^?
SpU+,!9\N~%O% `n2wc{$027#P2}7T`ZT8][2{gF/^uZDxr]9re`Q+,mbZ>2\>oCL.dYM9
qBkA+/e?k[n<usC@O%?Od-$[SmJZR2b'E7$*g(*l9uWR^b0_b;W|7nVXWY#.d}LPEKdw,7
H,tdD/m"_%.LYyKK+ 19h|oC\1R`@ ?v)@Yb2V>0?pt{`LB]q",WcokQWD]2FP^q`MB]Z@
[#JM2P0]D_>/-}!Mn$^wScf6p,LzTXLem]lY.Y#l#SR+8 DN]7E;]Xs:E.i?L^pkSiu6@^
,.j=u41kJaOfB^/BHQU H}72.ToI*Z`_rJ zTX.WoIUeBG/B=fD{]Xi.4k;fNPse8fsT^c
uL3V.)_"=O[GsAD~X3`=i(Sa.Rb8tb2OVI*IKwQUUpT3hN]lPIS \%9;H4U H}72.ToI*Z
`_rJ zTX.WoIUeD~]XUBS \%9;]itXBx9";Ck--r`@s;K!BjB)=INlh)?|D{ID:q_-ES2t
D_n'g4-spA9dtU2OVIUT/QSYP`0<eF';Gde},GNtn!@,e5^niv$ZqP&H[dAjn_ShVl${>=
2>QLHx]L,wNg[`)dO9nSG,(;c(b\5i[)]XZGhc2@*'Gb&UiAdPEL2EN7@.#OpkSiu6'%0^
LeAq#3 NeG`A_/=E*f<zD{]X>c9+` 7T0G=0Bv9"` 3P(#1=M9IgA?1QuN[4FoHEsn`ALN
7?_FE<2MpM4GTX=dZkjBAPAaih50^!O,SvqRWhHKA?\\o3bfbP+J'  VZ4Yt7;9p]Ziv;a
`2q.%" cZTHl!1A:D>aZ^{HE9teV_YRO%)*x#j0@0=Q2\u_asajSDzB]Nh/-#,H@<C_!O8
ASA>*th3/IT:8ebZh\iESa.Rb8<*&*^BQ`LSp#YW]Xivr E `:VN+$=|e?Y|=EeQ?On")j
V/,T#QW{VOYa`$[)]XV#XSp\lE/zHz'7NkuN"(rz_t1NM&Y|(@dn2m6o%}MYL2TIMTVoX{
]Xiv"nM[p^P/_%hpWLD)B_?|-rB<SI>\2>QLr"(7Rt&s^i,.D+lKBRIynZ]givB8jWKs0[
jm'6i{GZRAnBSeipg,JcSJ>\:,c2\H#(eldZ>",]I_%pEn%CA$]ZivDZ=q'A379d$S5{!s
^&/g??$.NF 8`9T:B<ag0@ MeGatfRl%GR]XTA/QSYm] P9OD(m(.xq.ti(NM'DV`!MSEi
[R6>e1(:DN> 0ya<@o]Ziv[Ahhe&Ii2o5[0&'w?rsV0g[{#2)y$>27_@ZFm($fA7-YBhGm
c`Gd]XHaR1C`6i=.,5K6o?k;19Q$==`2k:BH%k*mhc_kA1'Z?rIt7TtzoGdn;-D{]X2o5[
[1p-K^Fk@0 H%qB>jWOakoEqN@VD>b[+C`1kjwn/:>1]R3Y}]Xiv3O]ILHs7FS"C0[&lI\
%Z0_LdMSAC+T6ik]dnIia.o})T$>PBjOg)GR]XTAa"fCHEi=aF,Z`=RwTI^&-XH7%]E5i:
9EmOiFSa.Rb8r (77y778Gagf6o0Dz]X"bAx:}D%IX[?&9([AbS@M9IgAf2;X$nC6W-Vl6
m&$fA7-Y"H*} yY}]Xiv`:VN+$=|e?$/BR,d[{aqOa^{rD }BfJk/0/gaAG8MC6]_~AM:Q
C4s1Gd]XJsR1ro[1M Q.VOO6sT"|QE`mRi@[aha&_~A$]fG'cefp\>Rkj.]lA:YsiwDzCV
I.q.H;2>QL1Ak?Mx)n>7oK\!+wS<2{BZ)|@qI-dH^xBG/B^'EDbU=Q]Zivg-r<l&pWD\,b
Bc`HKreVLPBfn_3H]I+/m&$fA7-Y7}myQJ;-b6@y=ID{]XBG/B^'EDSf!R"+k^n:By;3MV
CVI.q._R/QSYjzLzs/\>RkTX8QAq9*qljTDz7r>8U8u6\:?P7>H|LG3f+/K61A@{>J:,%C
ol,gUzNAa_>J?pt{M9IgA?<<D{]XPe.cOf1.[FNAVDT8_xiw#9Ud_qG}N)ca*lm)$fA7-Y
7})y$>27?L"."?SZA1("3r s(6ljW|cZ*ljVDz7r)y$>h`n:r)@-fBP\.}-*!#tXZ4#~B_
,dSsaNGln/A3/O!GnBdi+;YE]Xiv*l\8OtO33s(\[+ktQSC,(6^~\ :0bP$v^}tcYz=E$p
ODkh@Xc`Z,ef:;i~Dz72K7@,$/-N#}D(EpM.SaW|mdUE#x]HbF1?/`Audo;3g3Oa)nMYK6
/+0,^riv/EaAOH^{rD4QNfbP+'Iuhei)h]AM2[8Il4^57)0220oj*ZRaWKm|'@AFh(ivDz
V[${A&MwbC: &*seQ6oJDzgB51IN/IqlQ2O8\9:P`$o5&k'"/JlP@!'z c,fi;'skk]/A/
]Ziv(^H>EV`jfU=ZA_9";CZ|2l8cCVR%s;,q^1rJR,?P.g&l1l$s.MAGQ1oJDz]X*3&(_[
8 [+Q6p50WUyQ<Q8(X#1'WkkPRoSRYL`,NYWFuA't{oGdn;-D{]XM:jWS pdUPSvW<X0^c
@oSDcE>Jjbo:;KT]MT'60ccc--1%LB!$];rJjTDz2MqBF<A>^^\u_asa4M/jAtRW/gSR]J
kohtI.fDO@H$2cAFqh$>sPEyctLPs7D~s.^Zd35sIt7T^4h6k;pFG,CVI.q.H{?Uci.xj[
NiKsVIUTMT+i=~Xd]Xiv5;ZOuHh"dK^x\Q4:DK0;!SD@RA9H9q2}PUKT>W?&LL#~Ob_/6&
Xp6"^uivDzr8r-?AN"n/[1Hs`=*3+5([9\8@ fGlZ7ef^bQA0]!$/!NNNo^,+wXa]XivSI
>\CWGi Q!h0L7ZT[6Npx(]LR#lEu@o%{'uKqeV1UpuSN(>=sD{]X?LthjL*Z0_&wR-6m[l
_cE5pFG,h_8SD/R?B^?v5ZVIX0[&Oj<p);8{jY>FYdWX-dZE@Bj:k[&p!1f8D~`[iwDzoA
-a/PB<ljBR-nndX/%]#v0~NQ+X^$Jgp3NP${DC$.XIiwDzoA-a/PB<ljBR-nndX/%]#v0~
NQ+X^$Jgp3NP${A`B=b|Ig]giv^DN\k]?A5;C1PfT6DB$.^O--VI-%L.pKl#VDoGFVe8,B
[70YU9D~]XZcVi^"RzPISvW<X0T36X/[c{-YNDkctj^+-X3qj>\H#(A`B=b|Ig]giv^DN\
k]?A5;C1PfT6DB$.^O--VI-%L.pKl#VDoG5E?U]c#%hf(<:\]ZivhL;D?!dXc?e&;]g3:)
+<'mA}&l72EquPj0&k)xcAdZ=9a%i(Sa[qUTD~]XZcVi^"RzPISvW<X0T36X/[c{-YNDkc
tj^+-X3q[70Y#Gn|Dz-(:Q&7VrmX$k'TA3J]N[0Qkb15h|A%iy2o/kH\q.]DX#o\L#^qiv
cy<1!UnEt&6gM h|@4A4dl2w$=27(9H$$c#z?dQxD_,bJkN[;<<,D{2MG`Q{'g1.FE\D&v
rM<'My!zSZbC%kj-`NH)bCMXTF]JkoDS9pi$!pGN]XQ^XC#+fTqvMP#i[d`IbHSCEp(ZDN
0Rp()G'u_IsailFkP{JjN[;<<,D{2MG`Q{'g1.FE\D&vrM<'My!zSZbC%kj-`NH)bCMX[z
1.'>py]DX#o\L#D~Eh]gJwA oKeLU{KDU$c@";(\[+]02#)8! >(DCVK'{Y^`5;tr5;R t
u2Dkc^<(JJJL!#1Em=.(KuG2u.VN6ODN[50YmQTVM9T6$,S9gdTAIE0N,i9H2Mi;K?LkbA
n.@LG`Q{'g1.FE\D&vrM<'My!zSZbC%k$'Y_uArg^}Q^XC#+fTqvMP#i[d`IbHSCEp(ZDN
0Rp()G'u_Isa<'MyGN-(:Q&7VrmX$k'TA3J]N[0Qkb15h|A%iy2o/kH\q.]DX#o\XOiwhL
;D?!dXc?e&;]g3:)+<'mA}&l72EquPj0&k)xE/i?L^21M2<4D{oA-a/PB<ljBR-nndX/%]
#v0~NQ+X^$Jgp3NP${2WD_aJi(Sa[qUTD~?27>En/`*]1X8C:+21M2?7Qa;4&Ra2s@F!;2
Gc*b/j>q!RDC$.XIiwhL;D?!dXc?e&;]g3:)+<'mA}&l72EquPj0&k)xcAdZ=9a%i(Sa[q
UTD~?27>En/`*]1X8C:+21M2?7Qa;4&Ra2s@F!;2Gc@8A4&ngcTA3o8}N~Sa32>2NVtA.#
b(L(dwA1N!E&kB_/l<avi(Sa[q#bn|:0U#,N7Od{)X/)bFu;'!A$a/BK[cb+]]E`?Wq9VP
B^/Bs\<'MyTVD~?27>En/`*]1X8C:+21M2?7Qa;4&Ra2s@F!;2Gc^FB[&1cAdZOc=Z<,D{
oA-a/PB<ljBR-nndX/%]#v0~NQ+X^$Jgp3NP${A`B=.\k]:)+<Eo]gFS'$a&^cJVfB+727
he(<Fh:;6\:+"&jaap6ShYJk_+E1&+PLS )2[6''u=#8 &


==> anc/ArbitraryPrecisionZetaFunctions_Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    901755,      26241]
NotebookOptionsPosition[    751484,      23328]
NotebookOutlinePosition[    751891,      23344]
CellTagsIndexPosition[    751848,      23341]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["ArbitraryPrecisionZetaFunctions Examples", "Title",ExpressionUUID->"38984d6d-b5ec-094d-b1ed-f01a5eee452d"],

Cell["\<\
Each example has two input cells: first an NSum comparison, then the \
corresponding certified package evaluator.\
\>", "Text",ExpressionUUID->"8887c897-ab32-a744-828b-40b4a9b2225d"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.9903346856855297`*^9, 3.9903346865793495`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"292c356b-7fc0-2a47-8692-26eed7f741cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", 
      " ", "\"\<ArbitraryPrecisionZetaFunctions.wl\>\""}], "}"}], "]"}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.990333707019848*^9, 3.9903338405808086`*^9, 3.9903340854502087`*^9, 
   3.99033419313867*^9, 3.990334376497139*^9, 3.990334467489317*^9, {
   3.9903346663491993`*^9, 3.9903346669715557`*^9}, 3.9903349231529884`*^9, {
   3.9903351608568287`*^9, 3.9903351610193596`*^9}, 3.9903353170978394`*^9, 
   3.990335754240679*^9, 3.9903364262690086`*^9, 3.9903373193561344`*^9, 
   3.990389522635071*^9, 3.9903929418391*^9, 3.990619916822279*^9, 
   3.9907503512718697`*^9, 3.9907523137574615`*^9, 3.990756334538044*^9, 
   3.990759981519888*^9, 3.9907648710803604`*^9, 3.990766318991066*^9, 
   3.990768963881447*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"74f8134f-7e43-d346-97dc-2f5935636fdf"],

Cell[CellGroupData[{

Cell["Deactivate the NSum cells", "Subsubsection",
 CellChangeTimes->{{3.9907564375417233`*^9, 
  3.990756447334673*^9}},ExpressionUUID->"4e6d8286-7ced-cf40-9fb9-\
f7e6f3b18870"],

Cell["This is so that notebook evaluation passes quickly", "Text",
 CellChangeTimes->{{3.9907564510187874`*^9, 
  3.9907564647531433`*^9}},ExpressionUUID->"92d8ee9c-e7ab-aa45-aeb8-\
935e8f518b53"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Cells", "[", 
   RowBox[{"CellStyle", "->", "\"\<Input\>\""}], "]"}], "//", 
  "Length"}]], "Input",
 CellChangeTimes->{{3.9904114409840813`*^9, 3.9904114423275185`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"e6db171e-d6c5-4b45-9bf8-2e280c463a8f"],

Cell[BoxData["493"], "Output",
 CellChangeTimes->{3.990411442686308*^9, 3.9906199543583565`*^9, 
  3.9906218340506477`*^9, 3.990747555413088*^9, 3.9907563381783886`*^9, 
  3.990760305615671*^9, 3.990762428879877*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"093cab7f-8dcd-fe4d-aa90-79d306703eae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"cellsnsum", "=", 
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"Cells", "[", 
       RowBox[{"CellStyle", "->", "\"\<Input\>\""}], "]"}], ",", 
      RowBox[{"c_", "/;", 
       RowBox[{"!", 
        RowBox[{"FreeQ", "[", 
         RowBox[{
          RowBox[{"NotebookRead", "[", "c", "]"}], ",", "\"\<NSum\>\""}], 
         "]"}]}]}]}], "]"}]}], ")"}], "//", "Length"}]], "Input",
 CellChangeTimes->{{3.9904114033711243`*^9, 3.990411467539831*^9}, {
  3.9906199502848263`*^9, 3.9906199746485996`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"cd31e51e-998d-b34d-bb0d-7bfa8c378267"],

Cell[BoxData["221"], "Output",
 CellChangeTimes->{
  3.9904114512311687`*^9, {3.990619967607811*^9, 3.990619978698166*^9}, 
   3.990621840298321*^9, 3.990622045993477*^9, 3.9906224737887077`*^9, 
   3.9907475617249603`*^9, 3.9907563411163883`*^9, 3.9907603077416744`*^9, 
   3.990762431922203*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"13ef9979-a218-2247-8dbf-61f199b0a0b8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Evaluatable", "->", "False"}]}], "]"}], "&"}], "/@", 
   "cellsnsum"}], ";"}]], "Input",
 CellChangeTimes->{{3.990619981188965*^9, 3.990620002442747*^9}, {
  3.9906219358219204`*^9, 3.9906219375349007`*^9}, {3.9906220267689896`*^9, 
  3.9906220279403725`*^9}, {3.9906221641170483`*^9, 3.9906221647492275`*^9}, {
  3.9906224778057976`*^9, 3.9906224786557407`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"dfa20fc3-1eab-4b47-b34b-c5257fba2f91"]
}, Closed]],

Cell[CellGroupData[{

Cell["NMultipleZeta", "Section",
 CellChangeTimes->{{3.9907636921357574`*^9, 3.9907636926299706`*^9}, 
   3.990768385803421*^9},ExpressionUUID->"ab35baab-f325-e644-bc50-\
683b342ef5bc"],

Cell[CellGroupData[{

Cell["Example 1", "Subsubsection",ExpressionUUID->"c127b1c5-4ce8-d94d-88e6-8f4a1d06e559"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", "n1", ")"}], "^", "2"}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[7]:=",ExpressionUUID->"e9e18bdc-8316-1c4a-9469-db57a3cc629f"],

Cell[BoxData["1.6449340667600105`"], "Output",
 CellChangeTimes->{{3.990332117872904*^9, 3.990332126121912*^9}},
 CellLabel->"Out[7]=",ExpressionUUID->"87cbb030-7c28-9848-9930-6b5f7a207379"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[301]:=",ExpressionUUID->"7c812eb8-d9c6-514c-a09f-54cb6aeef444"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0020895`", ",", "1.64493406684822643647241516664602518922`20."}],
   "}"}]], "Output",
 CellChangeTimes->{{3.990621847800028*^9, 3.9906218527882824`*^9}, 
   3.9907563503216305`*^9, 3.9907603085846024`*^9, 3.990762446286228*^9, 
   3.9907663327768536`*^9},
 CellLabel->
  "Out[301]=",ExpressionUUID->"0cb684a0-8a01-8e4f-9dca-75979bb12878"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsubsection",ExpressionUUID->"e4fae955-ad28-5e4d-9389-02212bb25939"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[9]:=",ExpressionUUID->"a5b30a17-2483-bd47-a4be-46403315aeab"],

Cell[BoxData["0.2287976451783925`"], "Output",
 CellChangeTimes->{3.9903321264559574`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"9e09ca1c-38b8-9940-88e0-926da3c48b54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "2"}], "}"}], ",", " ", "15"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[302]:=",ExpressionUUID->"8954a531-2090-0944-998c-2841b4a651a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0276419`", ",", "0.22881039760335375976840216848990087306`15."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9903321265093575`*^9, 3.990621852962425*^9, 
  3.9907563506073*^9, 3.990760308659712*^9, 3.9907624465222073`*^9, 
  3.9907663330550632`*^9},
 CellLabel->
  "Out[302]=",ExpressionUUID->"e32fb822-4886-d544-acb4-a750ccfb9bea"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsubsection",ExpressionUUID->"26bc95f7-69c5-6b42-aa7d-7bca740742b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "4"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[11]:=",ExpressionUUID->"afb7403c-ba99-3545-a196-873d5bc9143f"],

Cell[BoxData["0.06730755287893424`"], "Output",
 CellChangeTimes->{3.9903321272650166`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"ee1a2128-f5ab-8645-9f03-4f2a862921fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "3", ",", " ", "4"}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[303]:=",ExpressionUUID->"77c3a62a-1211-244c-a0b4-c7f7c8716087"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0447701`", ",", "0.06781184624010735635322256932060847345`10."}],
   "}"}]], "Output",
 CellChangeTimes->{3.990332127357609*^9, 3.990621853055853*^9, 
  3.99075635068561*^9, 3.9907603087411385`*^9, 3.990762446620735*^9, 
  3.9907663331454544`*^9},
 CellLabel->
  "Out[303]=",ExpressionUUID->"8a3ae9fd-e5b7-4a44-b609-6ed3dba99adc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsubsection",ExpressionUUID->"a37db2f3-a3cb-364a-bc10-9b2ec02c941a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "4"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[13]:=",ExpressionUUID->"f6f52b15-8a20-7f41-b7e3-d36e806ffb84"],

Cell[BoxData["0.0029375526955692077`"], "Output",
 CellChangeTimes->{3.9903321280283394`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"b766035e-716f-a14e-be69-b183467d25f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "3", ",", " ", "2"}], "}"}], ",", " ", "12"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[304]:=",ExpressionUUID->"0d244be1-a2ab-5649-965c-6bbea8d83604"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0888847`", ",", "0.00293758504056184932162872499088475249`12."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9903321280967617`*^9, 3.990621853160534*^9, 
  3.990756350852585*^9, 3.9907603088418694`*^9, 3.9907624467144375`*^9, 
  3.9907663332591496`*^9},
 CellLabel->
  "Out[304]=",ExpressionUUID->"349e1b50-151e-1b41-a4a1-9ba91e0b9987"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsubsection",ExpressionUUID->"973f20a2-fe55-3647-b091-8cf6c2962ec4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[15]:=",ExpressionUUID->"163c6b7f-7101-9546-8ddf-3b8d1f110731"],

Cell[BoxData["0.18964162643190627`"], "Output",
 CellChangeTimes->{3.990332128763075*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"5f4e083f-262d-b44e-abc7-9e0dc322e54d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "2", ",", " ", "2"}], "}"}], ",", " ", "12"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[305]:=",ExpressionUUID->"35412bea-650f-2b48-aba5-18a6975f02f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0929279`", ",", "0.1907518241220842152869236933315692827`12."}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903321288723526`*^9, 3.9906218533625736`*^9, 
  3.9907563510157185`*^9, 3.9907603089909096`*^9, 3.9907624468359566`*^9, 
  3.990766333490532*^9},
 CellLabel->
  "Out[305]=",ExpressionUUID->"4ef2c152-3bae-4842-ae0f-91c9fc661a54"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Subsubsection",ExpressionUUID->"6248fa40-3b38-254e-b377-0981ae8f794b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[17]:=",ExpressionUUID->"c03fe675-3578-e847-bcf0-8297d24afa92"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 17, 1, 34949793049218537177, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.99033212962916*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"41fd2901-3a9a-5e4e-bbba-0e5254344da4"],

Cell[BoxData["0.07917514733478954`"], "Output",
 CellChangeTimes->{3.990332129725086*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"248bf2ef-2b2a-3c41-b21a-d935bd634a63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", "12"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[306]:=",ExpressionUUID->"625c53b5-2033-dd40-8df5-1ea146727576"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "20.2594627`", ",", "0.07922139756520716604245749801497080083`12."}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990332138246977*^9, 3.9906218782194595`*^9, 
  3.9907563732106457`*^9, 3.990760328258238*^9, 3.9907624769245834`*^9, 
  3.9907663537709465`*^9},
 CellLabel->
  "Out[306]=",ExpressionUUID->"b04b6f9d-54a2-644a-897a-2885ad103d60"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", "12", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}], ",", 
      RowBox[{"\"\<StartR\>\"", "->", "4"}], ",", 
      RowBox[{"\"\<MaxR\>\"", "->", "4"}], ",", 
      RowBox[{"\"\<StartK\>\"", "->", "1"}], ",", 
      RowBox[{"\"\<MaxK\>\"", "->", "1"}]}], "]"}], "//", "AbsoluteTiming"}], 
   ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907641001849937`*^9, 3.9907641103686924`*^9}, {
  3.9907651505379314`*^9, 3.990765155616356*^9}},
 CellLabel->
  "In[308]:=",ExpressionUUID->"2aae1e77-aa02-af4d-a374-58fa7474171d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.3575062`", ",", "0.07922139753636814510517108575451940561`12."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9907641094221287`*^9, 3.9907641408665295`*^9, 
  3.9907651613580055`*^9, 3.990766376005417*^9},
 CellLabel->
  "Out[308]=",ExpressionUUID->"30a48482-12d1-0640-afc2-a010343c6e95"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 7", "Subsubsection",ExpressionUUID->"2379d9f3-f31c-4e4b-a486-5531b60a0858"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "5"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", "n4", ")"}], "^", "4"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[19]:=",ExpressionUUID->"9aac629d-54b2-7b4a-b492-d04380702f34"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 19, 2, 34949793049218537177, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.9903321458093414`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"55cdc110-7c5d-4249-9504-3bae1de0fcf2"],

Cell[BoxData["0.00003101151357504577`"], "Output",
 CellChangeTimes->{3.990332146125038*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"d2fd4fc2-9f99-bf4c-b8d9-070976f8e7f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", ",", " ", "2", ",", " ", "3", ",", " ", "4"}], "}"}], ",",
       " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[310]:=",ExpressionUUID->"1b0582a4-7ab9-5943-b7c4-f47a6de9ffe0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0945098`", ",", "0.00003101162338811812002729538186224776`10."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9903321462623863`*^9, 3.990621878502966*^9, 
  3.9907563735527477`*^9, 3.990760328474743*^9, 3.9907624773377857`*^9, 
  3.990766376279684*^9},
 CellLabel->
  "Out[310]=",ExpressionUUID->"85e9af42-c360-9c4f-adba-3bed3c9012ec"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8", "Subsubsection",ExpressionUUID->"78cfc250-b14c-7844-af91-ef89c534d9c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "4"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", "n4", ")"}], "^", "3"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[21]:=",ExpressionUUID->"6c78681b-75ed-d147-b99f-bdd513b107ba"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 21, 3, 34949793049218537177, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.9903321543974266`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bc441a17-0e1d-fa42-b4a6-342438c9906f"],

Cell[BoxData["0.0014253447615289769`"], "Output",
 CellChangeTimes->{3.9903321545618553`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"752a1519-42a8-fc43-8739-4d411325270d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "4", ",", " ", "2", ",", " ", "3"}], "}"}], ",",
       " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[311]:=",ExpressionUUID->"ae1d6737-78e5-6144-8289-a854194b3138"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1108046`", ",", "0.00146061784678561984007793425671552157`10."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9903321547138443`*^9, 3.9906218786341248`*^9, 
  3.990756373672333*^9, 3.9907603286153336`*^9, 3.9907624776200733`*^9, 
  3.9907663764123287`*^9},
 CellLabel->
  "Out[311]=",ExpressionUUID->"568e2b00-2334-8449-ad56-874be8189baf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9", "Subsubsection",ExpressionUUID->"a38d33ca-ceaa-2e44-aaa1-ff4a7a64a215"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "6"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "3"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[23]:=",ExpressionUUID->"a69c5922-17c8-6e4d-b868-ab47671cf9d4"],

Cell[BoxData["0.01757266525256007`"], "Output",
 CellChangeTimes->{3.9903321547825623`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"9f3cf5b2-17de-7e45-a0f9-bfd4f3538c66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"6", ",", " ", "3"}], "}"}], ",", " ", "15"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[312]:=",ExpressionUUID->"6d2de964-37f8-4c42-a49b-f555b13a707b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0164837`", ",", "0.01757266525914126487152608309439638328`15."}],
   "}"}]], "Output",
 CellChangeTimes->{3.990332154835514*^9, 3.990621878735159*^9, 
  3.990756373740841*^9, 3.9907603286934395`*^9, 3.9907624778246*^9, 
  3.9907663764502277`*^9},
 CellLabel->
  "Out[312]=",ExpressionUUID->"6f4b1f94-ab8f-b241-b9ca-9893e48ee72c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10", "Subsubsection",ExpressionUUID->"821072e1-1492-d943-a743-b5f8080b9316"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", "n4", ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[25]:=",ExpressionUUID->"b7796408-5f39-1d42-9f7e-e00fec4b1d95"],

Cell[BoxData["0.0006448185868495797`"], "Output",
 CellChangeTimes->{3.9903321631062393`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"2011ec65-6b7d-6148-8007-25838ef63c0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "3", ",", " ", "2", ",", " ", "2"}], "}"}], ",",
       " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[313]:=",ExpressionUUID->"51b94fe4-7b78-584d-9468-1c1865761822"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1109893`", ",", "0.00064686902521972867951538796815414876`10."}],
   "}"}]], "Output",
 CellChangeTimes->{3.990332163303156*^9, 3.9906218788468094`*^9, 
  3.990756373892559*^9, 3.990760328828989*^9, 3.9907624780077114`*^9, 
  3.990766376581875*^9},
 CellLabel->
  "Out[313]=",ExpressionUUID->"81cfb440-6ad5-654c-a049-bcc0b363ed88"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11", "Subsubsection",ExpressionUUID->"64ef5fbc-3987-45c5-910a-34dbc521db34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"n1", "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.990621923612852*^9, 3.9906219245665665`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"eca3a9d5-d3ba-41c4-87fc-39d8362fdc94"],

Cell[BoxData[
 RowBox[{"1.6066870226965553`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.17981715094248335`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906219453148804`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"d98c89f3-bc40-5149-b92d-77b6d9b8732c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], "}"}], ",", " ", "20"}], "]"}], " ", "//", 
    " ", "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellLabel->
  "In[314]:=",ExpressionUUID->"ae20a405-ce6a-4d8d-9134-912dae7bb9e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0029552`", ",", 
   RowBox[{
   "1.60668702278252268487340076157945154513`20.14781198472486", "-", 
    RowBox[{
    "0.17981715096584261640996662975964855966`19.196711811219206", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9906200438923073`*^9, 3.9906218789700413`*^9, 
  3.9907563739601116`*^9, 3.990760328898176*^9, 3.990762478220089*^9, 
  3.990766376599825*^9},
 CellLabel->
  "Out[314]=",ExpressionUUID->"80519985-6359-5e40-960a-f73415f3ade8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12", "Subsubsection",ExpressionUUID->"3d3be1f2-2844-4d69-a7c5-76fc11e89c9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[52]:=",ExpressionUUID->"9336e8a8-6c7e-41b7-bb9e-345a1020a8af"],

Cell[BoxData[
 RowBox[{"0.22039234964863416`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.05518864061890101`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906219491585484`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"d8eace8b-01fc-1a4a-8bcf-5906375f06ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", "20"}], "]"}], " ", "//",
     " ", "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellLabel->
  "In[315]:=",ExpressionUUID->"18f51562-db4a-449c-9bdc-ea754824d723"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0986854`", ",", 
   RowBox[{"0.22039636339469427913773956812667319358`20.137303531793602", "-", 
    RowBox[{
    "0.05520037097374552052196114532659300066`19.53604110395472", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9906200440474377`*^9, 3.9906218790872765`*^9, 
  3.990756374115095*^9, 3.9907603290182285`*^9, 3.9907624785128326`*^9, 
  3.9907663767205048`*^9},
 CellLabel->
  "Out[315]=",ExpressionUUID->"90f22f11-3b4d-ec4a-9080-0c8343b6b606"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13", "Subsubsection",ExpressionUUID->"f205ecda-0f55-44ba-a49d-7808a17057a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[53]:=",ExpressionUUID->"bf1a50ec-014f-47d6-8d48-a376c8f5ae49"],

Cell[BoxData[
 RowBox[{"0.05932438484445488`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.03336382991379067`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990621954612253*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"8d73c5b2-ad69-5f44-a23c-4f2b4acde50f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", "18"}], "]"}], " ", "//",
     " ", "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellLabel->
  "In[316]:=",ExpressionUUID->"b1f201fc-a550-46bf-80f3-952f28bf95b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.3059027`", ",", 
   RowBox[{"0.0593049318719165244235256921292101022`18.08922227128274", "-", 
    RowBox[{
    "0.03386763507517948555633539485075190978`17.845916331535513", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9906200444451637`*^9, 3.9906218794096794`*^9, 
  3.9907563744600105`*^9, 3.99076032939921*^9, 3.990762479299488*^9, 
  3.9907663770475883`*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"b24e4687-e960-e846-ace7-ae1000283b53"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14", "Subsubsection",ExpressionUUID->"a036b374-9945-4a91-b30c-072f33bf507f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[54]:=",ExpressionUUID->"10c4efff-2ebe-4a56-ad87-335c2cf896e6"],

Cell[BoxData[
 RowBox[{"0.08796483109176718`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.008418985506589245`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990621955556139*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"122728cd-5844-f149-84eb-f6988c745c3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}]}], "}"}], ",", " ", "20"}], "]"}], " ", "//",
     " ", "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellLabel->
  "In[317]:=",ExpressionUUID->"2d79ed14-b9eb-4fc5-915a-b129a943123b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0525675`", ",", 
   RowBox[{"0.08796489513961269936779158750973588732`20.148534946311557", "+", 
    RowBox[{
    "0.00841901444911602629215618404536420516`19.129486811866773", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990620044628252*^9, 3.9906218795904026`*^9, 
  3.9907563746495*^9, 3.990760329559227*^9, 3.990762479740347*^9, 
  3.99076637713175*^9},
 CellLabel->
  "Out[317]=",ExpressionUUID->"5d994fb7-729f-484b-a7ee-368f1ddf0ba8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15", "Subsubsection",ExpressionUUID->"d224c0d7-55c5-4afa-94ab-d1cc8d84da97"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{"n4", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[55]:=",ExpressionUUID->"2df26db0-a55b-4856-bb33-bc24b38b86b6"],

Cell[BoxData[
 RowBox[{"0.002134171849438407`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0012755300649793984`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990621993840296*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"5eaafbe0-dcb4-fc41-834a-3cd5460abd54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", "15"}], "]"}], " ", "//",
     " ", "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellLabel->
  "In[318]:=",ExpressionUUID->"59626cbe-4dbd-4673-9453-47ffc0aac37c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8982259`", ",", 
   RowBox[{"0.00213740542581124128093835780792014525`15.084014572389952", "-", 
    RowBox[{
    "0.00127944043977437329857630926905641036`14.861147738390077", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9906200460511894`*^9, 3.990621880534546*^9, 
  3.9907563759125175`*^9, 3.9907603305267334`*^9, 3.990762481406492*^9, 
  3.990766378053791*^9},
 CellLabel->
  "Out[318]=",ExpressionUUID->"f7634a28-f2e4-a74a-afba-2a6e2c4e4864"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["NMultiplePolyLog", "Section",ExpressionUUID->"3715b388-cd8e-714e-ad92-66573fddd4d7"],

Cell[CellGroupData[{

Cell["Example 1", "Subsubsection",ExpressionUUID->"ed6d84cd-de2c-eb4e-906e-e28fbf13d00e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "^", "n1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", "n1", ")"}], "^", "2"}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[27]:=",ExpressionUUID->"99675e8b-d927-6944-9d65-96e7aadc2089"],

Cell[BoxData["0.5822405264650125`"], "Output",
 CellChangeTimes->{3.990332167584385*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"74d9ad03-6bca-5a41-aa04-af2204ca907d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", "/", "2"}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[319]:=",ExpressionUUID->"4182b458-7b9c-514a-aaf9-16e2f01fc34c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.007936`", ",", "0.58224052646501250590265632003655609383`20."}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903321677225533`*^9, 3.990621892816227*^9, 
  3.9906220623373337`*^9, 3.9907563760537567`*^9, 3.990760330654024*^9, 
  3.9907624815421295`*^9, 3.990766378069414*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"e77f3c11-5bf8-bc46-a8f8-88f9b816b0ad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsubsection",ExpressionUUID->"0abc9575-967c-8e42-bcd9-b4c6dffd0f20"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "3"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[29]:=",ExpressionUUID->"6b6943fe-7944-9f40-9b03-835d44c1332f"],

Cell[BoxData["0.02769610970827384`"], "Output",
 CellChangeTimes->{3.990332167785038*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"09db67e5-e4eb-5c47-a8c7-cf5ef42ed0e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", " ", 
        RowBox[{"1", "/", "3"}]}], "}"}], ",", " ", "15"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[320]:=",ExpressionUUID->"f51b2631-3192-c444-9941-32997e1d6f62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0090893`", ",", "0.02769610970827383902075528119300993693`15."}],
   "}"}]], "Output",
 CellChangeTimes->{3.990332167862974*^9, 3.990621892924761*^9, 
  3.990622062481241*^9, 3.9907563761319523`*^9, 3.9907603307306423`*^9, 
  3.9907624816578217`*^9, 3.9907663781159763`*^9},
 CellLabel->
  "Out[320]=",ExpressionUUID->"700d10c7-3970-5e45-b013-2359f94a657f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsubsection",ExpressionUUID->"65e30b7e-dc95-1b4c-a4e5-91524496caee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[31]:=",ExpressionUUID->"964aaafd-c832-a344-8c3c-2671b6437862"],

Cell[BoxData["0.006791728022616863`"], "Output",
 CellChangeTimes->{3.990332168028679*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"b14b9b79-18b5-a144-811b-628656e1fcee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
        RowBox[{"1", "/", "4"}]}], "}"}], ",", " ", "15"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[321]:=",ExpressionUUID->"1ba7337b-e28a-304e-a295-0b0e2bbd6930"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0073975`", ",", "0.00679172802261686415942115928052226683`15."}],
   "}"}]], "Output",
 CellChangeTimes->{3.990332168089216*^9, 3.990621893018755*^9, 
  3.990622062585594*^9, 3.9907563762273865`*^9, 3.9907603308094234`*^9, 
  3.990762481775507*^9, 3.990766378151018*^9},
 CellLabel->
  "Out[321]=",ExpressionUUID->"cec37677-84fe-ea41-9d92-a1b003707e83"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsubsection",ExpressionUUID->"bc0fc821-4559-5e41-8d4c-574b05a648d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "5"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "3"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[33]:=",ExpressionUUID->"ea51c935-d9a1-d74e-a393-65cd4e370fb9"],

Cell[BoxData["0.000053366401954861496`"], "Output",
 CellChangeTimes->{3.990332168921465*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"c95ee645-584d-f14d-8304-51aab852520a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "2", ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "3"}], ",", " ", 
        RowBox[{"1", "/", "4"}], ",", " ", 
        RowBox[{"1", "/", "5"}]}], "}"}], ",", " ", "12"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[322]:=",ExpressionUUID->"a9f491f8-7b86-bb44-ab28-a286c1acc186"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0089867`", ",", "0.00005336640195486149700568198611177699`12."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9903321689978104`*^9, 3.990621893109873*^9, 
  3.990622062675686*^9, 3.990756376291834*^9, 3.9907603308970757`*^9, 
  3.9907624818842144`*^9, 3.990766378163372*^9},
 CellLabel->
  "Out[322]=",ExpressionUUID->"20ab5364-1a41-a744-a68b-372160ad63d9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsubsection",ExpressionUUID->"3fc5f4b4-73cc-3b4b-aed5-ef46dd7fe1f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[35]:=",ExpressionUUID->"980d5933-5353-9448-987d-cd5e99287542"],

Cell[BoxData["0.00025645112908351844`"], "Output",
 CellChangeTimes->{3.9903321703040867`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"0b266af2-ff8d-3840-9966-b2e4c7f88771"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ",", " ", 
        RowBox[{"1", "/", "4"}]}], "}"}], ",", " ", "12"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[323]:=",ExpressionUUID->"24c4fed8-b8e7-4748-a3a5-141dd13dc87a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0062706`", ",", "0.00025645112908351266296339276404598602`12."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9903321703856926`*^9, 3.990621893190611*^9, 
  3.990622062774639*^9, 3.9907563764011955`*^9, 3.990760330991287*^9, 
  3.990762481996914*^9, 3.990766378195299*^9},
 CellLabel->
  "Out[323]=",ExpressionUUID->"55a06bb2-5229-ca4a-abf7-05a00803bb55"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Subsubsection",ExpressionUUID->"63d5eb39-2c66-da45-a5ea-bb1fd9d07a4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "5"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[37]:=",ExpressionUUID->"10ce11dd-8a69-4f4d-bee6-5dfdac29c30c"],

Cell[BoxData[
 RowBox[{"-", "1.9056078902460561`*^-6"}]], "Output",
 CellChangeTimes->{3.9903321712630653`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"ae7b5c4c-5cb5-464b-b682-21f6ae9fedfb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "3", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], ",", " ", 
        RowBox[{"1", "/", "5"}]}], "}"}], ",", " ", "12"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[324]:=",ExpressionUUID->"5d3de5ae-ab02-bd4a-9c72-3d1d82c8f290"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.005927`", ",", 
   RowBox[{"-", "1.90560789023442931976096790422836`12.*^-6"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903321712949257`*^9, 3.990621893292452*^9, 
  3.990622062880512*^9, 3.9907563765081882`*^9, 3.990760331075163*^9, 
  3.9907624821056232`*^9, 3.990766378217987*^9},
 CellLabel->
  "Out[324]=",ExpressionUUID->"48ecac48-ee5a-3c48-b956-6cc96a673c0b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 7", "Subsubsection",ExpressionUUID->"36e37dab-bc5b-f248-b7c1-8c2a7bacc6f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "^", "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "5"}], ")"}], "^", "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", "n4", ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[39]:=",ExpressionUUID->"e802d839-8751-1448-bd32-a6bf4f7d4803"],

Cell[BoxData[
 TemplateBox[{
  "NSum", "nsumz", 
   "\"Some terms are zero. The algorithms are not very applicable.\"", 2, 39, 
   4, 34949793049218537177, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.990332187091297*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"5624758d-3ebd-8c49-a239-61bc7479a6a1"],

Cell[BoxData["1.1538250784963856`*^-6"], "Output",
 CellChangeTimes->{3.9903321898720665`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"04436079-c835-9645-b02c-60c8cea3c436"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "2", ",", " ", "2"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", " ", 
        RowBox[{"1", "/", "3"}], ",", " ", 
        RowBox[{"1", "/", "4"}], ",", " ", 
        RowBox[{"1", "/", "5"}]}], "}"}], ",", " ", "10"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[325]:=",ExpressionUUID->"29a43cd9-fd43-5242-b40a-266d39ec0d46"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0076915`", ",", "1.15382507849522766782802490870528`10.*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990332189935154*^9, 3.9906218933776665`*^9, 
  3.9906220629962025`*^9, 3.9907563766049843`*^9, 3.9907603311481514`*^9, 
  3.990762482217325*^9, 3.9907663782390404`*^9},
 CellLabel->
  "Out[325]=",ExpressionUUID->"ed056959-b4e8-4a40-96d0-12bedaf0ecdc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8", "Subsubsection",ExpressionUUID->"9391f235-89c7-8a4b-920d-c00f9f0d38de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "/", "5"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "/", "5"}], ")"}], "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "4"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[41]:=",ExpressionUUID->"8d045ffa-4631-6e4d-8a5c-814e3d7acb0f"],

Cell[BoxData[
 RowBox[{"-", "0.010211206517968672`"}]], "Output",
 CellChangeTimes->{3.990332190070423*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"01b82d53-87b5-6b43-8d6d-83ac8af2b398"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "2"}], "/", "5"}]}], "}"}], ",", " ", "15"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[326]:=",ExpressionUUID->"65915212-b720-e24f-997b-11c570239039"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0115966`", ",", 
   RowBox[{"-", "0.0102112065179687085337230503184883744`15."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903321901215153`*^9, 3.9906218934566174`*^9, 
  3.990622063081009*^9, 3.9907563766739235`*^9, 3.990760331220886*^9, 
  3.990762482320051*^9, 3.9907663782650642`*^9},
 CellLabel->
  "Out[326]=",ExpressionUUID->"fba65134-ede7-e646-975d-006b4df346bb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9", "Subsubsection",ExpressionUUID->"7bcb22b5-ea1c-5648-b613-020c23e5e929"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], ")"}], "^", "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "5"}], ")"}], "^", "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", "n4", ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[43]:=",ExpressionUUID->"26b4fcfa-b109-0e4d-abea-e750029c381e"],

Cell[BoxData["2.462911611943442`*^-8"], "Output",
 CellChangeTimes->{3.9903322089821815`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"0ba0a318-0c71-024e-b43e-78b54ba7301c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "3", ",", " ", "1", ",", " ", "2"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
        RowBox[{"1", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], ",", " ", 
        RowBox[{"1", "/", "5"}]}], "}"}], ",", " ", "10"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[327]:=",ExpressionUUID->"3b192c28-7adf-4948-8898-0c304a0a34d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0112227`", ",", "2.462911611943621331294437326312`10.*^-8"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990332209043932*^9, 3.9906218935632896`*^9, 
  3.9906220631658573`*^9, 3.990756376767658*^9, 3.990760331287464*^9, 
  3.990762482429758*^9, 3.990766378290085*^9},
 CellLabel->
  "Out[327]=",ExpressionUUID->"2e343269-dcb4-004c-a57d-4b7d06df09b3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10", "Subsubsection",ExpressionUUID->"fd3d2a9c-fe77-8b40-bd7b-987205ea3305"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", "5"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "5"}], " ", 
      RowBox[{
       RowBox[{"(", "n2", ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", "n3", ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[45]:=",ExpressionUUID->"336bf9de-7d7f-b646-964b-198cb8b010e4"],

Cell[BoxData[
 RowBox[{"-", "1.8535330971937264`*^-6"}]], "Output",
 CellChangeTimes->{3.990332210242483*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"8ee8199a-8166-2441-9814-1b436b20c6fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "4"}], ",", " ", 
        RowBox[{"2", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", " ", "12"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[328]:=",ExpressionUUID->"c9b2d9ab-b068-ca46-b8dd-7479a9190f87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0047069`", ",", 
   RowBox[{"-", "1.85353309719372394122646847221362`12.*^-6"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903322102964993`*^9, 3.99062189364176*^9, 
  3.990622063284853*^9, 3.99075637683465*^9, 3.990760331365473*^9, 
  3.990762482552429*^9, 3.990766378312912*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"03691bf1-6844-cb4a-8793-6dc1dbb2fd08"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11", "Subsubsection",ExpressionUUID->"6210b084-3d60-4df7-89bd-bb4d10c19ca3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], ")"}], "^", 
      "n1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"n1", "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[56]:=",ExpressionUUID->"14395959-1545-48fd-98f0-4121b8202801"],

Cell[BoxData[
 RowBox[{"0.2505404220197686`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.2851996308928724`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906219941226616`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"267776e4-3531-be41-be12-3c01947bfb09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", " ", "+", " ", "I", "/", "5"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], "}"}], ",", 
      " ", "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellLabel->
  "In[329]:=",ExpressionUUID->"a3c5074c-c388-49d5-bb40-17d9072f6690"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0088103`", ",", 
   RowBox[{
   "0.25054042201976860493942021772547689728`19.97004674913391", "+", 
    RowBox[{
    "0.28519963089287236029910604154140126254`20.0263179036175", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990621893726082*^9, 3.9906220633662453`*^9, 
  3.9907563769246483`*^9, 3.990760331459337*^9, 3.9907624826451817`*^9, 
  3.9907663783306713`*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"a8ca1f01-159f-0647-b441-44b418560c1f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12", "Subsubsection",ExpressionUUID->"f0ab4643-3fe6-4bdc-bb81-c2944303d418"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
       "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}],
        "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[57]:=",ExpressionUUID->"f3366ba3-4fd7-4007-a0f8-ec6c64e79769"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.0039454218113837225`"}], "-", 
  RowBox[{"0.0033559556385756757`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906219945080376`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"7165d160-b1f8-a94f-8f24-dcfc136ef55f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "+", 
         RowBox[{"I", "/", "4"}]}], ",", 
        RowBox[{"3", "-", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "I"}], ")"}], "/", "5"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "I"}], ")"}], "/", "6"}]}], "}"}], ",", 
      "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.99062209968729*^9, 3.99062209968729*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"aa6fcba3-6b17-554d-a4a1-13a40ba38fd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0088211`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00394542181138372238021706273036075499`20.032307883653637"}], "-", 
    RowBox[{
    "0.00335595563857567585414008293954256202`19.962030653884515", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9906221007381287`*^9, 3.9907563770850525`*^9, 
  3.9907603315392075`*^9, 3.990762482751896*^9, 3.9907663783624134`*^9},
 CellLabel->
  "Out[330]=",ExpressionUUID->"4576f485-3760-1d4e-b20f-9f807e8b5b61"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13", "Subsubsection",ExpressionUUID->"ad506218-d0f3-4d0b-90de-ed09bff36a9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.9906221108586025`*^9, 3.990622112331545*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"b8ff31fe-2cb6-46c7-93a6-f88b7541ab07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.812592348413989`*^-6"}], "-", 
  RowBox[{"2.1169532384647956`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906220429948883`*^9, 3.990622313296583*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"be3d1bde-91cf-8b4e-b1e0-2fa440048891"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "-", 
         RowBox[{"I", "/", "5"}]}], ",", 
        RowBox[{"2", "+", 
         RowBox[{"I", "/", "7"}]}], ",", 
        RowBox[{"2", "+", 
         RowBox[{"I", "/", "8"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "3"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "I"}], ")"}], "/", "8"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "I"}], ")"}], "/", "7"}]}], "}"}], ",", 
      "18"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9906221238963203`*^9, 3.9906221238963203`*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"53c9c03e-8533-674c-9e37-6b8016459b70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0132407`", ",", 
   RowBox[{
    RowBox[{"-", "4.81259234841399016260153656003041`18.11210513114649*^-6"}],
     "-", 
    RowBox[{
    "2.1169532384647948460186075402915`17.75543731987384*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990622124597719*^9, 3.9907563771786613`*^9, 
  3.9907603316690655`*^9, 3.9907624828665905`*^9, 3.9907663783780346`*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"840081b0-7ba7-1f44-8dfc-37c2f2a23c15"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14", "Subsubsection",ExpressionUUID->"be92488b-4b8c-48ee-acf5-5a3bcaa143f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
       "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[78]:=",ExpressionUUID->"22b64956-0abe-488b-ae9b-8ea624ad2e66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.000318471582693174`"}], "-", 
  RowBox[{"0.0016777535731547712`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906222525269394`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"5c0123fc-d0c5-4d40-bfac-d08ddd0def1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", "+", 
         RowBox[{"I", "/", "9"}]}], ",", 
        RowBox[{"2", "-", 
         RowBox[{"I", "/", "4"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "I"}], ")"}], "/", "7"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "I"}], ")"}], "/", "5"}]}], "}"}], ",", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990622137809763*^9, 3.990622137809763*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"6cc3f529-2371-a848-8029-dc62eb46d29b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0175044`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00031847158269317403890047889029398556`19.421170984850235"}], "-", 
    RowBox[{
    "0.00167775357315477075385224855455022773`20.142828471083376", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9906221434757404`*^9, 3.9907563772630005`*^9, 
  3.990760331761242*^9, 3.9907624829594345`*^9, 3.990766378433691*^9},
 CellLabel->
  "Out[332]=",ExpressionUUID->"5761c1e8-80ed-dc4b-b4c6-b8248541a587"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15", "Subsubsection",ExpressionUUID->"9d1dcd71-f0d9-4593-95cd-d7d65ab6ffd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "9"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "5"}], ")"}], "^", "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}], ")"}], "^", 
       "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}], " ", 
      RowBox[{"n4", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "11"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.9906221567210503`*^9, 3.990622157191477*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"68e71496-8ca6-46cd-a166-96670aa4ab59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.473360079692699`*^-12"}], "+", 
  RowBox[{"1.720491322894763`*^-10", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990622252159754*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"6f3b1bc9-7f2c-5641-8d6b-0474b4ea199c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "+", 
         RowBox[{"I", "/", "6"}]}], ",", 
        RowBox[{"2", "-", 
         RowBox[{"I", "/", "8"}]}], ",", 
        RowBox[{"3", "+", 
         RowBox[{"I", "/", "10"}]}], ",", 
        RowBox[{"2", "-", 
         RowBox[{"I", "/", "11"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "9"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "I"}], ")"}], "/", "8"}], ",", 
        RowBox[{"I", "/", "5"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "I"}], ")"}], "/", "10"}]}], "}"}], ",", "15"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9906221520774345`*^9, 3.9906221520774345`*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"648ee002-2fa0-9f41-bda6-93badb96b345"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0078665`", ",", 
   RowBox[{
    RowBox[{"-", "3.47336007973959909078950961`13.45552383657261*^-12"}], "+", 
    RowBox[{
    "1.7204913228916707396448506419`15.150426514702746*^-10", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990622152863125*^9, 3.9907563773411083`*^9, 
  3.990760331834791*^9, 3.990762483066311*^9, 3.9907663784635944`*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"26aa9ac2-e8b7-ea41-bf53-6d5b19e6f72a"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NMultipleAffineZeta", "Section",
 CellChangeTimes->{{3.9907485986470623`*^9, 3.9907485993969803`*^9}, 
   3.9907506581344757`*^9, {3.9907570768507805`*^9, 3.9907570774603615`*^9}, 
   3.990760169047203*^9},ExpressionUUID->"7ba91097-dc04-1044-b39f-\
4edbe35ec097"],

Cell[CellGroupData[{

Cell["Example 1", "Subsubsection",ExpressionUUID->"a8244eeb-2d80-ff43-ba73-ca9280cf876e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", "2"}], ")"}]}], ",", 
   " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[47]:=",ExpressionUUID->"a95115af-be16-4344-b0de-b1de9a8a1202"],

Cell[BoxData["0.6449340667904827`"], "Output",
 CellChangeTimes->{3.9903322103509827`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"002388d7-c526-0941-b94f-5dc05fb6017e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1"}], "}"}], "}"}], ",", " ", "20"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[334]:=",ExpressionUUID->"066c2fbb-4665-fc4e-b31e-9ef9d210dec2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0047974`", ",", "0.64493406684822643647241516664602518922`20."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9903322103992577`*^9, 3.9903337403696136`*^9, 
  3.990333933062969*^9, 3.9903340912384434`*^9, 3.9906218940037975`*^9, 
  3.9906225105437317`*^9, 3.990756377415167*^9, 3.9907603319130516`*^9, 
  3.9907624831550903`*^9, 3.9907663784755955`*^9},
 CellLabel->
  "Out[334]=",ExpressionUUID->"4e1057af-d3d9-a042-80d5-03712814da48"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsubsection",ExpressionUUID->"c1484ef7-4f2f-3b4f-a50a-83b1bbfd7471"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "*", "n2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[49]:=",ExpressionUUID->"78a5cca2-4442-ec44-8151-9f4f81e0f6b3"],

Cell[BoxData["0.026973936884563728`"], "Output",
 CellChangeTimes->{3.9903322104705715`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"2e134a4b-3a73-de4d-9a07-ec7db3e8a440"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "15"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[335]:=",ExpressionUUID->"46c93edc-447e-4d41-9c72-8a0ab37580ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.5063775`", ",", "0.02697595721951289072193510846889567123`15."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9903322153251*^9, 3.990334134122225*^9, 
  3.99033533036236*^9, 3.9903357647965164`*^9, 3.99033734701285*^9, 
  3.9906218986257076`*^9, 3.990622514988329*^9, 3.990756382912836*^9, 
  3.9907603368672714`*^9, 3.990762488387108*^9, 3.990766384015526*^9},
 CellLabel->
  "Out[335]=",ExpressionUUID->"96728093-5fc0-d24b-96a2-ee9da224669e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsubsection",ExpressionUUID->"33252e04-296d-de49-b8d2-d41c4b71ae18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", "n2"}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"3", "*", "n3"}]}], ")"}], "^", "4"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[51]:=",ExpressionUUID->"65e0a96b-93de-fc42-9ff6-7c64d1e704e4"],

Cell[BoxData["9.956306691251067`*^-6"], "Output",
 CellChangeTimes->{3.990332215928602*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"35761693-e96a-a843-83a7-c0f958fbdd8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "3", ",", " ", "4"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[336]:=",ExpressionUUID->"d870f55a-4d6c-dd41-b8de-796d0cc60c3c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7655782`", ",", "0.00001036151259517641211477200613519682`10."}],
   "}"}]], "Output",
 CellChangeTimes->{3.990332216856802*^9, 3.9906218995497265`*^9, 
  3.990622515941931*^9, 3.990756383691597*^9, 3.9907603377059383`*^9, 
  3.9907624893974075`*^9, 3.9907663848327312`*^9},
 CellLabel->
  "Out[336]=",ExpressionUUID->"77ed5261-8e60-724d-8ca8-ef09bdc77e10"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsubsection",ExpressionUUID->"932278df-ba9d-4646-98c7-9af6cbb74ad3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1"}], ")"}], "^", "4"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"2", "*", "n2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[53]:=",ExpressionUUID->"0709f222-3712-2540-8873-3edb888f3b6b"],

Cell[BoxData["0.0004170333114319997`"], "Output",
 CellChangeTimes->{3.990332216950617*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"7e79143b-9df6-b040-a555-8d356a6bd00c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "15"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[337]:=",ExpressionUUID->"444d4c6b-94b9-604a-b8e1-336b8caaa99b"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9903323196952915`*^9, 3.990621922394039*^9, 
  3.9906225459778976`*^9, 3.99075641370998*^9, 3.9907603677158394`*^9, 
  3.990762519412401*^9, 3.9907664148492813`*^9},
 CellLabel->
  "Out[337]=",ExpressionUUID->"8eb0392e-b05c-2443-8503-2638a88b0d4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990750640725168*^9, 3.9907506410694656`*^9}},
 CellLabel->
  "In[338]:=",ExpressionUUID->"a8329ffb-bcae-fb4f-9f30-7c5256d0f62c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "13.4153524`", ",", "0.00041703950176535373525487592446786951`10."}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990750651999666*^9, 3.9907564290691338`*^9, 
  3.9907603779285145`*^9, 3.9907625300348873`*^9, 3.990766428325859*^9},
 CellLabel->
  "Out[338]=",ExpressionUUID->"30ab6dc3-d021-2e49-96f4-49492f08e131"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsubsection",ExpressionUUID->"9cc35317-b3f1-434a-b87f-f9c5c2079594"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", "n1"}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2"}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n3"}], ")"}], "^", "2"}]}], ")"}]}], ",",
    " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[55]:=",ExpressionUUID->"83b2b39f-dd32-9045-ad8c-ca0d960c5282"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 55, 5, 34949793049218537177, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.9903323201845417`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"b23a136f-c8e3-8349-8cc9-48382df13f88"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 55, 6, 34949793049218537177, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.9903323202587166`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"6f74a12c-6a93-934b-ab1c-0db9c5aa76cd"],

Cell[BoxData["0.00101859653457871`"], "Output",
 CellChangeTimes->{3.990332320309883*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"ba95114d-48e4-1246-bdf1-39ac12d86568"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}]}], "}"}], ",", "8"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.990335870481886*^9, 3.9903364349122295`*^9},
 CellLabel->
  "In[339]:=",ExpressionUUID->"03b1d108-ff66-eb4a-8db7-1cba62a64757"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{
  3.9903359363570156`*^9, 3.990336363278326*^9, {3.9903364314346905`*^9, 
   3.990336445534649*^9}, 3.9906225670955906`*^9, 3.9907564591795044`*^9, 
   3.9907604024646034`*^9, 3.990762553511324*^9, 3.9907664583764744`*^9},
 CellLabel->
  "Out[339]=",ExpressionUUID->"8d13643c-c12b-6546-8b7e-9fae15846581"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}]}], "}"}], ",", "6"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.990758173320215*^9},
 CellLabel->
  "In[340]:=",ExpressionUUID->"b403f515-7d7c-9e49-96c8-f971c61618af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.667191`", ",", "0.0010288596484406622`6."}], "}"}]], "Output",
 CellChangeTimes->{3.9907581773519783`*^9, 3.9907604074612503`*^9, 
  3.9907625565458393`*^9, 3.990766462091673*^9},
 CellLabel->
  "Out[340]=",ExpressionUUID->"6139a74c-ed1d-5a46-b953-f3405d066cbf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Subsubsection",ExpressionUUID->"20d49baf-8ea6-a242-af00-2d6a2c05a945"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", "*", "n1"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "*", "n3"}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[64]:=",ExpressionUUID->"70867b20-3f5a-b641-80ae-efd959661748"],

Cell[BoxData["0.0004238031831702111`"], "Output",
 CellChangeTimes->{3.990332655559744*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"a6268b42-3326-2545-b8fd-b0883f11d96e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "2", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", "8"}], "]"}],
     "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.990332650700794*^9},
 CellLabel->
  "In[341]:=",ExpressionUUID->"5793ccde-fef4-bd47-a75c-7de15f05c96d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9899181`", ",", "0.00043492687717928765572601420645061288`8."}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903326521537247`*^9, 3.990336238635626*^9, 
  3.9906225678957844`*^9, 3.9907564601939735`*^9, 3.9907604092637787`*^9, 
  3.990762557334465*^9, 3.9907664631378727`*^9},
 CellLabel->
  "Out[341]=",ExpressionUUID->"ea768422-f2ad-c243-afd6-2b8c09ced492"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 7", "Subsubsection",ExpressionUUID->"527d599c-37b9-9e42-996a-3822ec0d4177"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "4"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "*", "n2"}]}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n3"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n4"}], ")"}], "^", "2"}]}], ")"}]}], ",",
    " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.990622596773964*^9, 3.990622598179146*^9}, {
  3.990748564022251*^9, 3.99074856529912*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"fa8692c7-5ce8-bf45-b3f4-fe9768ae7644"],

Cell[BoxData["1.5906463101996633`*^-7"], "Output",
 CellChangeTimes->{3.990748594163597*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"fd2fb61f-0615-8040-855b-a83198e0e53d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "3", ",", " ", "2", ",", " ", "2"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}], ",", "8"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9903326810020504`*^9, 3.9903326827543564`*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"1e65a224-69a8-f84f-940d-a9eb6dd1fd9d"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9903327040793705`*^9, 3.9906225886373024`*^9, 
  3.9907564903195095`*^9, 3.9907604348087482`*^9, 3.9907625832794456`*^9, 
  3.990766493226591*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"3d7cb528-09b3-7f4c-a437-7d31760ac808"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "3", ",", " ", "2", ",", " ", "2"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}], ",", "8", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}], ",", 
      RowBox[{"\"\<StartR\>\"", "->", "4"}], ",", 
      RowBox[{"\"\<MaxR\>\"", "->", "4"}], ",", 
      RowBox[{"\"\<StartK\>\"", "->", "1"}], ",", 
      RowBox[{"\"\<MaxK\>\"", "->", "1"}]}], "]"}], "//", "AbsoluteTiming"}], 
   ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907584478777714`*^9, 3.9907584483574905`*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"8a26d2e1-3955-2f41-bc9c-ff90f8f0ca85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.6104064`", ",", "1.5905603257665236751898092738087`8.*^-7"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990758460312689*^9, 3.990759998816637*^9, 
  3.990760460891508*^9, 3.9907626111860504`*^9, 3.9907664979679165`*^9},
 CellLabel->
  "Out[343]=",ExpressionUUID->"85fa139c-305d-6c49-8bfb-9c8df5faa8d9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8", "Subsubsection",ExpressionUUID->"85fbb0b6-de89-254e-9da7-d23457acf4a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "*", "n1"}]}], ")"}], "^", "5"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "*", "n2"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", "+", " ", "n3"}], ")"}], "^", "3"}]}], ")"}]}], ",",
    " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[23]:=",ExpressionUUID->"311810ca-4b0b-c842-ac17-046b4a173ba6"],

Cell[BoxData["2.6337987344891444`*^-8"], "Output",
 CellChangeTimes->{3.9903362334661636`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"63882a19-3e68-6740-a6bc-830217d0c400"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", ",", " ", "2", ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "8"}], "]"}],
     "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.9903362264425545`*^9},
 CellLabel->
  "In[344]:=",ExpressionUUID->"80e3fe49-38d8-1948-9ad6-0673041ff1ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.3168396`", ",", "2.633803932355894055481605075647`8.*^-8"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990336227231163*^9, 3.99062258900984*^9, 
  3.9907564906819687`*^9, 3.9907604612379017`*^9, 3.9907626115458984`*^9, 
  3.99076649841971*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"cc82bc2d-20b8-ee42-bf49-98f078ecc1c8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9", "Subsubsection",ExpressionUUID->"6fe3e029-f47f-a249-b27b-f93af4407f3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", "n1"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n2"}], ")"}], "^", "4"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", "*", "n3"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"2", "*", "n4"}]}], ")"}], "^", "3"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.990760070428692*^9, 3.9907600712099648`*^9}},
 CellLabel->
  "In[413]:=",ExpressionUUID->"2ef04457-3fc5-0c44-9c03-3ebe6cab3065"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 413, 46, 34952527408207694183, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.990760139944044*^9},
 CellLabel->
  "During evaluation of \
In[413]:=",ExpressionUUID->"80939e38-80f8-9441-b01c-a131dfa63cb7"],

Cell[BoxData["5.0377625334713406`*^-8"], "Output",
 CellChangeTimes->{3.9907601402100697`*^9},
 CellLabel->
  "Out[413]=",ExpressionUUID->"46857349-d4b1-b14c-8fd3-8c4fae8960a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "4", ",", " ", "2", ",", " ", "3"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "8"}], "]"}],
     "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.990335670309574*^9, 3.990335703965843*^9},
 CellLabel->
  "In[345]:=",ExpressionUUID->"fdf8ea43-7a32-0640-99a6-b9fda5a01fee"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.9903357034895897`*^9, 3.990335716011593*^9}, 
   3.990622611104477*^9, 3.9907565207409267`*^9, 3.990760488639311*^9, 
   3.990762637194868*^9, 3.990766528478771*^9},
 CellLabel->
  "Out[345]=",ExpressionUUID->"cbacdfeb-17e0-5b4e-98d9-18b7635e308f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "4", ",", " ", "2", ",", " ", "3"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}]}], "}"}], ",", "8", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}], ",", 
      RowBox[{"\"\<StartR\>\"", "->", "4"}], ",", 
      RowBox[{"\"\<MaxR\>\"", "->", "4"}], ",", 
      RowBox[{"\"\<StartK\>\"", "->", "1"}], ",", 
      RowBox[{"\"\<MaxK\>\"", "->", "1"}]}], "]"}], "//", "AbsoluteTiming"}], 
   ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907600344390373`*^9, 3.9907600384606133`*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"84655e4d-ed81-f649-9eb6-d421b0171bd0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.1346497`", ",", "4.959331892088235949607240001246`8.*^-8"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990760058192877*^9, 3.990760516086048*^9, 
  3.9907626687410755`*^9, 3.990766532705736*^9},
 CellLabel->
  "Out[346]=",ExpressionUUID->"94a0dcfa-42b6-fe47-82dd-87bd9cc6b336"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10", "Subsubsection",ExpressionUUID->"1bbe68ae-24f9-9d45-a2cb-dd2c7734ce34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", " ", "+", " ", "n1"}], ")"}], "^", "6"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"4", "*", "n2"}]}], ")"}], "^", "3"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[12]:=",ExpressionUUID->"26995925-2315-574d-a694-ac992ad1ff72"],

Cell[BoxData["1.4809662023862668`*^-7"], "Output",
 CellChangeTimes->{3.990335666502531*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"89f41910-d514-0d45-b661-5cd4097fbdcf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"6", ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "4"}], "}"}]}], "}"}], ",", "12"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9903356507309513`*^9, 3.990335655887501*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"fa17e2c5-e3a5-4d42-8b5e-fc8e26b2b305"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.1998868`", ",", "1.4809664040396061411879968877175`12.*^-7"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9903356523640976`*^9, 3.9903356625695324`*^9}, 
   3.99062262246957*^9, 3.9907565380848904`*^9, 3.990760528069319*^9, 
   3.990762681452671*^9, 3.990766547958046*^9},
 CellLabel->
  "Out[347]=",ExpressionUUID->"62c86121-d397-f445-976f-5f044ee4c433"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11", "Subsubsection",ExpressionUUID->"78f42518-b0a4-4ac9-b246-dea72de16b50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"2", " ", "n1"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[1]:=",ExpressionUUID->"4019c2db-0e97-4ac7-8f1e-eefaf65746e7"],

Cell[BoxData[
 RowBox[{"0.21508082336323917`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.07978879548265776`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9905996030835857`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"0a2cc514-2616-0a41-93f7-fe1b5ef63171"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "2"}], "}"}], "}"}], ",", " ", "20"}], "]"}], 
    " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellLabel->
  "In[348]:=",ExpressionUUID->"d31b8721-526d-4338-9651-a7962e74921b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.6898168`", ",", 
   RowBox[{
   "0.21508082337971109622988993458316049783`20.12251645606515", "-", 
    RowBox[{
    "0.07978879548981862536860676830328444772`19.691856674588244", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990622624287712*^9, 3.9907565417722874`*^9, 
  3.990760530039469*^9, 3.9907626835999737`*^9, 3.990766549699465*^9},
 CellLabel->
  "Out[348]=",ExpressionUUID->"4f189887-7d90-cb41-abd9-a13288f732e6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12", "Subsubsection",ExpressionUUID->"a749f849-e2b7-4ad7-8c8a-4d0a43368ffb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[2]:=",ExpressionUUID->"110bb4be-6d5d-4f63-9c38-ddd0f5184a06"],

Cell[BoxData[
 RowBox[{"0.007508146536148514`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0024565697029200976`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990599605174694*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"3f8ff268-dc64-3140-94d6-822c4fa86c62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[349]:=",ExpressionUUID->"a8f8e58f-baf2-4ae6-ba9b-c44a1d24b346"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.990622624521948*^9, 3.9907503991847076`*^9, 
  3.9907565718515034`*^9, 3.9907605601483192`*^9, 3.990762713705803*^9, 
  3.990766579746689*^9},
 CellLabel->
  "Out[349]=",ExpressionUUID->"89033ff0-d33d-7740-b413-9d605bc79ec3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.990748669725218*^9, 3.990748670069109*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"7edc3124-8336-e946-b596-aba4bb6bf7da"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.990748700434473*^9, 3.9907566019361324`*^9, 
  3.990760590241062*^9, 3.9907627438416615`*^9, 3.9907666098214283`*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"6b49775c-94a5-a244-8503-f69bb86a6ae1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "6"}], "]"}],
     " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.9907506269130783`*^9},
 CellLabel->
  "In[351]:=",ExpressionUUID->"fba16f1a-9911-4943-9f3c-6604910f97b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.4465453`", ",", 
   RowBox[{"0.0075083472071396043`6.128420446931623", "-", 
    RowBox[{
    "0.0024572577704753949`5.643326816608739", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9907506288347015`*^9, 3.990756604816622*^9, 
  3.9907605920705776`*^9, 3.990762745968132*^9, 3.9907666133297844`*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"699e0242-d236-3943-8d2e-a06a8f7e2c3c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13", "Subsubsection",ExpressionUUID->"0a37d38f-0a2c-4e3a-9710-105d660e228a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[3]:=",ExpressionUUID->"da09447b-8438-4903-82bb-84ec75a9a92a"],

Cell[BoxData[
 RowBox[{"0.0007909539157033164`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0006187175883111554`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9905996092778645`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"72a56898-8d88-d84b-aec9-c8f9caddab94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "18"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[352]:=",ExpressionUUID->"6d9cf27f-70ea-43b2-8ee2-9d93353c116c"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9906226246643734`*^9, 3.990750456412506*^9, 
  3.9907566349081364`*^9, 3.9907606221607227`*^9, 3.990762776084856*^9, 
  3.9907666434222775`*^9},
 CellLabel->
  "Out[352]=",ExpressionUUID->"136161c6-b7d2-3046-bce1-b7c94d6ef115"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.990750434817177*^9, 3.9907504351609135`*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"fac6cd2a-e0f8-4a46-b3a9-bdf737c2502f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.9019618`", ",", 
   RowBox[{"0.00078880507088543328258885567935660187`10.040578583313097", "-", 
    RowBox[{
    "0.00064039168468123377438535678051978674`9.950054573563698", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907504600282784`*^9, 3.990756641807892*^9, 
  3.990760625756653*^9, 3.9907627796376457`*^9, 3.990766647361248*^9},
 CellLabel->
  "Out[353]=",ExpressionUUID->"521d581a-d372-c343-89e0-45a1709cb71a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14", "Subsubsection",ExpressionUUID->"07c64dce-d6cb-469b-ad8a-679aff562b35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"3", " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[4]:=",ExpressionUUID->"b7db8a0b-e7e2-41ad-a013-a79f4c00dc59"],

Cell[BoxData[
 RowBox[{"0.00004751875295965822`", "\[VeryThinSpace]", "-", 
  RowBox[{"3.2936628641258214`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990599609988899*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"db8d7a47-03b1-2145-998b-43aa6f4e2fde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[354]:=",ExpressionUUID->"2bd5767d-da49-4f65-b830-5ebd2b9294bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.3606124`", ",", 
   RowBox[{"0.00004751888156635663835715418385808567`20.150504568215354", "-", 
    RowBox[{
    "3.2932783562253742748819596234305`17.99126679787672*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9906226266646557`*^9, 3.9907566441654644`*^9, 
  3.99076062832798*^9, 3.9907627817102013`*^9, 3.990766650799284*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"d4916bed-7974-c64e-b312-3160d44094e8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15", "Subsubsection",ExpressionUUID->"0d9944a9-19a8-488e-8012-067dbfef599e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", " ", "n4"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[5]:=",ExpressionUUID->"56931737-6cbe-4f66-9a42-ef030a03af0b"],

Cell[BoxData[
 RowBox[{"2.636329302842876`*^-6", "-", 
  RowBox[{"2.7503110093638453`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990599721486809*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"83b01fcb-63f0-3146-b1bd-68ad58830560"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "15"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[355]:=",ExpressionUUID->"0f873b16-87cf-4752-97cd-5f91641aff85"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9906226268976936`*^9, 3.990750512355385*^9, 
  3.990756674331505*^9, 3.990760658476919*^9, 3.9907628118793335`*^9, 
  3.9907666809542522`*^9},
 CellLabel->
  "Out[355]=",ExpressionUUID->"b87e2bc9-a022-3b42-9af7-0bd24a4dd236"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "6"}], "]"}],
     "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9907487835846024`*^9, {3.9907505228733215`*^9, 3.99075052677265*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"a16bc203-d66d-af42-b691-a1b32dec4444"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.8430024`", ",", 
   RowBox[{"2.64002330490543178203515416220467`5.990188689433114*^-6", "-", 
    RowBox[{
    "2.75934610452535262458678689894124`6.009387106207685*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990748785737692*^9, 3.9907505452073097`*^9, 
  3.990756676862894*^9, 3.990760660630764*^9, 3.990762814914221*^9, 
  3.9907666828517895`*^9},
 CellLabel->
  "Out[356]=",ExpressionUUID->"1a0a7b89-7c21-d247-a92e-fcb88e58cf46"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 16", "Subsubsection",ExpressionUUID->"de0ee60a-6ff8-413e-86a8-c0f216febdd1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "4"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[6]:=",ExpressionUUID->"8cc1aea4-8852-4a4d-9d67-2ed87bf5c57f"],

Cell[BoxData[
 RowBox[{"0.002363053678713664`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.00010753236619392359`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990599724812931*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"50ba8f7d-73c8-5f4f-ad5a-6a8b9c22abfe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ",", " ", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "4"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[357]:=",ExpressionUUID->"8295a12e-e45a-4c4f-8a5c-0b86b7ed5cea"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9906226271827507`*^9, 3.9907505427235947`*^9, 
  3.9907567069313984`*^9, 3.9907606907425175`*^9, 3.990762845068823*^9, 
  3.990766712917389*^9},
 CellLabel->
  "Out[357]=",ExpressionUUID->"fda66338-ea5b-3242-823b-ed8424887a2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ",", " ", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "4"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", "6"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.990748704257015*^9, 3.990748704555992*^9}, 
   3.9907490980713444`*^9},
 CellLabel->
  "In[358]:=",ExpressionUUID->"50e29206-09ae-0341-af41-f6738af67c56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.6705182`", ",", 
   RowBox[{"0.0023634483814501983`6.150067696411525", "+", 
    RowBox[{
    "0.0001073229969220685`4.807214366363098", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990748761053072*^9, 3.990749100603319*^9, 
  3.9907505542253113`*^9, 3.9907567089532375`*^9, 3.9907606920963516`*^9, 
  3.990762846268654*^9, 3.9907667146637154`*^9},
 CellLabel->
  "Out[358]=",ExpressionUUID->"d36347ab-8b59-2f40-b951-f39e9d8f9d91"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 17", "Subsubsection",ExpressionUUID->"2c11cbe8-b27f-41fa-8ce5-96c49cde5cbd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", "4"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n2"}], ")"}], "^", "2"}]}], ")"}]}], ",",
    " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[7]:=",ExpressionUUID->"e210f408-091b-4f78-a3cb-d65da432bc94"],

Cell[BoxData["2.6700612308939813`*^-6"], "Output",
 CellChangeTimes->{3.9905997253353157`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"d4d44fda-c87b-d640-a626-4778bc5f0eb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}]}], "}"}], ",", " ", 
      "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[359]:=",ExpressionUUID->"dff8c02e-019b-4f2e-b4e6-58b0b3e90cd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.6037984`", ",", "2.6700609879447079093968096276444`20.*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990622629423319*^9, 3.9907567120834656`*^9, 
  3.9907606942570744`*^9, 3.9907628483207264`*^9, 3.9907667173117523`*^9},
 CellLabel->
  "Out[359]=",ExpressionUUID->"a5e8ce85-a005-c747-aff9-5fd14f055df4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 18", "Subsubsection",ExpressionUUID->"7bf87e92-5c84-4708-b6c7-8c1a360f234b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "3"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
       "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"I", "/", "4"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[8]:=",ExpressionUUID->"c1d746a5-6bbb-4c09-ba55-3af973760e0c"],

Cell[BoxData[
 RowBox[{"0.000011183473574313275`", "\[VeryThinSpace]", "+", 
  RowBox[{"2.0679432444479173`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.99059972932008*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"b838300d-35b2-6741-96d2-3f2764b3907b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "7"}]}], ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "6"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "3"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "6"}]}], ",", " ", 
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "4"}]}], ",", " ", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[360]:=",ExpressionUUID->"e6291f08-ac65-4b11-b354-eb7f76f39e45"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.1626703`", ",", 
   RowBox[{
   "0.00001118347421839935907570996328227369`18.14321442369098", "+", 
    RowBox[{
    "2.06794319568700253087053231839419`17.41017628775245*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990622634691372*^9, 3.990756719632084*^9, 
  3.990760699380867*^9, 3.990762852663084*^9, 3.990766724541254*^9},
 CellLabel->
  "Out[360]=",ExpressionUUID->"16531e98-d00e-4d4e-979c-9034e2cd36b2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 19", "Subsubsection",ExpressionUUID->"bed32146-b5e2-4253-bdb6-ab0580741b44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
       "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "10"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
       "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}], ")"}], " ", "n3"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[9]:=",ExpressionUUID->"b38e84cc-002d-4b2d-8dc4-50cfc9fd5b7e"],

Cell[BoxData[
 RowBox[{"6.485867829151474`*^-7", "-", 
  RowBox[{"2.7789741211143804`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990599744380974*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"491c80c7-ae45-304a-8dd3-93ae457f7d7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}], ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", " ", "-", " ", 
          RowBox[{"I", "/", "8"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}]}], "}"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ",", " ", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "10"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[361]:=",ExpressionUUID->"123e1a16-87d8-4964-aa9a-eed2068306de"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9906226348665524`*^9, 3.99075060147159*^9, 
  3.990756749773506*^9, 3.9907607294907074`*^9, 3.990762882761877*^9, 
  3.9907667546180534`*^9},
 CellLabel->
  "Out[361]=",ExpressionUUID->"0d4ef99b-dca4-314f-bede-ccb02f300707"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}], ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", " ", "-", " ", 
          RowBox[{"I", "/", "8"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}]}], "}"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ",", " ", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "10"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "6"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9907487180695343`*^9, 3.99074871834429*^9}, 
   3.9907491122255287`*^9},
 CellLabel->
  "In[362]:=",ExpressionUUID->"78b60931-b7cb-b54e-8a4b-e6ed22404612"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.9968806`", ",", 
   RowBox[{"6.4874376010063188535699385160931`6.114052054241488*^-7", "-", 
    RowBox[{
    "2.7740125823193349789694491349223`5.7450872872052114*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907487612882137`*^9, 3.9907491169442425`*^9, 
  3.990750571240946*^9, 3.9907567538188686`*^9, 3.99076073223118*^9, 
  3.990762885584997*^9, 3.9907667576640167`*^9},
 CellLabel->
  "Out[362]=",ExpressionUUID->"69db866c-7210-ad4d-bd2a-bca37b7673d5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 20", "Subsubsection",ExpressionUUID->"227dfa74-1ea1-4714-90b1-593ceedbfd7d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "11"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "12"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "13"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[10]:=",ExpressionUUID->"67027a93-25aa-4b81-b48f-13d1588116eb"],

Cell[BoxData[
 RowBox[{"1.2871374644045676`*^-6", "-", 
  RowBox[{"4.175717909829463`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9905997471748276`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"ecbfbbbb-14d4-c04c-b7d0-c99bc5d90105"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"4", " ", "-", " ", 
           RowBox[{"I", "/", "10"}]}], ",", " ", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "12"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"I", "/", "8"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "6"}]}], ",", " ", 
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ",", " ", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "11"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "13"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[363]:=",ExpressionUUID->"b77b6000-6286-4063-95f7-263c715606de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.6545383`", ",", 
   RowBox[{"1.28713747149905348409717287613856`20.12878519618437*^-6", "-", 
    RowBox[{
    "4.1757179261631814555531926752453`19.639891416359117*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9906226367380733`*^9, 3.990756757007042*^9, 
  3.990760734382948*^9, 3.9907628880536613`*^9, 3.9907667603653164`*^9},
 CellLabel->
  "Out[363]=",ExpressionUUID->"7ac9bb4f-d246-2242-a8f6-afec6724c524"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NMultipleAffinePolyLog", "Section",ExpressionUUID->"7ad64ed5-3792-8142-882f-0d441292fbf1"],

Cell[CellGroupData[{

Cell["Example 1", "Subsubsection",ExpressionUUID->"03345aec-1f6f-3a45-9934-df167016167c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "^", "n1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", "2"}], ")"}]}], ",", 
   " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[68]:=",ExpressionUUID->"022b91f6-e2a8-c640-a4be-f2e09ea1a65b"],

Cell[BoxData["0.16448105293002502`"], "Output",
 CellChangeTimes->{3.9903330633110657`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"f2f1075c-f0c1-904c-9d76-6b0508c97ebf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", "/", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1"}], "}"}], "}"}], ",", " ", "20"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[364]:=",ExpressionUUID->"3b5eb641-b745-d944-a186-4c30d5feef51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0172446`", ",", "0.16448105293002501180531264019918757454`20."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9903330634561005`*^9, 3.9906227485859585`*^9, 
  3.990756757078062*^9, 3.990760734475254*^9, 3.9907628881631527`*^9, 
  3.9907667604434223`*^9},
 CellLabel->
  "Out[364]=",ExpressionUUID->"e5aac674-843d-1b42-8c45-da4e24e8af94"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsubsection",ExpressionUUID->"5e1a2139-9a43-734f-ac06-779bc145f83a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "*", "n2"}]}], ")"}], "^", "3"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[70]:=",ExpressionUUID->"1a2e1f84-ba93-3047-89ca-8f5e733c8ecd"],

Cell[BoxData["0.0010335294079784482`"], "Output",
 CellChangeTimes->{3.990333063524336*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"df3e0d84-a01f-8c46-ae0e-3d568f4ae668"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", " ", 
        RowBox[{"1", "/", "3"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "15"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[365]:=",ExpressionUUID->"6ceec047-e3aa-ec41-b40a-51f350fb617c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0321048`", ",", "0.00103352940797844131376480446712611461`15."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9903330636076965`*^9, 3.990622748690901*^9, 
  3.990756757118885*^9, 3.990760734555271*^9, 3.990762888240608*^9, 
  3.990766760505911*^9},
 CellLabel->
  "Out[365]=",ExpressionUUID->"a2e060e9-bf69-9743-b410-f955f58feba5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsubsection",ExpressionUUID->"016e161a-5f1c-d843-940e-59b1f4899504"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "5"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", "n2"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"3", "*", "n3"}]}], ")"}], "^", "3"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[72]:=",ExpressionUUID->"cdcd282c-d2dd-8c4b-ad94-aded9863ef6d"],

Cell[BoxData["8.19264195961177`*^-8"], "Output",
 CellChangeTimes->{3.9903330644408836`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"345a28cf-6228-f842-8006-787749034919"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "2", ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "3"}], ",", " ", 
        RowBox[{"1", "/", "4"}], ",", " ", 
        RowBox[{"1", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "12"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[366]:=",ExpressionUUID->"15d1024a-d419-aa49-8255-dbf5b53b8b01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0117011`", ",", "8.192641955079849854210216732007`12.*^-8"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990333064530344*^9, 3.9906227487877655`*^9, 
  3.9907567571402893`*^9, 3.9907607346646214`*^9, 3.990762888328085*^9, 
  3.9907667605683956`*^9},
 CellLabel->
  "Out[366]=",ExpressionUUID->"a453627c-71b4-244b-8a18-bbaadedb520e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsubsection",ExpressionUUID->"ff9470fd-f9b7-0240-ba08-939a0913e0a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", "n1"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2"}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n3"}], ")"}], "^", "2"}]}], ")"}]}], ",",
    " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[74]:=",ExpressionUUID->"0a119822-db6e-d447-8d21-cc6fef2200a4"],

Cell[BoxData["2.6556559651100487`*^-6"], "Output",
 CellChangeTimes->{3.990333065981346*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"6ff07f80-244e-b44c-b577-ab753b37b299"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
        RowBox[{"1", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "12"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[367]:=",ExpressionUUID->"4613cc2a-3953-0845-91f7-385cc317d873"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0477201`", ",", 
   RowBox[{"2.6556559651099872341270814435312`12.15051499783199*^-6", "+", 
    RowBox[{"0``17.72634318546882", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903330661182575`*^9, 3.990622748862499*^9, 
  3.990756757187153*^9, 3.9907607347684345`*^9, 3.990762888413189*^9, 
  3.9907667606621227`*^9},
 CellLabel->
  "Out[367]=",ExpressionUUID->"3303aa6d-2cb1-4343-be21-ad56f13bffa7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsubsection",ExpressionUUID->"ebb8ce17-2210-f949-bda3-63bb2751338a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", "5"}], ")"}], "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1"}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", "*", "n2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[76]:=",ExpressionUUID->"384db89d-bf68-5c4e-8f58-f72866325b2b"],

Cell[BoxData["0.000036394616090854484`"], "Output",
 CellChangeTimes->{3.9903330661975975`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"3c60a60c-d322-8142-aa90-dfcd2a1ce3e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ",", " ", 
        RowBox[{"2", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "15"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[368]:=",ExpressionUUID->"8f0025e9-0325-6e42-bb78-4c867070ae28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0216678`", ",", 
   RowBox[{"0.00003639461609085448658367229318670518`15.150514997831992", "+", 
    RowBox[{"0``19.589477855253577", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990333066277727*^9, 3.990622748957947*^9, 
  3.990756757218399*^9, 3.990760734843937*^9, 3.990762888490816*^9, 
  3.990766760708988*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"b0951f3f-44d7-d84b-9dcb-1eb359b2665f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Subsubsection",ExpressionUUID->"74ffebd9-4416-c449-90e0-36b2a8462de7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "^", "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}], ")"}], "^", "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "n1", ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "*", "n2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n3"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n4"}], ")"}], "^", "2"}]}], ")"}]}], ",",
    " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[78]:=",ExpressionUUID->"5365a0e8-2dd4-6346-aa28-e90705904a45"],

Cell[BoxData["6.0999517897111615`*^-9"], "Output",
 CellChangeTimes->{3.990333081541546*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"927a68b0-e1e3-444d-bc06-10ea2c3b5508"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "2", ",", " ", "2"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ",", " ", 
        RowBox[{"1", "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[369]:=",ExpressionUUID->"9eb6139a-95e3-6841-ada7-ebb50b5484a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0338428`", ",", 
   RowBox[{"6.0999517897066007382728057944`10.15051499783199*^-9", "+", 
    RowBox[{"0``18.365188595206", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{3.990333081666548*^9, 3.990622749055393*^9, 
  3.9907567572652626`*^9, 3.990760734928337*^9, 3.990762888655033*^9, 
  3.990766760771473*^9},
 CellLabel->
  "Out[369]=",ExpressionUUID->"34e7fe54-68eb-6048-a6f3-c34a2317e0e1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 7", "Subsubsection",ExpressionUUID->"4bb78d25-c670-7b45-9661-a54bfebb9a75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "/", "5"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "*", "n1"}]}], ")"}], "^", "4"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "*", "n2"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"2", "*", "n3"}]}], ")"}], "^", "1"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[80]:=",ExpressionUUID->"3dd40081-f052-4647-b063-a9973bd7bb66"],

Cell[BoxData[
 RowBox[{"-", "1.736646623195703`*^-8"}]], "Output",
 CellChangeTimes->{3.9903330825581837`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"64ed7065-fc3f-0c40-b3e5-19719759fab2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "/", "5"}], ",", " ", 
        RowBox[{"1", "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "12"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[370]:=",ExpressionUUID->"d7da9d97-ed74-3943-bb20-a6afb7ccb11e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0262767`", ",", 
   RowBox[{
    RowBox[{"-", "1.736646623195108540623147853207`12.150514997831992*^-8"}], 
    "+", 
    RowBox[{"0``19.910803541624105", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990333082653002*^9, 3.9906227491436443`*^9, 
  3.990756757303732*^9, 3.990760735022873*^9, 3.9907628888602753`*^9, 
  3.9907667608652096`*^9},
 CellLabel->
  "Out[370]=",ExpressionUUID->"95cb1405-84a8-e546-b33a-0f828c80271b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8", "Subsubsection",ExpressionUUID->"05fca547-c180-1a40-bc41-c8837d0d5f58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "5"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", "n1"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n2"}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", "*", "n3"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[82]:=",ExpressionUUID->"3a6c02a7-3938-684e-bb2b-a3971c595e1d"],

Cell[BoxData[
 RowBox[{"-", "1.780751408784657`*^-8"}]], "Output",
 CellChangeTimes->{3.990333083416273*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"bc7d0fab-647f-c34e-8c6a-8df746c888d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "3", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], ",", " ", 
        RowBox[{"1", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "12"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[371]:=",ExpressionUUID->"bc11171f-7d45-0444-915c-1846eab34fc5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0396416`", ",", 
   RowBox[{
    RowBox[{"-", "1.780751408784632235984004683167`12.150514997831989*^-8"}], 
    "+", 
    RowBox[{"0``19.89991170123703", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903330834749126`*^9, 3.990622749238529*^9, 
  3.9907567573505974`*^9, 3.990760735100973*^9, 3.9907628889626904`*^9, 
  3.990766760927685*^9},
 CellLabel->
  "Out[371]=",ExpressionUUID->"4595277d-f096-014f-9c6f-4edb3edf81a6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9", "Subsubsection",ExpressionUUID->"593ab308-8bd0-3744-b1db-24f4480c59f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "5"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "^", "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}], "^", "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"2", "*", "n2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "*", "n3"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n4"}], ")"}], "^", "1"}]}], ")"}]}], ",",
    " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[84]:=",ExpressionUUID->"50304002-e298-c349-8477-6eb24e45a4a9"],

Cell[BoxData[
 RowBox[{"-", "1.4502620056901559`*^-11"}]], "Output",
 CellChangeTimes->{3.9903331072144775`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"39c47b8d-a32a-9243-a3db-d4b1d72071af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "1", ",", " ", "2", ",", " ", "1"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "4"}], ",", " ", 
        RowBox[{"1", "/", "5"}], ",", " ", 
        RowBox[{"1", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[372]:=",ExpressionUUID->"398ac655-6f9b-4146-a856-86168921d328"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0177514`", ",", 
   RowBox[{
    RowBox[{"-", "1.450262005688879360499146108`10.150514997831994*^-11"}], "+", 
    RowBox[{"0``20.989068528461985", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990333107313608*^9, 3.990622749323616*^9, 
  3.9907567573818398`*^9, 3.9907607351787033`*^9, 3.9907628890690365`*^9, 
  3.9907667609901714`*^9},
 CellLabel->
  "Out[372]=",ExpressionUUID->"786ec896-5281-e147-a88a-0fb931957b6a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10", "Subsubsection",ExpressionUUID->"ff4ecc5c-477d-3b4f-b203-ee3221155a5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", "5"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ")"}], "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", " ", "+", " ", "n1"}], ")"}], "^", "5"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"4", "*", "n2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[86]:=",ExpressionUUID->"ed690929-937e-4b49-84c8-e1fce92c3bad"],

Cell[BoxData[
 RowBox[{"-", "1.5723611261060406`*^-7"}]], "Output",
 CellChangeTimes->{3.990333107402109*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"27fa3ebe-2e08-324c-89a3-6416829d1112"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", "15"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[373]:=",ExpressionUUID->"f2244854-c8f9-c743-8f99-49bf44bc06ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0111734`", ",", 
   RowBox[{
    RowBox[{"-", "1.5723611260387050551671761197365`15.15051499783199*^-7"}], 
    "+", 
    RowBox[{"0``21.953962699745485", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.99033310747344*^9, 3.9906227494114723`*^9, 
  3.990756757414215*^9, 3.990760735273224*^9, 3.99076288916807*^9, 
  3.990766761021412*^9},
 CellLabel->
  "Out[373]=",ExpressionUUID->"569e9b9b-3e4e-ad49-8ac7-ddeb8eff2430"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11", "Subsubsection",ExpressionUUID->"331bc27b-0eee-4404-8f85-584bf3614085"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], ")"}], "^", 
      "n1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"2", " ", "n1"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[20]:=",ExpressionUUID->"9a67ae7c-f3fb-4008-bdf5-e3a72ae52c55"],

Cell[BoxData[
 RowBox[{"0.034175999043425165`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.026685728764849502`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990600044860262*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"ee6cd97a-a1c4-c746-bcab-283924b3bd89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "2"}], "}"}], "}"}], ",", " ", "20"}], "]"}], 
    " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellLabel->
  "In[374]:=",ExpressionUUID->"bd343f2b-9f59-4bdf-a3c9-bb54ede3015c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0314082`", ",", 
   RowBox[{
   "0.03417599904342515775231756147173106951`20.04714262006045", "+", 
    RowBox[{
    "0.02668572876484949686965523276124760541`19.939700468723025", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990622749487959*^9, 3.9907567574610825`*^9, 
  3.990760735366108*^9, 3.990762889252899*^9, 3.9907667610995235`*^9},
 CellLabel->
  "Out[374]=",ExpressionUUID->"30affbce-3234-634a-aae6-62d5ff431f0a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12", "Subsubsection",ExpressionUUID->"d6e5ce01-cc08-4016-8211-bb569a471738"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}],
        "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[19]:=",ExpressionUUID->"da45ac16-f02a-4ac9-9058-1e7fc8cb2057"],

Cell[BoxData[
 RowBox[{"0.00012976645669371037`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0001558558401870041`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990600044532215*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"a0240b15-aa28-0a4e-a645-74d74a5f9aad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[375]:=",ExpressionUUID->"a544aead-7228-43c1-a3fd-6e8666168bb6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0438573`", ",", 
   RowBox[{
   "0.00012976645669371033758993346292187963`19.95659610318299", "-", 
    RowBox[{
    "0.00015585584018700405324786235938891825`20.036156737589298", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9906227495814667`*^9, 3.990756757520422*^9, 
  3.990760735460886*^9, 3.9907628893416862`*^9, 3.990766761177639*^9},
 CellLabel->
  "Out[375]=",ExpressionUUID->"d875f608-324f-2c4c-a0aa-db9218dec031"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13", "Subsubsection",ExpressionUUID->"b4dbb5c0-a861-4d3b-8726-827891863e91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
       "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[18]:=",ExpressionUUID->"335b29fb-2a69-4660-b02d-d566d48c57bd"],

Cell[BoxData[
 RowBox[{"2.2677832299824284`*^-8", "+", 
  RowBox[{"3.6468840044240785`*^-8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906000440323315`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"a018715c-1518-0c4f-81ec-4d67c66c3d8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "18"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[376]:=",ExpressionUUID->"31690bf2-9057-475f-8ba7-fcdecaca2f07"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0499729`", ",", 
   RowBox[{"2.267783229982427655983300502143`17.873205419951283*^-8", "+", 
    RowBox[{
    "3.646884004424076921120659841548`18.079525830574166*^-8", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9906227496716614`*^9, 3.9907476456789513`*^9, 
  3.9907567575851555`*^9, 3.9907607355867157`*^9, 3.9907628894243526`*^9, 
  3.9907667612557316`*^9},
 CellLabel->
  "Out[376]=",ExpressionUUID->"60687ada-427c-5443-87a1-16d0390cb1d7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14", "Subsubsection",ExpressionUUID->"21fe76c2-5286-4bc9-a5ed-efbc4bc764d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
       "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"3", " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[17]:=",ExpressionUUID->"ed659c9b-69b8-400a-9ffb-1ecb5b7e2e1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.8003257616242647`*^-8"}], "-", 
  RowBox[{"7.227953232298065`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990599953223881*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"d45f9159-ed29-604b-8778-d4607b70c231"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "5"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[377]:=",ExpressionUUID->"872eedd3-3520-4ab1-b8e5-6e83437fa167"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0295722`", ",", 
   RowBox[{
    RowBox[{"-", "3.800325761624268329055260724912`18.87072102209253*^-8"}], "-", 
    RowBox[{
    "7.2279532322980571902827290737127`20.149915530261694*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990622749800989*^9, 3.9907476422095146`*^9, 
  3.9907567576427555`*^9, 3.9907607356785145`*^9, 3.9907628895109634`*^9, 
  3.990766761318218*^9},
 CellLabel->
  "Out[377]=",ExpressionUUID->"3ce60491-8b02-4a45-affe-1114085bb6c8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15", "Subsubsection",ExpressionUUID->"cbb287f3-255d-4426-aad8-7d0827c40436"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "9"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "5"}], ")"}], "^", "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}], ")"}], "^", 
       "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", " ", "n4"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "11"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[16]:=",ExpressionUUID->"d3d7b6fa-c834-4922-947c-0b851cc428a9"],

Cell[BoxData[
 RowBox[{"7.873868155992946`*^-16", "+", 
  RowBox[{"1.8871285739055799`*^-13", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9905999526458893`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"0648d070-c66e-4040-8914-a982f0296503"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "11"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{"I", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}]}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "15"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[378]:=",ExpressionUUID->"0c3a9ec8-2ce7-46a0-a173-2eb52e397683"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0187012`", ",", 
   RowBox[{"7.873868155423488980414`12.770897865453708*^-16", "+", 
    RowBox[{
    "1.8871285739022370980432935`15.150511217553186*^-13", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9906227498913193`*^9, 3.990747638834717*^9, 
  3.990756757679104*^9, 3.990760735756954*^9, 3.9907628895851383`*^9, 
  3.990766761365082*^9},
 CellLabel->
  "Out[378]=",ExpressionUUID->"fb36391d-8edb-0242-af11-a7ad1e5004b6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 16", "Subsubsection",ExpressionUUID->"4b3ae894-97d6-4a8d-b191-364d6a4bda03"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], ")"}], "^", 
     "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}], 
      "^", "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "4"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "-", " ", 
          RowBox[{"I", "/", "5"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[15]:=",ExpressionUUID->"d579fd7f-1b19-4409-97e3-c08ac1e3b5eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.00001583356494100294`"}], "-", 
  RowBox[{"0.000023416628887264124`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9905997730331917`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"6ed017ff-bf04-6d4d-8f75-07ca51e96548"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ",", " ", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "4"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[379]:=",ExpressionUUID->"5cb5c5d6-4fec-44de-af69-446fa01ea9fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0365389`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00001583356494100293518494759551094678`19.898809367105493"}], "-", 
    RowBox[{
    "0.00002341662888726412157726122725861345`20.06875503263659", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990622749972788*^9, 3.9907476353028812`*^9, 
  3.9907567577389507`*^9, 3.9907607358464985`*^9, 3.9907628896809673`*^9, 
  3.9907667614275665`*^9},
 CellLabel->
  "Out[379]=",ExpressionUUID->"abe0ea98-3f12-5243-8be5-d5f885c2cdcc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 17", "Subsubsection",ExpressionUUID->"780396b5-8abc-46c7-b0a4-cf21d3837088"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "3"}], ")"}], "^", "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}], ")"}], "^", "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", "n1"}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"2", " ", "n2"}]}], ")"}], "^", "4"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", "n2"}], ")"}], "^", "2"}]}], ")"}]}]}], ",",
    " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[14]:=",ExpressionUUID->"dfbb0b6c-f6cc-4022-a9d5-664fc246d74c"],

Cell[BoxData[
 RowBox[{"-", "4.3691808222171624`*^-8"}]], "Output",
 CellChangeTimes->{3.990599771317917*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"e5b07951-f054-5a4c-9ddc-caae897357d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}]}], "}"}], ",", " ", 
      "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[380]:=",ExpressionUUID->"77cea726-7e71-4bb6-b12c-4963c2a4ea8c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0177999`", ",", 
   RowBox[{"-", "4.369180822217163020990429001062`20.*^-8"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9906227500521584`*^9, 3.9907476305413456`*^9, 
  3.990756757772236*^9, 3.9907607359130096`*^9, 3.990762889740879*^9, 
  3.9907667615056744`*^9},
 CellLabel->
  "Out[380]=",ExpressionUUID->"f47df77d-e1cd-fc40-b601-6b6db7ea704f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 18", "Subsubsection",ExpressionUUID->"4d77992b-6e66-4498-92ef-663150b3d78a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", "/", "4"}], ")"}], "^", "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}], "^", 
      "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "3"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "5"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
        "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "4"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[13]:=",ExpressionUUID->"24f33d52-cd76-413a-a149-af4fad7e1220"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8.62725252033318`*^-8"}], "+", 
  RowBox[{"5.315809101948103`*^-8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990599771010765*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"ce863b67-e392-c643-be3d-c8de0a3a4f76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "7"}]}], ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "6"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "7"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "3"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "6"}]}], ",", " ", 
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "4"}]}], ",", " ", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[381]:=",ExpressionUUID->"756c5e89-a614-4b25-a6f0-e906cbd6cbfe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0186444`", ",", 
   RowBox[{
    RowBox[{"-", "8.627252520333179457767932503629`18.080629114083195*^-8"}], 
    "+", 
    RowBox[{
    "5.315809101948102345620048996672`17.87032598046261*^-8", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.99062275012764*^9, 3.990747625084711*^9, 
  3.9907567578190994`*^9, 3.990760735975424*^9, 3.9907628898194084`*^9, 
  3.9907667615496845`*^9},
 CellLabel->
  "Out[381]=",ExpressionUUID->"b184a29c-c880-6348-a984-1042accf2cc5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 19", "Subsubsection",ExpressionUUID->"9beedfea-37ae-4810-9298-b39c76665d31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], "^", "n1"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^",
      "n2"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "9"}], ")"}], "^", 
      "n3"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "6"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
        "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "10"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
        "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "12"}]}], ")"}], " ", "n3"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"4", " ", "-", " ", 
          RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[12]:=",ExpressionUUID->"5c795e5a-a33a-4703-900a-9896256a23c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.580880797881553`*^-11"}], "-", 
  RowBox[{"1.4947987077098402`*^-11", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9905997698965683`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"306195b1-1335-be41-abe1-aa8d51007506"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}], ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", " ", "-", " ", 
          RowBox[{"I", "/", "8"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "9"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}]}], "}"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ",", " ", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "10"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[382]:=",ExpressionUUID->"9e99f5fd-ba39-48df-9264-efb2914fe2e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0415637`", ",", 
   RowBox[{
    RowBox[{"-", "1.580880797881553464340005872`18.011818010372487*^-11"}], "-", 
    RowBox[{
    "1.494798707709840480017759694`17.987501599747386*^-11", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9906227502255573`*^9, 3.9907476199060135`*^9, 
  3.9907567578972073`*^9, 3.9907607360433445`*^9, 3.9907628899127235`*^9, 
  3.9907667616214924`*^9},
 CellLabel->
  "Out[382]=",ExpressionUUID->"8ab98463-25fe-5941-96aa-a0d055bd6d47"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 20", "Subsubsection",ExpressionUUID->"04be306d-2d53-40e6-9b89-eb3429d7df76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ")"}], "^",
      "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
      "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"4", " ", "-", " ", 
          RowBox[{"I", "/", "10"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "-", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "11"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "12"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "13"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[11]:=",ExpressionUUID->"e4778932-6cb3-4811-ace2-226554189d99"],

Cell[BoxData[
 RowBox[{"2.4697993104825292`*^-8", "-", 
  RowBox[{"1.1849877310596717`*^-8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9905997490268154`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"27b6338a-d4dc-904c-aade-97b15fceb51f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"I", "/", "10"}]}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"I", "/", "12"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", "+", 
          RowBox[{"I", "/", "8"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "I"}], ")"}], "/", "7"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "I"}], ")"}], "/", "5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "6"}]}], ",", 
            RowBox[{"2", "-", 
             RowBox[{"I", "/", "9"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "-", 
             RowBox[{"I", "/", "7"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "11"}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "5"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "13"}]}]}], "}"}], "}"}]}], "}"}], ",", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907476123499756`*^9, 3.9907476123499756`*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"b220cf42-a0f4-3b44-b44a-2189d09f1b66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0394043`", ",", 
   RowBox[{"2.469799310482526689925278472727`20.10552722459584*^-8", "-", 
    RowBox[{
    "1.184987731059670835645388570106`19.786579413390402*^-8", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907476131166153`*^9, 3.990756757959692*^9, 
  3.9907607361017113`*^9, 3.9907628900069313`*^9, 3.9907667616952972`*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"a638ac12-1fc7-6541-8cf3-96d9f4748004"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NMultiplePolyBaseZeta", "Section",
 CellChangeTimes->{{3.9907486140788536`*^9, 3.990748614710188*^9}, 
   3.990756277850815*^9},ExpressionUUID->"ee023a2b-db3b-914c-b738-\
2e4a08dcb40c"],

Cell[CellGroupData[{

Cell["Example 1", "Subsubsection",ExpressionUUID->"a171973e-1e68-ac4e-b744-acd35abad636"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
        RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[88]:=",ExpressionUUID->"c29f9cd3-71d1-394b-b7a1-180177b449b1"],

Cell[BoxData["0.1422303626046331`"], "Output",
 CellChangeTimes->{3.9903331200593243`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"efcc9f03-2946-dc42-a2b7-844ed1bc41a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], "}"}], ",", " ", 
      "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[384]:=",ExpressionUUID->"e4c9f6b7-c928-334a-877a-25e7f7a1e1f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.0372652`", ",", "0.1422303626070052845326867747789544935`20."}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903331209653664`*^9, 3.990622790222702*^9, 
  3.9907476657249527`*^9, 3.990750668504263*^9, 3.9907567589599113`*^9, 
  3.9907607369611835`*^9, 3.990762890743679*^9, 3.9907667627604465`*^9},
 CellLabel->
  "Out[384]=",ExpressionUUID->"b3e6650d-2f5e-e14e-95b3-fa0df07c182b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsubsection",ExpressionUUID->"f712fd46-8883-0542-9edb-b8b50ad6aa5e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[90]:=",ExpressionUUID->"1d44e193-bbe1-e64f-a0c7-1ba26389c969"],

Cell[BoxData["0.003860123075945747`"], "Output",
 CellChangeTimes->{3.9903331210289345`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"73a8c970-5d88-3f42-8340-27d30b4fd97f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "15"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[385]:=",ExpressionUUID->"a0c9e0c0-050b-154d-861f-0548a22138fa"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9903331408040504`*^9, 3.990337364825369*^9, 
  3.9906228203250294`*^9, 3.9907476958037415`*^9, 3.9907567906315384`*^9, 
  3.9907607670708485`*^9, 3.9907629208346043`*^9, 3.9907667928408184`*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"619f6af5-4104-484d-a139-01ff34c3b219"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.990750681125002*^9, 3.990750681398861*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"a7dbab74-c3e3-b14f-9cbe-0c8e6d9dbcf9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.9159053`", ",", "0.00386012632666986977588235143839468578`10."}],
   "}"}]], "Output",
 CellChangeTimes->{3.99075068439682*^9, 3.990756793961096*^9, 
  3.990760769929985*^9, 3.9907629245231266`*^9, 3.9907667971316376`*^9},
 CellLabel->
  "Out[386]=",ExpressionUUID->"5b005aba-3309-8948-9b46-a246c6ee11a2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsubsection",ExpressionUUID->"d6c5c8fc-d9a8-074c-8072-d07484890571"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "*", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "3"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[92]:=",ExpressionUUID->"6d5daa3c-df5b-5348-a964-c6b11887d270"],

Cell[BoxData["0.0005023094300045031`"], "Output",
 CellChangeTimes->{3.99033314094195*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"0166eece-d6b3-1647-82a8-d1c98020592f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9906228643511543`*^9, 3.990622864659363*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"8f7e5cc1-6529-bc48-bf4d-281c93805123"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.0718542`", ",", "0.00050230698885064517655219672674941341`10."}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.9903331638503304`*^9, {3.990622850471985*^9, 3.9906228677898235`*^9}, 
   3.9907476976161766`*^9, 3.990756798007139*^9, 3.990760772710106*^9, 
   3.9907629279447784`*^9, 3.9907668008357544`*^9},
 CellLabel->
  "Out[387]=",ExpressionUUID->"3bdc60c4-a763-174f-badf-0791c520ce56"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsubsection",ExpressionUUID->"f212b418-2035-d64a-a2db-bfaf953fe6d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n3", " ", "+", " ", 
         RowBox[{"n3", "^", "3"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[94]:=",ExpressionUUID->"1805dbf8-e3dc-ad43-8efa-cd9afaaf6452"],

Cell[BoxData["0.0013568152186148278`"], "Output",
 CellChangeTimes->{3.9903331648335075`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"32268402-71e5-634a-9900-76a37a54e460"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "2", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
       "}"}], ",", " ", "15"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.990752359576082*^9, 3.990752360288456*^9}},
 CellLabel->
  "In[388]:=",ExpressionUUID->"d3239769-bbab-a941-97f5-8c9f9e0adaee"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9907523909639854`*^9, 3.990756828080696*^9, 
  3.9907608028109474`*^9, 3.990762958415638*^9, 3.9907668309016857`*^9},
 CellLabel->
  "Out[388]=",ExpressionUUID->"3b2d0fa3-edf5-c040-b06a-cbfe2ec2d1dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "2", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
       "}"}], ",", " ", "8"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9903332392475033`*^9, 3.9903332515310574`*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"255efecc-d837-5e46-b8b9-7643031027c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"17.0318247`", ",", "0.00136186541331695748417132135879940296`8."}],
   "}"}]], "Output",
 CellChangeTimes->{{3.9903332364327297`*^9, 3.990333260247427*^9}, {
   3.9906228569004955`*^9, 3.990622883737335*^9}, 3.9907477018525314`*^9, 
   3.9907507141317406`*^9, 3.990752347163334*^9, 3.9907568413038673`*^9, 
   3.990760815290947*^9, 3.990762972953373*^9, 3.990766848020691*^9},
 CellLabel->
  "Out[389]=",ExpressionUUID->"e2f2d0e6-58b9-224a-9d2d-9be7581e598e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsubsection",ExpressionUUID->"0402a77c-1622-5741-8365-866e5b930f9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "3"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"n3", "^", "2"}]}]}], ")"}], "^", "3"}]}], ")"}]}], ",", 
   " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[98]:=",ExpressionUUID->"a190d138-e3e8-3842-8a56-88bec3e0289c"],

Cell[BoxData["8.713107378858292`*^-6"], "Output",
 CellChangeTimes->{3.990333261059967*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"e80dc5f9-a564-cd4e-9790-e265da7b6008"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "1", ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "0", ",", " ", "2"}], "}"}]}], "}"}], ",", 
      " ", "8"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.990333257138094*^9},
 CellLabel->
  "In[390]:=",ExpressionUUID->"3d73c995-9d90-b34e-a685-5cf7c2b372dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8218394`", ",", "8.71327260872134408727417482547122`8.*^-6"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990333264463228*^9, 3.990622857522665*^9, 
  3.9907477023189774`*^9, 3.990756842043289*^9, 3.9907608160495872`*^9, 
  3.9907629736641693`*^9, 3.990766848927269*^9},
 CellLabel->
  "Out[390]=",ExpressionUUID->"09122b81-61a7-9c42-b9c4-f0a6b373bf56"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Subsubsection",ExpressionUUID->"ad12bddf-fb24-2445-91e6-c3d4dcb81326"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"3", "*", "n3"}], " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[100]:=",ExpressionUUID->"099eb4ab-fae2-ce42-8072-2b7e4e4c5c12"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 100, 7, 34949793049218537177, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.990333272404335*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"10900c6a-035b-2642-b6c7-b77a18609272"],

Cell[BoxData[
 TemplateBox[{
  "NumericalMath`NSequenceLimit", "seqlim", 
   "\"The general form of the sequence could not be determined, and the \
result may be incorrect.\"", 2, 100, 8, 34949793049218537177, "Local", 
   "NumericalMath`NSequenceLimit"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.990333272524311*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"6aaa6559-8fba-eb44-a98c-fcc4b04574cb"],

Cell[BoxData["0.000011351714780108329`"], "Output",
 CellChangeTimes->{3.990333272535734*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"6f24f470-d70a-7243-a80a-4be3bb3eea76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "2", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "3", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "8"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.990333270153433*^9},
 CellLabel->
  "In[391]:=",ExpressionUUID->"6c8c072b-2320-d94a-8d14-020af461f12a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.7806198`", ",", "0.00001135184760688604350443394082762153`8."}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903332760091457`*^9, 3.9906228589152813`*^9, 
  3.9907477033500423`*^9, 3.990756843991234*^9, 3.9907608179133186`*^9, 
  3.990762975553795*^9, 3.9907668507279587`*^9},
 CellLabel->
  "Out[391]=",ExpressionUUID->"a24d3749-6fc3-4044-a764-6e3df568a682"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 7", "Subsubsection",ExpressionUUID->"6a98a16f-6074-2c41-af95-c4a5ae528ad8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n3", "^", "3"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n4", " ", "+", " ", 
         RowBox[{"n4", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[102]:=",ExpressionUUID->"6d84fe77-b4ed-6e46-861b-e1f60eaef0d0"],

Cell[BoxData["0.00001577812095647086`"], "Output",
 CellChangeTimes->{3.990333285677803*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"cfbc3259-452e-8c48-a5a6-d569c8e2a8eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "2", ",", " ", "1", ",", " ", "2"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "6"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.990333426324461*^9, 3.990333449741377*^9}, {
  3.99033351343454*^9, 3.9903335214974976`*^9}, {3.9907492386468544`*^9, 
  3.9907492389680367`*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"c6a02601-2ce4-5a41-84f1-972474acb0d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.5344639`", ",", "0.00001616027445383451655649228163681097`6."}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.990333423403532*^9, 3.990333455871746*^9, {3.9903335231231003`*^9, 
   3.9903335526783276`*^9}, 3.990622859691229*^9, 3.990747708881548*^9, 
   3.990749250734873*^9, 3.9907507768053474`*^9, 3.990752421138836*^9, 
   3.9907568573402557`*^9, 3.990760830102148*^9, 3.990762987227005*^9, 
   3.990766865416132*^9},
 CellLabel->
  "Out[392]=",ExpressionUUID->"47cf09e8-933b-0c44-baeb-85f8302e4793"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "2", ",", " ", "1", ",", " ", "2"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "6", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}], ",", 
      RowBox[{"\"\<StartR\>\"", "->", "4"}], ",", 
      RowBox[{"\"\<MaxR\>\"", "->", "4"}], ",", 
      RowBox[{"\"\<StartK\>\"", "->", "1"}], ",", 
      RowBox[{"\"\<MaxK\>\"", "->", "1"}]}], "]"}], "//", "AbsoluteTiming"}], 
   ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990756230141573*^9, 3.99075623543561*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"dc6120cb-44e3-4d47-9ab5-0b6967409636"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.5064514`", ",", "0.00001616027445383451655649228163681097`6."}],
   "}"}]], "Output",
 CellChangeTimes->{3.990756254308136*^9, 3.9907568847926216`*^9, 
  3.990760841013891*^9, 3.990762999771696*^9, 3.990766878140314*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"ed74606b-6abe-784f-87d8-79528aa05074"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8", "Subsubsection",ExpressionUUID->"bef7cc81-501c-1149-a05d-b077d070bd90"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "3"}]}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "*", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[109]:=",ExpressionUUID->"077f7be8-7ef6-6c43-afac-1cfddfa39963"],

Cell[BoxData["0.00004975512913862334`"], "Output",
 CellChangeTimes->{3.990333614481745*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"9818031c-cd4d-1542-809f-da48951b6131"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.990333287762972*^9, 3.9903332887887783`*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"9dea7c89-9d72-a74c-a7a0-854b05da4067"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0513947`", ",", "0.00004975512913720989974158648897220114`10."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9903336146674824`*^9, 3.990747708975321*^9, 
  3.990756884912035*^9, 3.9907608411396255`*^9, 3.9907629999301834`*^9, 
  3.990766878476429*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"756f9364-987f-bf4a-b9f2-4f0907a1d7c6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9", "Subsubsection",ExpressionUUID->"a79e68fe-ee31-1148-9673-8b76a47cc0d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "3"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", "1"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[111]:=",ExpressionUUID->"162dbcda-d7bd-e646-a3ac-f1d2db69e607"],

Cell[BoxData["0.000013451270596943123`"], "Output",
 CellChangeTimes->{3.990333615465534*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"fd1e1996-0e89-6a4b-b033-248781216ea4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "8"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9903333003326683`*^9, 3.9903333008412666`*^9}, 
   3.990333467153393*^9},
 CellLabel->
  "In[395]:=",ExpressionUUID->"d54991ec-3c2b-524f-8896-629bd91b0c3d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.5465412`", ",", "0.00001345139575292550625459414512343501`8."}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903336187806377`*^9, 3.9907477096783104`*^9, 
  3.990756886619135*^9, 3.990760842412712*^9, 3.9907630011477737`*^9, 
  3.9907668802758293`*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"fcbdad5c-a4d4-734e-8378-754faaedf928"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10", "Subsubsection",ExpressionUUID->"60ad2a2d-f9e4-f14b-aba8-f26bf4036f4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n3", "^", "3"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "*", "n4"}], " ", "+", " ", 
         RowBox[{"n4", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[113]:=",ExpressionUUID->"6bc48ed1-7397-fd40-9945-aa314ae02fb7"],

Cell[BoxData["0.00003425707677322044`"], "Output",
 CellChangeTimes->{3.9903336295584545`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"a2b5ece2-474f-4c4a-ade4-ccfb283d971a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "2", ",", " ", "2"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "6"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.990333473388033*^9, {3.9903336623723145`*^9, 3.990333662669245*^9}, {
   3.990749247330221*^9, 3.990749247627836*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"aec85963-0499-444c-b514-a9594465dc60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.0514496`", ",", "0.00003497847515246861791750217195012635`6."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9903336645429745`*^9, 3.9903336999878006`*^9, 
  3.990747715321863*^9, 3.9907492617925663`*^9, 3.9907508047297363`*^9, 
  3.9907524512243423`*^9, 3.9907569018158665`*^9, 3.9907630147724514`*^9, 
  3.9907668926337757`*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"40b89916-ead5-3240-8060-358b0e16c759"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "2", ",", " ", "2"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "6", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}]}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990752462785652*^9, 3.9907524715777283`*^9}},
 CellLabel->
  "In[397]:=",ExpressionUUID->"b970c97d-d4b0-3544-af2f-c0baf55ec6ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.4396111`", ",", "0.00003497847515246861791750217195012635`6."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9907525020375786`*^9, 3.990756911068363*^9, 
  3.990763026162985*^9, 3.9907669053577843`*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"bc8cb637-09e8-e148-8e08-eba6ce7fbfd6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "2", ",", " ", "2"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "6", ",", 
      RowBox[{"Method", "->", "\"\<DirectTail\>\""}]}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990752478163332*^9, 3.990752480281334*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"a0ec1ac7-2f41-cb4e-b27c-e35f5eb1a62b"],

Cell[BoxData[
 TemplateBox[{
  "NMultiplePolyBaseZeta", "fail", 
   "\"The \\!\\(\\*RowBox[{\\\"\\\\\\\"DirectTail\\\\\\\"\\\"}]\\) method \
could not prove the requested digits with the current truncation \
parameters.\"", 2, 398, 11, 34952618849934945048, "Local", 
   "ArbitraryPrecisionZetaFunctions`NMultiplePolyBaseZeta"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.990752502210209*^9, 3.9907569111779175`*^9, 
  3.990763026365982*^9, 3.9907669054894104`*^9},
 CellLabel->
  "During evaluation of \
In[398]:=",ExpressionUUID->"e49756ad-dce0-5444-8f4e-bdab3bdad1a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0658298`", ",", "$Failed"}], "}"}]], "Output",
 CellChangeTimes->{3.990752502235119*^9, 3.9907569111779175`*^9, 
  3.990763026365982*^9, 3.9907669055003815`*^9},
 CellLabel->
  "Out[398]=",ExpressionUUID->"c3bee5b8-4e6d-a64d-a4b1-726ad9dd95b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "2", ",", " ", "2"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "3", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}]}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.990752542194397*^9},
 CellLabel->
  "In[399]:=",ExpressionUUID->"8c830b45-731b-824c-92ed-812beb002a86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.9649681`", ",", "0.0000349784751524686`3."}], "}"}]], "Output",
 CellChangeTimes->{3.9907525731135235`*^9, 3.9907569220509586`*^9, 
  3.9907630382613506`*^9, 3.990766919494673*^9},
 CellLabel->
  "Out[399]=",ExpressionUUID->"6a91caf1-7b13-c04c-8a62-eed74b8fc8c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", "6", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}], ",", 
      RowBox[{"\"\<StartR\>\"", "->", "4"}], ",", 
      RowBox[{"\"\<MaxR\>\"", "->", "4"}], ",", 
      RowBox[{"\"\<StartK\>\"", "->", "1"}], ",", 
      RowBox[{"\"\<MaxK\>\"", "->", "1"}]}], "]"}], "//", "AbsoluteTiming"}], 
   ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990755872099077*^9, 3.990755872099077*^9}},
 CellLabel->
  "In[400]:=",ExpressionUUID->"a9abc0a0-d87c-2b4d-90b7-79b4cc86e5bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.3031939`", ",", "0.00003497847515246861791750217195012635`6."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9907558864907436`*^9, 3.9907569324442024`*^9, 
  3.990763050831455*^9, 3.990766931860815*^9},
 CellLabel->
  "Out[400]=",ExpressionUUID->"f5af5350-500c-cc48-9646-a02c0d11d1a0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11", "Subsubsection",ExpressionUUID->"3f682212-ff75-4532-bd34-f2716295d7b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
        RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[21]:=",ExpressionUUID->"0dd6ad8e-fed1-49aa-816e-42eda9398fde"],

Cell[BoxData[
 RowBox[{"0.13610742260253886`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.03793453726634729`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906000451883106`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"665637c2-e5ac-0c48-adc8-6ec5c9eb85cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], "}"}], ",", " ", 
      "10"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9907492566172295`*^9, 3.990749256858526*^9}},
 CellLabel->
  "In[401]:=",ExpressionUUID->"eef288cf-55d3-45a7-8670-aa80a1ff639b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1469792`", ",", 
   RowBox[{
   "0.13610742260431461594682447489676202705`10.13427020359133", "-", 
    RowBox[{
    "0.03793453726807665210230095695378749153`9.579423184371795", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990747716928915*^9, 3.9907492650785484`*^9, 
  3.99075693527458*^9, 3.990763053360903*^9, 3.990766935949911*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"213f78c2-8138-704c-9c6d-6c0be15c1943"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12", "Subsubsection",ExpressionUUID->"082e983b-79ed-4e0b-8618-77feba0e9db9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[22]:=",ExpressionUUID->"f2c15716-658a-4d07-8c7e-f59e5e1fc383"],

Cell[BoxData[
 RowBox[{"0.0005885062415972569`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.00012159739176504711`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990600045750681*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"ff260e48-8fcf-2d40-8ddf-615342136b0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellLabel->
  "In[402]:=",ExpressionUUID->"6f4e4d4f-004d-4177-b166-99eab51d5bd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"17.7681324`", ",", 
   RowBox[{
   "0.00058850624150463137017364717337959124`20.14143697966151", "-", 
    RowBox[{
    "0.00012159739222093881017347926699819547`19.456610167624632", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990747725725359*^9, 3.9907569511469593`*^9, 
  3.990763068991289*^9, 3.990766953937681*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"fd056894-e542-5846-86a9-d9cdd842bf81"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13", "Subsubsection",ExpressionUUID->"e349d89a-68fb-4a9b-a91c-78de56bd72c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n3"}], " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[23]:=",ExpressionUUID->"54024f59-7763-46d8-8173-46ffd85da5be"],

Cell[BoxData[
 RowBox[{"2.2254726791376435`*^-6", "-", 
  RowBox[{"2.4828249904410056`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990600056732481*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"b03d16b6-4604-334d-8771-1cde4ec20d23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "6"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}],
   "]"}]], "Input",
 CellChangeTimes->{3.990749262419697*^9},
 CellLabel->
  "In[403]:=",ExpressionUUID->"ca3b6fc7-1423-433b-93ec-dfd3458d1d1e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8802827`", ",", 
   RowBox[{"2.22544069137872777001602564890922`5.9749355242164865*^-6", "-", 
    RowBox[{
    "2.48284122148913484854673215224768`6.022468446681941*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907477313967514`*^9, 3.990749266210825*^9, 
  3.9907569519061203`*^9, 3.99076307004957*^9, 3.9907669548711853`*^9},
 CellLabel->
  "Out[403]=",ExpressionUUID->"3764b570-cbd3-7344-9395-bfab4834e3f5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14", "Subsubsection",ExpressionUUID->"f506decc-04e4-43e3-b6f8-87e3cacb4621"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "3"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[24]:=",ExpressionUUID->"ff891986-ffc8-4bec-8efd-a8ef96167cb2"],

Cell[BoxData[
 RowBox[{"1.9691033284133844`*^-6", "-", 
  RowBox[{"1.7666086282718778`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906000574666843`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"57e922cb-34f7-2c48-9c08-55986662238a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellLabel->
  "In[404]:=",ExpressionUUID->"3f3e2464-6003-4d39-a55a-eef66ed17215"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0619496`", ",", 
   RowBox[{"1.96910332841338405565125654623817`20.14877416926039*^-6", "-", 
    RowBox[{
    "1.7666086282718783935756976407696`19.101646010222463*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990747731486328*^9, 3.9907569520146847`*^9, 
  3.990763070221134*^9, 3.990766954956957*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"d6444b27-289a-a144-8fed-c4bfb048aafc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15", "Subsubsection",ExpressionUUID->"a3daf0ea-4534-4733-8183-6803de75053e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n4", " ", "+", " ", 
         RowBox[{"n4", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[25]:=",ExpressionUUID->"a0767269-b11f-4d36-9a0f-140401154f73"],

Cell[BoxData[
 RowBox[{"7.722544029128489`*^-10", "-", 
  RowBox[{"1.4778832033993993`*^-9", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906001328617992`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"016f3c89-6df3-de43-9e24-8868d4625554"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "15"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellLabel->
  "In[405]:=",ExpressionUUID->"6bb2c2cc-76ae-4442-9216-41456f98827b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.111546`", ",", 
   RowBox[{"7.7225422668393326329201380046`14.816212514605368*^-10", "-", 
    RowBox[{
    "1.47788375972263834661882438952`15.09809249740903*^-9", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990747734680193*^9, 3.990756960152212*^9, 
  3.990763074741106*^9, 3.990766960259779*^9},
 CellLabel->
  "Out[405]=",ExpressionUUID->"d90cee54-e29d-b644-a71c-4d13bf103174"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 16", "Subsubsection",ExpressionUUID->"d120905e-411c-461f-aae7-355dcc03b2b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "n1"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", 
          RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[26]:=",ExpressionUUID->"adba2392-e8d4-4bf3-927f-4976cf2a8967"],

Cell[BoxData[
 RowBox[{"0.0005003008457450371`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.00009629008868467292`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990600137407612*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"1bebd085-173a-fb47-844e-5ed0e1e97f8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ",", " ", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "6"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}], ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellLabel->
  "In[406]:=",ExpressionUUID->"bcab1515-68a5-4b42-8634-002e3f64b722"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.990747743209646*^9, 3.990750813766077*^9, 
  3.9907569902296314`*^9, 3.9907631048581753`*^9, 3.990766990381443*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"862ebf88-fccb-e741-9734-4f5b8946bd12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ",", " ", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "6"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}], ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "10"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907493066028633`*^9, 3.9907493069281883`*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"3a68aee9-d6e4-dd46-8c13-c77b1f5e31c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.6927462`", ",", 
   RowBox[{"0.00050029772030302408874864614813123524`10.142617105176845", "-", 
    RowBox[{
    "0.00009628705298319925391419698877011671`9.426956475873276", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990749316038721*^9, 3.9907570028553715`*^9, 
  3.9907631166767597`*^9, 3.990767002155195*^9},
 CellLabel->
  "Out[407]=",ExpressionUUID->"5e02d8f9-7a17-6c45-8974-a183071ef9ac"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 17", "Subsubsection",ExpressionUUID->"0e81a4a1-0f32-4cbc-8556-3ba44169611b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "3"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[27]:=",ExpressionUUID->"9c86757c-c72d-4164-a607-90fe018f986e"],

Cell[BoxData["6.107012575289392`*^-7"], "Output",
 CellChangeTimes->{3.9906001377200356`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"970d0cdc-a695-8246-9826-dcf5d0adbcc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
        " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], 
           "}"}]}], "}"}]}], "}"}], ",", " ", "20"}], "]"}], " ", "//", " ", 
    "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellLabel->
  "In[408]:=",ExpressionUUID->"61ecbae4-e6ad-43fd-a096-f527aa9d1514"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8149873`", ",", "6.1070125753062307924039865873616`20.*^-7"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990747744304043*^9, 3.990757003795536*^9, 
  3.990763117492279*^9, 3.990767003054983*^9},
 CellLabel->
  "Out[408]=",ExpressionUUID->"4cedde61-c327-6a47-b906-43deef337453"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 18", "Subsubsection",ExpressionUUID->"7de8474f-439a-4c3e-87bc-ff14f77d620a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "n1"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", 
          RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "8"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "10"}]}], ")"}], " ", 
          RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[28]:=",ExpressionUUID->"542bae1f-6914-4277-8f3f-2adc3daab64c"],

Cell[BoxData[
 RowBox[{"9.523152322495246`*^-6", "-", 
  RowBox[{"2.5805334097556255`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906001421489353`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"539fa71a-2a53-744d-b08a-ea5ce156a92c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}], ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "7"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "5"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "6"}]}], ",", " ", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "8"}]}], ",", " ", "0", ",", " ", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "10"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "7"}]}], ",", " ", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "9"}]}], ",", " ", "1"}], "}"}], "}"}]}], "}"}],
       ",", " ", "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellLabel->
  "In[409]:=",ExpressionUUID->"44087615-68ff-4951-957d-0146ba86a8e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.5182539`", ",", 
   RowBox[{"9.52315232250276135364524053796068`18.135128681334926*^-6", "-", 
    RowBox[{
    "2.58053340977910986582473776455776`17.568057436611447*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.99074774456896*^9, 3.9907570044061146`*^9, 
  3.9907631179166813`*^9, 3.9907670037381573`*^9},
 CellLabel->
  "Out[409]=",ExpressionUUID->"a973905f-5601-ad43-9166-69205d22f3c6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 19", "Subsubsection",ExpressionUUID->"d0d3de2f-603f-4d94-bd28-ebcd2589b109"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", "n1", " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", 
          RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "+", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", 
          RowBox[{"n2", "^", "2"}]}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}], ")"}], " ", "n3"}], " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[29]:=",ExpressionUUID->"2ff289c3-74e6-437d-af8f-d61a4491a655"],

Cell[BoxData[
 RowBox[{"1.991497755558611`*^-9", "-", 
  RowBox[{"5.207670076720116`*^-10", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906001566323357`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"6e75dfd9-6829-5440-8e97-6a097133068f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}], ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "10"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", "1", ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "8"}]}]}], "}"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ",", " ", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "6"}]}], ",", " ", "0", ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}], ",", " ", "1"}], "}"}], "}"}]}], 
       "}"}], ",", " ", "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",",
    " ", "30"}], "]"}]], "Input",
 CellLabel->
  "In[410]:=",ExpressionUUID->"75989e13-a787-4a20-ad8e-dccf9e41a862"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.1266543`", ",", 
   RowBox[{"1.99149777483658752497105904738`18.136152181073097*^-9", "-", 
    RowBox[{
    "5.2076701429817920377237486392`17.553615823531104*^-10", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990747751272583*^9, 3.9907570162196445`*^9, 
  3.990763124825802*^9, 3.990767015932417*^9},
 CellLabel->
  "Out[410]=",ExpressionUUID->"603a4ae7-1ff5-d444-9347-d13e102f34cb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 20", "Subsubsection",ExpressionUUID->"166ac7fc-eb6f-411c-8c63-7da5ae99d55a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", "n1"}], " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", "n1", " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "11"}]}], ")"}], " ", 
          RowBox[{"n1", "^", "3"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "13"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[30]:=",ExpressionUUID->"368154a0-c893-4496-9159-81111d7e2744"],

Cell[BoxData[
 RowBox[{"5.828760885712346`*^-7", "-", 
  RowBox[{"2.2140745091071364`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906001607563705`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"74b72eef-2154-f34d-8dd6-0463661c5611"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"I", "/", "6"}]}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"I", "/", "8"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", "+", 
          RowBox[{"I", "/", "10"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "6"}]}], ",", 
            RowBox[{"2", "-", 
             RowBox[{"I", "/", "9"}]}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "-", 
             RowBox[{"I", "/", "7"}]}], ",", "1", ",", "0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "11"}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "5"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "13"}]}], ",", "1"}], "}"}], "}"}]}], "}"}], ",",
       "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990749332619108*^9, 3.990749334944401*^9}},
 CellLabel->
  "In[411]:=",ExpressionUUID->"a616788a-d544-2a48-8f5a-87f4c91eea62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.123193`", ",", 
   RowBox[{"5.8287608841274872294645414297723`10.121247214400176*^-7", "-", 
    RowBox[{
    "2.2140745079454336551363607950099`9.700863206621541*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907493352581367`*^9, 3.9907570164805584`*^9, 
  3.990763125048729*^9, 3.9907670161348763`*^9},
 CellLabel->
  "Out[411]=",ExpressionUUID->"2a2bc802-7e91-1246-994f-a698a8b841c4"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NMultiplePolyBasePolyLog", "Section",ExpressionUUID->"15940c29-083a-7141-91fa-0acd95ea6181"],

Cell[CellGroupData[{

Cell["Example 1", "Subsubsection",ExpressionUUID->"a1c9ed1c-5e48-8743-bd7d-7ba1f71e5a25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], "^", "n1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
        RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[121]:=",ExpressionUUID->"2e6ca28f-f75e-984f-b595-bcbee298badd"],

Cell[BoxData["0.061583429532213595`"], "Output",
 CellChangeTimes->{3.9903338471216583`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"5800a90a-bb01-344a-946a-ca80fff342b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", "/", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], "}"}], ",", " ", 
      "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[412]:=",ExpressionUUID->"6badbf9c-4f0a-5b4c-a78e-569da218392e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0701353`", ",", "0.06158342953221359355169074870732427279`20."}],
   "}"}]], "Output",
 CellChangeTimes->{3.990333847262596*^9, 3.990747751366493*^9, 
  3.9907570166160793`*^9, 3.9907631252276745`*^9, 3.9907670162286263`*^9},
 CellLabel->
  "Out[412]=",ExpressionUUID->"5f597f1c-9736-e54f-b720-cdb294445e7b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsubsection",ExpressionUUID->"e5a20df1-fdad-2b4a-968d-006af7529dfd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[123]:=",ExpressionUUID->"b4269cd0-c461-9b43-890c-43f99b604d17"],

Cell[BoxData["0.001450315045499114`"], "Output",
 CellChangeTimes->{3.9903338473254185`*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"b0f8e845-420a-694d-9e29-5bacf8502df1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", " ", 
        RowBox[{"1", "/", "3"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "15"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[413]:=",ExpressionUUID->"8da71085-9f60-d846-8e62-dff7beb32447"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1347018`", ",", "0.00145031504549911416914128435372848533`15."}],
   "}"}]], "Output",
 CellChangeTimes->{3.990333847405298*^9, 3.990747751413355*^9, 
  3.990757016785631*^9, 3.9907631254671288`*^9, 3.9907670163842087`*^9},
 CellLabel->
  "Out[413]=",ExpressionUUID->"0351fdd5-f5e3-2b45-906f-81d66a9d680a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsubsection",ExpressionUUID->"6f573e13-1ec1-f149-9915-e275f4437d5f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "*", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n3", "^", "3"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[125]:=",ExpressionUUID->"cbf22285-23de-a74b-9622-fd66bf05fab1"],

Cell[BoxData[
 RowBox[{"-", "4.6516028728247543`*^-7"}]], "Output",
 CellChangeTimes->{3.990333848606716*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"6f54b85c-5b73-5141-bb2c-7bae66b13c14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
        RowBox[{"1", "/", "3"}], ",", " ", 
        RowBox[{"1", "/", "4"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
       "}"}], ",", " ", "12"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[414]:=",ExpressionUUID->"723e6f67-2780-ca49-96d5-957e1d7e59a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1109539`", ",", 
   RowBox[{
    RowBox[{"-", "4.651602872824752797883868680782`12.150514997831989*^-7"}], 
    "+", 
    RowBox[{"0``18.482912367765017", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903338487006607`*^9, 3.9907477514599895`*^9, 
  3.990757016913311*^9, 3.9907631257987003`*^9, 3.9907670165208435`*^9},
 CellLabel->
  "Out[414]=",ExpressionUUID->"a7ee7311-146f-184a-b771-e11a0f121479"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsubsection",ExpressionUUID->"4b4c08cc-9304-ef42-a5a6-78cbd941a930"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "5"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n3", " ", "+", " ", 
         RowBox[{"n3", "^", "3"}]}], ")"}], "^", "1"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[127]:=",ExpressionUUID->"157eb0a7-4f69-6b44-abd7-c483cab9de70"],

Cell[BoxData["2.4349732219200427`*^-6"], "Output",
 CellChangeTimes->{3.990333849546913*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"0370d719-4c9e-8d4d-889f-8cad63a48f86"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], ",", " ", 
        RowBox[{"1", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
       "}"}], ",", " ", "12"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[415]:=",ExpressionUUID->"29c1e6b3-79f1-bf4c-b01c-9d8cc0f32689"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0533562`", ",", 
   RowBox[{"2.43497322173951570258373351042838`12.150514997831989*^-6", "+", 
    RowBox[{"0``17.764020808344874", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990333849591215*^9, 3.990747751491232*^9, 
  3.990757017040537*^9, 3.990763125904415*^9, 3.9907670165986347`*^9},
 CellLabel->
  "Out[415]=",ExpressionUUID->"3127479a-abe8-9b40-9a27-08f203a04a90"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsubsection",ExpressionUUID->"aafe1dad-d50d-a749-905b-6c5cccf36ef7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", "5"}], ")"}], "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "3"}]}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "*", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[129]:=",ExpressionUUID->"cc664861-444f-0641-9799-ba5b8000f613"],

Cell[BoxData["2.054425422812446`*^-6"], "Output",
 CellChangeTimes->{3.990333849685301*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"4ad4179c-9c59-2549-ad5c-6bbff92a85a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ",", " ", 
        RowBox[{"2", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "15"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[416]:=",ExpressionUUID->"2b86b169-fbb2-2342-bfa0-d4f38065afca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0436069`", ",", 
   RowBox[{"2.0544254228124456558561724313264`15.15051499783199*^-6", "+", 
    RowBox[{"0``20.8378246171642", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903338497753525`*^9, 3.990747751506855*^9, 
  3.9907570171744556`*^9, 3.9907631260709705`*^9, 3.990767016665457*^9},
 CellLabel->
  "Out[416]=",ExpressionUUID->"4443bd00-8524-3045-86de-e28a7860fbb5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Subsubsection",ExpressionUUID->"b884742a-3730-0649-bf70-8a0235644c45"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "^", "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}], ")"}], "^", "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n3", "^", "3"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n4", " ", "+", " ", 
         RowBox[{"n4", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[131]:=",ExpressionUUID->"b3415ef2-0dab-1b49-ac0f-8447a8f71e8f"],

Cell[BoxData["7.434516647719323`*^-11"], "Output",
 CellChangeTimes->{3.99033386890366*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"b4ab9a1a-94be-d44c-b091-897291102c47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "2", ",", " ", "1", ",", " ", "2"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ",", " ", 
        RowBox[{"1", "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[417]:=",ExpressionUUID->"10fb5af7-4b08-b64d-8f45-91638afd4fd1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0829924`", ",", 
   RowBox[{"7.434513793456059460371414568`10.150514997831994*^-11", "+", 
    RowBox[{"0``20.27926242628184", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990333869016464*^9, 3.9907477515537186`*^9, 
  3.9907570173022747`*^9, 3.9907631261826706`*^9, 3.9907670167751656`*^9},
 CellLabel->
  "Out[417]=",ExpressionUUID->"1799e243-4481-4741-a69c-e0f1b1af6e87"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 7", "Subsubsection",ExpressionUUID->"cc76c187-ce86-6f45-aca7-7269de608687"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "5"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"3", "*", "n3"}], " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[133]:=",ExpressionUUID->"5ad6020f-601b-8149-8fca-6b5a093cedaa"],

Cell[BoxData[
 RowBox[{"-", "7.68761990614872`*^-9"}]], "Output",
 CellChangeTimes->{3.9903338698239975`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"d625aa76-df42-2d47-8111-2f2b6dd27a09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "2", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], ",", " ", 
        RowBox[{"1", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "3", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "12"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[418]:=",ExpressionUUID->"933df9e6-45b8-3c45-8b20-0b5c71bbdd6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0867074`", ",", 
   RowBox[{
    RowBox[{"-", "7.68761989476952096600238357733`12.150514997831992*^-9"}], "+", 
    RowBox[{"0``20.26472309581525", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903338698877754`*^9, 3.9907477515691433`*^9, 
  3.9907570175026684`*^9, 3.990763126297367*^9, 3.9907670168868656`*^9},
 CellLabel->
  "Out[418]=",ExpressionUUID->"6170ebcc-8c83-934e-9a13-9c786d8bc187"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8", "Subsubsection",ExpressionUUID->"f6fc2f50-414b-1e41-8bda-bc6e0998dfa7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "/", "5"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ")"}], "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "3"}]}], ")"}], "^", "4"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "1"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[135]:=",ExpressionUUID->"ebe475bf-0ec1-8d44-aef7-bf0608e8d538"],

Cell[BoxData[
 RowBox[{"-", "2.0657151186603066`*^-6"}]], "Output",
 CellChangeTimes->{3.990333869966507*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"4e2b5130-07e6-3e49-97af-5171bcb72bf4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "15"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[419]:=",ExpressionUUID->"2224d5ca-7fca-b54c-8a0e-01224252457c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.042615`", ",", 
   RowBox[{
    RowBox[{"-", "2.0657151186603061459319536939389`15.15051499783199*^-6"}], 
    "+", 
    RowBox[{"0``20.83544456976972", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903338700597324`*^9, 3.9907477516003895`*^9, 
  3.9907570176291733`*^9, 3.990763126396103*^9, 3.990767016952692*^9},
 CellLabel->
  "Out[419]=",ExpressionUUID->"f0157fd2-0df6-6e44-9320-986691770bfa"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9", "Subsubsection",ExpressionUUID->"c642c855-09d5-cf4f-a492-799a616a0976"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "5"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ")"}], "^", "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}], "^", "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n3", "^", "3"}]}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n4", " ", "+", " ", 
         RowBox[{"n4", "^", "2"}]}], ")"}], "^", "1"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[137]:=",ExpressionUUID->"36e45856-6865-aa47-8c71-efb98f9accd3"],

Cell[BoxData["1.1275119063613779`*^-13"], "Output",
 CellChangeTimes->{3.9903339010469685`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"86b44e4f-77ae-1045-9a86-86c6f4597cb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "1", ",", " ", "3", ",", " ", "1"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "4"}], ",", " ", 
        RowBox[{"1", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}], ",", " ", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[420]:=",ExpressionUUID->"e246f16c-18fe-7a4b-a166-fe3e2a181578"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0754935`", ",", 
   RowBox[{"1.1275119063612086930927322`10.15051499783199*^-13", "+", 
    RowBox[{"0``23.09839386117142", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990333901166649*^9, 3.9907477516316338`*^9, 
  3.990757017747677*^9, 3.9907631264909363`*^9, 3.990767017089325*^9},
 CellLabel->
  "Out[420]=",ExpressionUUID->"4bc6e349-668a-5e47-8ae4-d4ee533e2c1f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10", "Subsubsection",ExpressionUUID->"7ca4447c-9c70-f446-8f1c-807e226367ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "3"}], ")"}], "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[139]:=",ExpressionUUID->"3c852423-4708-1f44-a544-0b3e58308692"],

Cell[BoxData["6.077404684093192`*^-6"], "Output",
 CellChangeTimes->{3.990333902698017*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"f36654da-e25d-5f45-a9ab-67ff4a42210a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
        RowBox[{"1", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "12"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[421]:=",ExpressionUUID->"22a3c56f-2a4f-8144-bb45-11547d8bef19"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1257736`", ",", 
   RowBox[{"6.07740468409300051953992604794167`12.150514997831992*^-6", "+", 
    RowBox[{"0``17.366796841587217", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9903339028132954`*^9, 3.9907477517138367`*^9, 
  3.9907570179857655`*^9, 3.990763126627535*^9, 3.990767017240919*^9},
 CellLabel->
  "Out[421]=",ExpressionUUID->"567d8fb6-0c7b-7e45-beeb-ba60c556f05e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11", "Subsubsection",ExpressionUUID->"9fa196c6-1f55-4f01-9746-0b58515e0030"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], ")"}], "^", 
      "n1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
        RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[31]:=",ExpressionUUID->"56525997-a3f9-4dd3-a67d-e461fe831210"],

Cell[BoxData[
 RowBox[{"0.03402646598678599`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.023686331485341484`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990600160975069*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"ed214c4e-fb0c-ce4e-9e32-6baa382d7134"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], "}"}], ",", " ", 
      "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[422]:=",ExpressionUUID->"877778e3-00e3-46e9-9522-09def4367b76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.034278`", ",", 
   RowBox[{"0.03402646598678598184550716371393427103`20.064713777793596", "+", 
    RowBox[{
    "0.02368633148534148075270531021309102448`19.90739473534098", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.99074775172946*^9, 3.9907570180858784`*^9, 
  3.99076312678611*^9, 3.990767017296772*^9},
 CellLabel->
  "Out[422]=",ExpressionUUID->"6ffe1479-4ca8-cf45-acde-04c25e8b1566"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12", "Subsubsection",ExpressionUUID->"65544bbf-577f-4280-9f25-753ef914009b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}],
        "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[32]:=",ExpressionUUID->"4bd72ca3-fa35-4aa5-a61c-f923b96c738f"],

Cell[BoxData[
 RowBox[{"0.000010556611743806585`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.00001264912920816165`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990600161678028*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"96c4aba7-54e0-9f48-a3c2-a1aa7ac734f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellLabel->
  "In[423]:=",ExpressionUUID->"950afc2e-250d-4664-99a8-deaa92d9cfce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0776331`", ",", 
   RowBox[{
   "0.0000105566117438065810853708717930379`19.957200606734848", "-", 
    RowBox[{
    "0.00001264912920816163732414955652549645`20.035736686403148", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990747751786564*^9, 3.9907570182101803`*^9, 
  3.9907631269115715`*^9, 3.990767017397501*^9},
 CellLabel->
  "Out[423]=",ExpressionUUID->"725e80ca-b0dc-6c43-892f-b8bc6f628e8f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13", "Subsubsection",ExpressionUUID->"d94b5156-94de-4464-9f70-aad30f606df3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
       "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n3"}], " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[33]:=",ExpressionUUID->"f5e5d274-a17c-4b63-aae9-1702b0a60afc"],

Cell[BoxData[
 RowBox[{"1.4105874310237788`*^-10", "+", 
  RowBox[{"2.588193323764728`*^-10", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906002589466667`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"81474b7a-5929-c94a-bb1c-e91d78be72ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellLabel->
  "In[424]:=",ExpressionUUID->"6632c5ce-a067-4b32-908d-0002fafaa9d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0560921`", ",", 
   RowBox[{"1.410587431023789217199476098`17.8304425653381*^-10", "+", 
    RowBox[{
    "2.5881933237647323104071742219`18.094039268184293*^-10", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907477518032055`*^9, 3.990757018320322*^9, 
  3.9907631270239353`*^9, 3.9907670174812756`*^9},
 CellLabel->
  "Out[424]=",ExpressionUUID->"cdc719e6-46cb-3a4f-aadd-bb215b6ff73f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14", "Subsubsection",ExpressionUUID->"a6d9b377-cfe0-4f65-8adb-0b085816e378"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
       "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "3"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[34]:=",ExpressionUUID->"5eb70b54-3561-4b92-ba9c-8c8007795e05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "6.611093965457412`*^-10"}], "-", 
  RowBox[{"5.536891872565235`*^-8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990600259587141*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"a8826a2b-1464-a34f-8417-811277787f17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "5"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellLabel->
  "In[425]:=",ExpressionUUID->"56ae93b3-93ad-4b7a-aea2-c0213168773b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0535886`", ",", 
   RowBox[{
    RowBox[{"-", "6.6110939654574146952733449865`18.227491329830357*^-10"}], "-", 
    RowBox[{
    "5.536891872565233655913301619019`20.150484042324045*^-8", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907477518344517`*^9, 3.9907570184575214`*^9, 
  3.990763127171541*^9, 3.9907670175620594`*^9},
 CellLabel->
  "Out[425]=",ExpressionUUID->"5b10f049-ca00-3742-9335-4bf12ea13feb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15", "Subsubsection",ExpressionUUID->"600a309f-33ff-4a6d-935f-ec5977220341"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "9"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "5"}], ")"}], "^", "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}], ")"}], "^", 
       "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n4", " ", "+", " ", 
         RowBox[{"n4", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "11"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", 
     RowBox[{"n3", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[35]:=",ExpressionUUID->"ee01cb3b-1c80-4b73-bbc2-cb517d9cb3a0"],

Cell[BoxData[
 RowBox[{"3.762679503685779`*^-17", "+", 
  RowBox[{"7.279212506768522`*^-16", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990600410034334*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"e4e3f0f0-23ec-0643-b3bc-5a313da6d4ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "11"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{"I", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}]}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "15"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellLabel->
  "In[426]:=",ExpressionUUID->"62a48ff1-8ccc-47be-a962-b02c00b25811"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0739746`", ",", 
   RowBox[{
   "3.76267950368239451343073243781666900974866`13.86334839807256*^-17", "+", 
    
    RowBox[{
    "7.279212506767823048659211101693621774457656`15.149935568579842*^-16", " ",
      "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.99074775188702*^9, 3.990757018741047*^9, 
  3.9907631272747498`*^9, 3.9907670176647854`*^9},
 CellLabel->
  "Out[426]=",ExpressionUUID->"16055094-4c79-1e4f-9d6f-52f99f12bf46"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 16", "Subsubsection",ExpressionUUID->"c6f8f026-ea16-490c-befd-592525ff6418"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
     "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ")"}], 
      "^", "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ")"}], " ", "n1"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", 
           RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
          RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "5"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[36]:=",ExpressionUUID->"c7143b59-2ae3-4f2c-a5e9-bcee8753c629"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.146115209424395`*^-6"}], "-", 
  RowBox[{"3.6635070509652484`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906004108778877`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"19f6ab03-ce31-ef43-8dd2-23b52ded717e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "7"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ",", " ", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "6"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}], ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellLabel->
  "In[427]:=",ExpressionUUID->"2243e10c-4387-4d78-b508-0823d715100d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0982697`", ",", 
   RowBox[{
    RowBox[{
    "-", "4.14611520942440021471663795252984`20.025213666234464*^-6"}], "-", 
    RowBox[{
    "3.66350705096525266828661508935986`19.971469332170084*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907477519382114`*^9, 3.9907570189221344`*^9, 
  3.990763127399723*^9, 3.9907670177894535`*^9},
 CellLabel->
  "Out[427]=",ExpressionUUID->"def51a33-f994-8d4c-ab5c-3d975eff80b4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 17", "Subsubsection",ExpressionUUID->"7668e3d6-ff4c-45ec-8922-f87e95d640c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], "^", "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "6"}], ")"}], "^", "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
          RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"2", " ", "n2"}], " ", "+", " ", 
          RowBox[{"n2", "^", "2"}]}], ")"}], "^", "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
          RowBox[{"n2", "^", "3"}]}], ")"}], "^", "2"}]}], ")"}]}]}], ",", 
   " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[37]:=",ExpressionUUID->"a47d55b3-d8a3-4bc7-92d6-5fc2f8bc3317"],

Cell[BoxData[
 RowBox[{"-", "5.895585625958793`*^-9"}]], "Output",
 CellChangeTimes->{3.990600411159071*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"982fe311-3329-e141-a3a4-899a089c28f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "6"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
        " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], 
           "}"}]}], "}"}]}], "}"}], ",", " ", "20"}], "]"}], " ", "//", " ", 
    "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellLabel->
  "In[428]:=",ExpressionUUID->"de49b775-06e2-48bd-81d7-c1ba2d79840d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0569602`", ",", 
   RowBox[{"-", "5.89558562595879244272998092025`20.*^-9"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990747751961748*^9, 3.9907570190627174`*^9, 
  3.9907631275403023`*^9, 3.990767017873228*^9},
 CellLabel->
  "Out[428]=",ExpressionUUID->"43483fb7-6a8c-e446-ad1b-fb81c3ea0021"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 18", "Subsubsection",ExpressionUUID->"d7745300-1794-4410-83d5-fb2dd066537b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", "/", "5"}], ")"}], "^", "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
      "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "6"}]}], ")"}], " ", "n1"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", 
           RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "10"}]}], ")"}], " ", 
           RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
          RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[38]:=",ExpressionUUID->"cc83446a-eaad-46f5-adff-50822879072f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.2996685550116026`*^-8"}], "+", 
  RowBox[{"5.3433755511489585`*^-8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906004146270084`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"5e9aff7f-1699-0846-8f0f-9e4f0bd24b7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}], ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "7"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "8"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "5"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "6"}]}], ",", " ", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "8"}]}], ",", " ", "0", ",", " ", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "10"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "7"}]}], ",", " ", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "9"}]}], ",", " ", "1"}], "}"}], "}"}]}], "}"}],
       ",", " ", "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", 
   "30"}], "]"}]], "Input",
 CellLabel->
  "In[429]:=",ExpressionUUID->"22f67c54-8972-48f9-82da-82234dba1706"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0825477`", ",", 
   RowBox[{
    RowBox[{"-", "3.299668555011600795860034471387`17.87101975412007*^-8"}], "+", 
    RowBox[{
    "5.343375551148955649553429763813`18.08036513504079*^-8", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.99074775200861*^9, 3.990757019156641*^9, 
  3.9907631276521053`*^9, 3.9907670179859257`*^9},
 CellLabel->
  "Out[429]=",ExpressionUUID->"d6ec0eaa-d238-6e4e-a395-0b23dccc7338"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 19", "Subsubsection",ExpressionUUID->"7eed2a9f-1cb2-4db7-a304-3309c0d8ea55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "7"}], ")"}], "^", 
     "n1"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "9"}], ")"}], "^",
      "n2"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}], ")"}], "^", 
      "n3"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", "n1", " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}], ")"}], " ", 
           RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
          RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "8"}]}], ")"}], " ", 
           RowBox[{"n2", "^", "2"}]}]}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "12"}]}], ")"}], " ", "n3"}], " ", "+", " ", 
          RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", 
     RowBox[{"n2", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[39]:=",ExpressionUUID->"d42032e2-85e6-4d4e-9875-8c109df5f906"],

Cell[BoxData[
 RowBox[{"6.642763172770853`*^-14", "+", 
  RowBox[{"7.44020433037181`*^-15", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906004378247013`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"e056648e-d866-a943-b30f-a35d0f3b79e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}], ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "10"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "7"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "9"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}]}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", "1", ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "8"}]}]}], "}"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ",", " ", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "6"}]}], ",", " ", "0", ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}], ",", " ", "1"}], "}"}], "}"}]}], 
       "}"}], ",", " ", "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",",
    " ", "30"}], "]"}]], "Input",
 CellLabel->
  "In[430]:=",ExpressionUUID->"8a495846-5f96-4c88-96cb-ba46c705641e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0885776`", ",", 
   RowBox[{
   "6.64276317277085148139628899684221312871762387`18.14780782169073*^-14", "+", 
    RowBox[{
    "7.4402043303718046678317229458324859443649916`17.197043915144572*^-15", " ",
      "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990747752055475*^9, 3.9907570193223953`*^9, 
  3.9907631277687836`*^9, 3.990767018143505*^9},
 CellLabel->
  "Out[430]=",ExpressionUUID->"3f46ebfe-33f4-c04c-a347-7ece1c4201c7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 20", "Subsubsection",ExpressionUUID->"9792d195-8033-4d92-99b5-b498d32460b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^",
      "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}], "^", 
      "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", "n1"}], " ", "+", " ", 
          RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "-", " ", 
          RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "-", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", "n1", " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "11"}]}], ")"}], " ", 
           RowBox[{"n1", "^", "3"}]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "13"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
          RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", 
     RowBox[{"n1", " ", "-", " ", "1"}]}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[40]:=",ExpressionUUID->"592afd8c-f0ac-4bac-85e1-d4bde7f5b12a"],

Cell[BoxData[
 RowBox[{"9.410249336439542`*^-9", "-", 
  RowBox[{"5.072934211729797`*^-9", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906004389181976`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"9457ec43-3ac0-a04c-8813-8f76b0fc1bda"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"I", "/", "6"}]}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"I", "/", "8"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", "+", 
          RowBox[{"I", "/", "10"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "I"}], ")"}], "/", "8"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "I"}], ")"}], "/", "6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "6"}]}], ",", 
            RowBox[{"2", "-", 
             RowBox[{"I", "/", "9"}]}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "-", 
             RowBox[{"I", "/", "7"}]}], ",", "1", ",", "0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "11"}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "5"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "13"}]}], ",", "1"}], "}"}], "}"}]}], "}"}], ",",
       "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990748634396681*^9, 3.9907486343976765`*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"1004fa6c-c0f7-3942-8ad5-d39871149d79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0693056`", ",", 
   RowBox[{"9.410249336439540757447582932`20.09511684943292*^-9", "-", 
    RowBox[{
    "5.07293421172979633810367550131`19.82677494888502*^-9", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990748634951994*^9, 3.9907570194646015`*^9, 
  3.990763127874296*^9, 3.9907670182472286`*^9},
 CellLabel->
  "Out[431]=",ExpressionUUID->"96ea6d01-38ec-ce42-a3f6-5c24579b75c8"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NMultipleZetaS", "Section",ExpressionUUID->"2b659118-129e-4a0b-be4d-afc6c6a17424"],

Cell[CellGroupData[{

Cell["Example 1", "Subsubsection",ExpressionUUID->"39f1deda-4c80-417b-bbaf-17193bcdaf14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"n1", "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[71]:=",ExpressionUUID->"8db898bf-5f67-4c6a-8819-f29c71e8f921"],

Cell[BoxData[
 RowBox[{"1.6066870226965553`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.17981715094248335`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903883002690067`*^9, 3.9903895480567284`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"e47ccf1f-aa6a-ed45-97f3-f0c3e6aeefdf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[432]:=",ExpressionUUID->"2b4d957c-6c2a-47de-90af-11e6ec23c2f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0034434`", ",", 
   RowBox[{
   "1.60668702278252268487340076157945154513`20.14781198472486", "-", 
    RowBox[{
    "0.17981715096584261640996662975964855966`19.196711811219206", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9903883024934807`*^9, {3.990389530573532*^9, 3.9903895482446136`*^9}, 
   3.990747752115755*^9, 3.990757019537941*^9, 3.990763127966774*^9, 
   3.9907670182791424`*^9},
 CellLabel->
  "Out[432]=",ExpressionUUID->"4a954150-50f3-664d-b3c0-f70e9fb93e03"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsubsection",ExpressionUUID->"af6b4b9b-ccb9-4480-959d-5759c5c28cf9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[73]:=",ExpressionUUID->"b853db94-885e-4f44-b25e-2891b3f8d3b7"],

Cell[BoxData[
 RowBox[{"1.2572277126882954`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.05755518609444187`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990388302710552*^9, 3.990389548448015*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"d65a90f0-fa12-644d-8ce7-457897676e2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[433]:=",ExpressionUUID->"52fcdc80-b4fb-42e3-9841-c1f9c1af08d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0917616`", ",", 
   RowBox[{"1.25724176500550765386257729350616103894`20.150060013953606", "-", 
    RowBox[{
    "0.05757940565539810280096228748025927503`18.810908392003533", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9903883073450413`*^9, {3.9903895347763634`*^9, 3.9903895485416737`*^9}, 
   3.9907477521782417`*^9, 3.9907570197911434`*^9, 3.9907631280849457`*^9, 
   3.9907670183928394`*^9},
 CellLabel->
  "Out[433]=",ExpressionUUID->"f7289d48-07f1-f24d-909c-0ad5bd7d0fca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsubsection",ExpressionUUID->"6b3a4f03-20e3-4086-9f8c-e0211ca74d1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[75]:=",ExpressionUUID->"d103f523-9861-4768-bf7d-cac2505caca6"],

Cell[BoxData[
 RowBox[{"1.6613411089786614`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.32792357679966805`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903883102771187`*^9, 3.990389550652094*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"9b95eb63-1baa-0e42-8f66-a723e08ee261"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[434]:=",ExpressionUUID->"cf199490-b0eb-44cc-b8a1-944b6fc0f11e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.5548887`", ",", 
   RowBox[{"1.6620957328757492755510904697427352047`20.14229753454126", "-", 
    RowBox[{
    "0.32641450671803379788465363117857766702`19.435410951711784", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903883157129097`*^9, 3.990389551124094*^9, 
  3.99074775250638*^9, 3.990757020548563*^9, 3.9907631286067677`*^9, 
  3.990767018971508*^9},
 CellLabel->
  "Out[434]=",ExpressionUUID->"e1c8dfb1-4cc5-734c-b795-ecf8cb7ed417"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsubsection",ExpressionUUID->"d81463fa-da90-4e36-86c5-9c0b05b7f22b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[77]:=",ExpressionUUID->"e7831ce2-be9a-4224-9c19-6579427ef7a1"],

Cell[BoxData[
 RowBox[{"1.105231096490107`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.006815144567139092`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990388315947298*^9, 3.9903895513384857`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"ef651be9-8b88-c149-91c2-4a6f392800ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[435]:=",ExpressionUUID->"942c3bda-7f05-428e-9953-8e540fe6d47d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0717724`", ",", 
   RowBox[{
   "1.10523037914621815392857732271740841016`20.15050674138023", "+", 
    RowBox[{
    "0.00681516709165247814226427669322336084`17.940530435812224", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990388316696287*^9, 3.9903895514138145`*^9, 
  3.9907477525533314`*^9, 3.9907570207320423`*^9, 3.9907631286876984`*^9, 
  3.9907670190622635`*^9},
 CellLabel->
  "Out[435]=",ExpressionUUID->"75d0bde1-37eb-944e-a7c3-72d3bec21cbc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsubsection",ExpressionUUID->"375dd350-f26c-4559-ade4-8400318bd899"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{"n4", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", "n3"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[79]:=",ExpressionUUID->"87116183-5b5b-40f8-8ee2-73b1692b8cff"],

Cell[BoxData[
 RowBox[{"1.2793213889302106`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.060910498179766986`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903895858229427`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"affcf994-5c44-2c4e-bb22-c63611872e4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", "15"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[436]:=",ExpressionUUID->"1544eaf9-ec8f-4564-a73a-27009fe8129f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.0981181`", ",", 
   RowBox[{
   "1.27934840394551340633973060336279050376`15.15002283519764", "-", 
    RowBox[{
    "0.06094135703828883545688016943980041396`13.827946124373167", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.99038958683589*^9, 3.9907477534956436`*^9, 
  3.9907570231357956`*^9, 3.9907631300308266`*^9, 3.9907670212154617`*^9},
 CellLabel->
  "Out[436]=",ExpressionUUID->"a687f319-69dd-7e4a-bb39-90b334288ed7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Subsubsection",ExpressionUUID->"8ef1fc0f-d72b-4098-9a83-277b1fb169da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"n1", "^", 
      RowBox[{"(", 
       RowBox[{"5", " ", "+", " ", 
        RowBox[{"I", "/", "7"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[81]:=",ExpressionUUID->"aa1e8a38-5a91-4951-8b33-d49aa19045d9"],

Cell[BoxData[
 RowBox[{"1.0366860039382548`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.00407132971792341`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903895869162674`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"62bcfb02-4d93-0940-9461-61a58c0ac7ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", " ", "+", " ", 
        RowBox[{"I", "/", "7"}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[437]:=",ExpressionUUID->"b3791a23-948f-438c-981d-875de5475d2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0021575`", ",", 
   RowBox[{"1.03668600387423797699414914700283939876`20.150511648724844", "-", 
    RowBox[{
    "0.00407132969645761379408806206255200283`17.744600686477245", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903895870390377`*^9, 3.9907477535286274`*^9, 
  3.9907570232863216`*^9, 3.99076313011779*^9, 3.990767021288269*^9},
 CellLabel->
  "Out[437]=",ExpressionUUID->"2060f768-4706-7449-a96a-b3362f24bc84"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 7", "Subsubsection",ExpressionUUID->"ebab0178-c97a-4d4a-9b92-0e44ab8483ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[83]:=",ExpressionUUID->"48e53b36-c9ee-4d0e-8fea-3eb6c54b8c97"],

Cell[BoxData[
 RowBox[{"1.6736978284226134`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.11813071303699768`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990389587197733*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"5a4673ef-d167-aa44-a51b-800dfa0e17cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[438]:=",ExpressionUUID->"08a964a3-f876-457c-ae7d-4956198cb73c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0934082`", ",", 
   RowBox[{"1.67594745011563998654504059520186230162`20.149400352027072", "-", 
    RowBox[{
    "0.12022900237480873777344045337898719598`19.005149198439813", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990389587291168*^9, 3.9907477535690136`*^9, 
  3.9907570234234905`*^9, 3.99076313028759*^9, 3.990767021401964*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"038af3b2-3e55-3643-928f-00944a680125"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8", "Subsubsection",ExpressionUUID->"f53bf957-4eb4-4620-8acd-5b9a39dc36f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[85]:=",ExpressionUUID->"3a201a7a-e2fd-4218-9205-087548f32f0c"],

Cell[BoxData[
 RowBox[{"1.233669570982362`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.04396876160777152`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903895893226795`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"c6e63f26-21f4-1e4e-8660-9693a98ef7e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[439]:=",ExpressionUUID->"3160f334-6790-4716-9fd5-ec8a90784c6c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8490902`", ",", 
   RowBox[{"1.23366254354435237382871887848220349796`20.150239437039197", "+", 
    RowBox[{
    "0.04396081434235816745877231144689230502`18.702108786969468", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990389589735487*^9, 3.9907477539741096`*^9, 
  3.990757024569269*^9, 3.9907631308972454`*^9, 3.9907670222716713`*^9},
 CellLabel->
  "Out[439]=",ExpressionUUID->"ab534629-970d-6b42-abb6-dc7f3033605c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9", "Subsubsection",ExpressionUUID->"ea01741d-0f56-4ac1-b73e-3e21f40b3679"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[87]:=",ExpressionUUID->"2c3a1d9a-5185-4601-89a3-57376ea108e2"],

Cell[BoxData[
 RowBox[{"1.8652899643566176`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.16982031098474756`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990389589901552*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"7feb640d-562d-694d-b1c3-4ec844839aa1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[440]:=",ExpressionUUID->"76406d9f-74cb-4664-8dfd-8a362766f8ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1061014`", ",", 
   RowBox[{"1.86897542174973472728123067484259728938`20.148661771086005", "-", 
    RowBox[{
    "0.17302863607692746077143433904019475909`19.115176165332734", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903895899783688`*^9, 3.990747754037657*^9, 
  3.9907570248021755`*^9, 3.990763131014349*^9, 3.99076702242626*^9},
 CellLabel->
  "Out[440]=",ExpressionUUID->"f8481e69-9ddb-b147-b09d-4b35cd4eb01c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10", "Subsubsection",ExpressionUUID->"0b6b1a72-c954-4a8e-a577-b9e5e341c997"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[89]:=",ExpressionUUID->"7e9ff133-4ce3-46b5-8a47-32babf3c40fb"],

Cell[BoxData[
 RowBox[{"1.0954640242359872`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.012280497735083981`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990389592416292*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"256b39a5-8e24-0c45-8a7e-abeb2de0a5ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[441]:=",ExpressionUUID->"9c66a22d-80fe-44f0-a166-05b47296f486"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.4996074`", ",", 
   RowBox[{"1.09546389012343756317468136252517179065`20.150487710443947", "-", 
    RowBox[{
    "0.01228048547858952094470503907203153165`18.200105179901716", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903895928404827`*^9, 3.990747754334564*^9, 
  3.9907570252693825`*^9, 3.9907631313834534`*^9, 3.9907670229478645`*^9},
 CellLabel->
  "Out[441]=",ExpressionUUID->"2abc63f2-4ab8-ef49-a1da-cb4df25b59ef"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11", "Subsubsection",ExpressionUUID->"09a77b37-70c5-456b-8e47-950d58517bfa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"n1", "^", 
      RowBox[{"(", 
       RowBox[{"6", " ", "-", " ", 
        RowBox[{"I", "/", "11"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[91]:=",ExpressionUUID->"ee825939-29bd-429b-a1f8-932ca7755767"],

Cell[BoxData[
 RowBox[{"1.0173020100430061`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0011673499518472898`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903895929634056`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"839b7468-c799-4243-969c-085aeb112f1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"6", " ", "-", " ", 
        RowBox[{"I", "/", "11"}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[442]:=",ExpressionUUID->"1bc5129d-cdac-4e13-bfff-5a4640b9467b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0027783`", ",", 
   RowBox[{"1.01730201003642137041603509021483309583`20.150514711904208", "+", 
    RowBox[{
    "0.00116734995042512549304906505423005417`17.210265878508334", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.99038959303319*^9, 3.9907477543501873`*^9, 
  3.990757025394495*^9, 3.990763131492813*^9, 3.990767022969805*^9},
 CellLabel->
  "Out[442]=",ExpressionUUID->"e26e6b93-a945-2a43-8b70-44d6d28b0632"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12", "Subsubsection",ExpressionUUID->"f1405a9d-8871-47b3-8ffa-72bb995549c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[93]:=",ExpressionUUID->"1b53ec5b-c5dc-4034-a4be-81d76de7bb93"],

Cell[BoxData[
 RowBox[{"1.8732678214869218`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.3354080743707181`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903895953692417`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"c9d72969-8d93-ce47-9016-e40eb0b15d00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[443]:=",ExpressionUUID->"f3744574-f936-476b-8c8f-bb8b9152c658"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.0450929`", ",", 
   RowBox[{
   "1.87524327917746997109325937818515096867`20.14342485699355", "-", 
    RowBox[{
    "0.3416351966645744356593347318618475934`19.403929846483706", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990389595931509*^9, 3.9907477548195667`*^9, 
  3.9907570261522827`*^9, 3.990763132101206*^9, 3.9907670240364666`*^9},
 CellLabel->
  "Out[443]=",ExpressionUUID->"d51f7373-08ac-0447-8e1a-dbade10ade44"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13", "Subsubsection",ExpressionUUID->"f65d6d7e-6d81-4965-90ad-e01b09bf9a43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{"n4", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", "n3"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[95]:=",ExpressionUUID->"df31122e-a0f0-4ecf-8b8b-b3f019a91488"],

Cell[BoxData[
 RowBox[{"1.2792093681562309`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.06083138211542331`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903896322829704`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"34ffdcab-755d-c44b-8dd8-a4a285874c33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", "15"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[444]:=",ExpressionUUID->"04cb729e-ca0f-47b2-91d6-1666caf0e35c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.711216`", ",", 
   RowBox[{
   "1.27922827258210646958160303154799126027`15.15002393605521", "-", 
    RowBox[{
    "0.06086736961156015079510283472043958092`13.827460420833434", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990389633346609*^9, 3.9907477558968143`*^9, 
  3.9907570284373665`*^9, 3.990763133333927*^9, 3.990767026807068*^9},
 CellLabel->
  "Out[444]=",ExpressionUUID->"4541a52d-3137-aa43-bc1f-ff3ba39291bc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14", "Subsubsection",ExpressionUUID->"172995a6-faae-4f8c-96ac-c2ccf7cf8a74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"5", " ", "-", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[97]:=",ExpressionUUID->"22ee484e-ba13-47d3-8ceb-bcdb255fc229"],

Cell[BoxData[
 RowBox[{"1.0454086214344707`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.011270886750437883`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903896336121864`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"3c8885cd-68b8-9741-b590-87f24bc6e4b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", " ", "-", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[445]:=",ExpressionUUID->"1891eaf1-1a1b-4c61-8516-4d5726bb561a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0706364`", ",", 
   RowBox[{"1.04540862157597973890383408659075508508`20.150489758778473", "+", 
    RowBox[{
    "0.0112708863746401767751277755142477471`18.18316175288303", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903896337283173`*^9, 3.9907477559748745`*^9, 
  3.990757028678406*^9, 3.9907631334909554`*^9, 3.9907670269302464`*^9},
 CellLabel->
  "Out[445]=",ExpressionUUID->"5c33851c-9590-594e-880d-517f865d61d8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15", "Subsubsection",ExpressionUUID->"5e458432-2121-42cc-afb6-5066fad83754"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[99]:=",ExpressionUUID->"97e63c0e-e9be-48ff-b08b-628722415bf5"],

Cell[BoxData[
 RowBox[{"1.6769119003596842`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.2775997764434395`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990389636393156*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"4df31287-703f-5344-b3cb-8f9ecc92878f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[446]:=",ExpressionUUID->"5b9a50da-27be-4b13-987e-0f6a5e658d35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8287462`", ",", 
   RowBox[{
   "1.6767204216673305085153036164184874463`20.144733359436536", "-", 
    RowBox[{
    "0.2754267973849676254129654005041836215`19.360278897805816", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903896368123207`*^9, 3.990747756335001*^9, 
  3.990757029401787*^9, 3.990763134038101*^9, 3.9907670277884655`*^9},
 CellLabel->
  "Out[446]=",ExpressionUUID->"216af3b1-62a8-4e4a-bdf1-f3433ca981a2"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NMultiplePolyLogS", "Section",ExpressionUUID->"362bb683-4f31-496f-9687-d8b3a1b71246"],

Cell[CellGroupData[{

Cell["Example 1", "Subsubsection",ExpressionUUID->"3db12b9c-f10b-4656-9a43-7fe7a01a525b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], ")"}], "^", 
      "n1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"n1", "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[101]:=",ExpressionUUID->"0eea2ee1-dac5-42a3-9398-45e8c45eeddb"],

Cell[BoxData[
 RowBox[{"0.2505404220197686`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.2851996308928724`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903882891041107`*^9, 3.9903896547716503`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"2d40ef4c-cd27-e442-978f-1b5f546b5f43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[447]:=",ExpressionUUID->"ed3ea3a5-695f-432e-b877-9a2843f5adc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0126717`", ",", 
   RowBox[{
   "0.25054042201976860493942021772547689728`19.97004674913391", "+", 
    RowBox[{
    "0.28519963089287236029910604154140126254`20.0263179036175", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903882899789963`*^9, 3.9903896549478703`*^9, 
  3.990747756350622*^9, 3.990757029495516*^9, 3.990763134132761*^9, 
  3.990767027821377*^9},
 CellLabel->
  "Out[447]=",ExpressionUUID->"43ef2a4b-c878-da4b-b354-4fb41977ac1a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsubsection",ExpressionUUID->"5b4b6ecf-2be7-48b7-85f9-8ead18702bba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
       "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}],
        "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[103]:=",ExpressionUUID->"cfcc85d0-1879-4501-83a4-26f6dce75d30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.06848863405485811`"}], "-", 
  RowBox[{"0.001566502750497469`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903896551193733`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"b082a78f-5460-624f-b820-cc4aa54b0782"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}]}], 
       "}"}], ",", " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[448]:=",ExpressionUUID->"7ca2c83f-01ce-4b77-8036-26008f5a3104"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0116364`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.06848863405485808422978483839970765461`20.150401427196943"}], "-", 
    RowBox[{
    "0.00156650275049746894919857204379025974`18.509714084280933", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990389655166399*^9, 3.9907477563805046`*^9, 
  3.9907570296361084`*^9, 3.990763134241514*^9, 3.9907670278802204`*^9},
 CellLabel->
  "Out[448]=",ExpressionUUID->"0e2ee059-246c-3c4e-9435-ae7e3f1c4601"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsubsection",ExpressionUUID->"537117c7-83e5-41ea-824a-5a7f20d4e65e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[105]:=",ExpressionUUID->"96d606b2-12b0-480f-a263-812b1e7a0047"],

Cell[BoxData[
 RowBox[{"0.018468754200415233`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0044543283716638364`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990389703559099*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"4a8c5450-90f5-d94c-a561-007f382a2aa1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}]}], 
       "}"}], ",", " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[449]:=",ExpressionUUID->"60c9e74a-f319-4653-9f59-de2d6e0d11b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0165003`", ",", 
   RowBox[{"0.01846875420041523454831197347170825802`20.138237544994578", "-", 
    RowBox[{
    "0.00445432837166384055729449914887461705`19.52058217358864", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990389703713377*^9, 3.990747756397255*^9, 
  3.9907570297662506`*^9, 3.990763134335104*^9, 3.9907670279290905`*^9},
 CellLabel->
  "Out[449]=",ExpressionUUID->"adcbdf29-e45f-b24f-a4a5-728ab025bc09"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsubsection",ExpressionUUID->"229f095a-10fa-45ab-9131-ba8765676575"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
       "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[107]:=",ExpressionUUID->"a52b0672-501e-48f7-8826-5c7c50df4be0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.028727710019176195`"}], "+", 
  RowBox[{"0.08394128405545175`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990389703887226*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"1ce59afd-9ef6-f44c-8a7a-90de66df5fa3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "5"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[450]:=",ExpressionUUID->"b5011a99-a9f3-445a-8acd-58644ae39a0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0232676`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.02872771001917619392220454236709311217`19.660789449624957"}], "+", 
    RowBox[{
    "0.08394128405545174558972193239832341854`20.12646404966159", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903897039849033`*^9, 3.990747756412876*^9, 
  3.9907570298827095`*^9, 3.990763134436676*^9, 3.9907670279779606`*^9},
 CellLabel->
  "Out[450]=",ExpressionUUID->"469ea08e-6f18-0549-801a-da125eeb5b47"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsubsection",ExpressionUUID->"866f328a-e458-4b9a-b696-d46510454470"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "9"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "5"}], ")"}], "^", "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}], ")"}], "^", 
       "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{"n4", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", "n3"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[109]:=",ExpressionUUID->"c9aae630-c7c3-4d10-9944-8565ee2cc8d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.00022778267764771195`"}], "-", 
  RowBox[{"0.0019800470473295153`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903897826354656`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"ebdebccc-1580-f645-946c-98ad04bbcaeb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{"I", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}]}], "}"}], ",",
       " ", "15"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[451]:=",ExpressionUUID->"85334b06-fefc-4c10-807b-cb29088e4962"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0123462`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00022778267764771204922552875752930066`14.208505309913305"}], "-", 
    RowBox[{
    "0.00198004704732951539822839604170577099`15.147660125548365", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903897828577785`*^9, 3.9907477564441204`*^9, 
  3.9907570299995613`*^9, 3.990763134608513*^9, 3.9907670280178547`*^9},
 CellLabel->
  "Out[451]=",ExpressionUUID->"8e2751c8-02dd-a642-af1f-f343ac19d17f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Subsubsection",ExpressionUUID->"0adb6663-066f-42c4-a778-c5b42309e259"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", 
          RowBox[{"2", " ", "I"}]}], ")"}], "/", "8"}], ")"}], "^", "n1"}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"n1", "^", 
      RowBox[{"(", 
       RowBox[{"5", " ", "+", " ", 
        RowBox[{"I", "/", "7"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[111]:=",ExpressionUUID->"f181805b-5431-460d-9c7c-41c33c1c5c4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.12656687323682542`"}], "+", 
  RowBox[{"0.2481771998182422`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903897830127068`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"63d5ba14-d170-7046-ae2f-d41952faff63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", " ", "+", " ", 
        RowBox[{"I", "/", "7"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", 
          RowBox[{"2", " ", "I"}]}], ")"}], "/", "8"}], "}"}], ",", " ", 
      "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[452]:=",ExpressionUUID->"f0296bfb-8883-4930-9412-1a4713520164"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0184221`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.12656687323682542556209445404330880845`19.807873141089967"}], "+", 
    RowBox[{
    "0.24817719981824221017615392870477234885`20.100314969968085", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990389783163845*^9, 3.9907477564609413`*^9, 
  3.9907570301215115`*^9, 3.9907631347096825`*^9, 3.990767028057747*^9},
 CellLabel->
  "Out[452]=",ExpressionUUID->"ad36e462-63b3-4643-ae5e-893864f38967"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 7", "Subsubsection",ExpressionUUID->"09044712-a2c3-4bd8-8f89-782130349bdb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}], "^", 
       "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "4"}], ")"}], "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[113]:=",ExpressionUUID->"6abd6b29-6d2f-47b8-b9c3-1ca2e95dd3c2"],

Cell[BoxData[
 RowBox[{"0.04213821989520472`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.07482665167411866`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903897834750767`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"ac60adbb-fbb1-164b-bb4b-ebc1dbc519e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "7"}], ",", " ", 
        RowBox[{"I", "/", "4"}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[453]:=",ExpressionUUID->"51651296-61df-436b-bdb2-62b25450629a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0141063`", ",", 
   RowBox[{"0.04213821989520471554651576747956849107`19.841320258976523", "+", 
    RowBox[{
    "0.07482665167411865625717906480886189488`20.090700385784594", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990389783594511*^9, 3.9907477564883957`*^9, 
  3.9907570302344303`*^9, 3.9907631348153496`*^9, 3.990767028095646*^9},
 CellLabel->
  "Out[453]=",ExpressionUUID->"f54f1bd4-16c1-1441-bd75-1304e6827226"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8", "Subsubsection",ExpressionUUID->"24c038e2-5665-43d1-b03a-b915a852adac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "6"}], ")"}], "^", 
       "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "-", " ", "I"}], ")"}], "/", "9"}], ")"}],
        "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[115]:=",ExpressionUUID->"be7c9e8f-b101-493e-a4c7-594d579899c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.009562223745287889`"}], "-", 
  RowBox[{"0.004553466963100131`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.99038984126499*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"673110f2-ad46-0840-9819-7468bc6b7188"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "6"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "-", " ", "I"}], ")"}], "/", "9"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "8"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[454]:=",ExpressionUUID->"5ed9f59a-4e27-4b2d-98dc-96a991714010"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0266963`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.0095622237452878873679197719158423176`20.106135182519264"}], "-", 
    
    RowBox[{
    "0.00455346696310012908161204923359555692`19.783918471011905", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990389841416054*^9, 3.9907477565070477`*^9, 
  3.9907570303569736`*^9, 3.990763135001835*^9, 3.9907670281475067`*^9},
 CellLabel->
  "Out[454]=",ExpressionUUID->"58104375-1557-544f-ad09-4613e6db6d7d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9", "Subsubsection",ExpressionUUID->"01069322-eaa6-4a1a-9f69-d9fca9c9006e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "5"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "10"}], ")"}], "^", 
       "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[117]:=",ExpressionUUID->"7ceb8248-d11f-4d85-9e9a-cd8145e59ce5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.04090592757561776`"}], "+", 
  RowBox[{"0.017889726938116638`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903898415800514`*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"d121b4bc-d93e-e743-8dab-bcf9d8f48ab9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "10"}]}], "}"}], ",", " ", 
      "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[455]:=",ExpressionUUID->"46ddc6fd-744c-4695-8e95-f921ed240610"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.016873`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.0409059275756177603601984209052839032`20.112510852631896"}], "+", 
    
    RowBox[{
    "0.01788972693811663395838410943105947158`19.75332831925236", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903898416727543`*^9, 3.990747756538292*^9, 
  3.990757030460066*^9, 3.990763135160927*^9, 3.990767028193384*^9},
 CellLabel->
  "Out[455]=",ExpressionUUID->"f5dcb8ca-126a-3848-af24-7c723a17d931"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10", "Subsubsection",ExpressionUUID->"01dad14e-f401-412d-9a17-7e2e4716b5c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "9"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[119]:=",ExpressionUUID->"3754d6ba-9338-4a4c-baef-f9b30c1fc545"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.007888270749516061`"}], "-", 
  RowBox[{"0.003867432947926147`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903898950400887`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"ca9878b5-7f29-7c4a-b1a1-cd65002556d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "8"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[456]:=",ExpressionUUID->"6371211c-a219-4d57-a9a7-a92878ef3a68"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0187628`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00788827074951606100518839430378709961`20.103739205761787"}], "-", 
    RowBox[{
    "0.00386743294792614549068047830355327426`19.79418019006632", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903898951972084`*^9, 3.9907477565695324`*^9, 
  3.990757030568741*^9, 3.990763135316803*^9, 3.990767028252228*^9},
 CellLabel->
  "Out[456]=",ExpressionUUID->"4d450554-00a1-e24a-879d-bbd4671b02eb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11", "Subsubsection",ExpressionUUID->"ce9b7f72-446a-4f91-ac0a-b912c0622a89"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "10"}], ")"}], "^", 
      "n1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"n1", "^", 
      RowBox[{"(", 
       RowBox[{"6", " ", "-", " ", 
        RowBox[{"I", "/", "11"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[121]:=",ExpressionUUID->"f8d828ea-3aff-4f2e-bcc2-b7e172cdd938"],

Cell[BoxData[
 RowBox[{"0.2004294137267995`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.10066914772933454`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903898952977295`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"177fac87-d4cf-d24f-8fae-718b07658012"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"6", " ", "-", " ", 
        RowBox[{"I", "/", "11"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "10"}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[457]:=",ExpressionUUID->"ceea318e-90a4-44b2-9760-855861579cf6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0090134`", ",", 
   RowBox[{
   "0.2004294137267995134538604025899053302`20.101665580044227", "+", 
    RowBox[{
    "0.10066914772933455121300690502180085358`19.802600515783006", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903898953845787`*^9, 3.9907477565987625`*^9, 
  3.9907570307261505`*^9, 3.990763135437931*^9, 3.990767028283144*^9},
 CellLabel->
  "Out[457]=",ExpressionUUID->"1ddf0a78-aa42-dd4b-a603-2c19a98f9244"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12", "Subsubsection",ExpressionUUID->"cb0224c4-a7da-4761-a750-05669d107107"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "9"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "6"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[123]:=",ExpressionUUID->"f5d9707f-1ccb-41e2-b83b-ba6ecba5f13b"],

Cell[BoxData[
 RowBox[{"0.00014960030495289736`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0044965244631402215`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903899012364902`*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"9713a803-5f80-4741-8396-de501d56f0ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{"I", "/", "6"}]}], "}"}], ",", " ", "20"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[458]:=",ExpressionUUID->"18c720d0-687c-402d-a7c5-ae5152608bd7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0347635`", ",", 
   RowBox[{"0.0001496003049528976186451141408228494`18.67233028731751", "-", 
    RowBox[{
    "0.00449652446314022114383989766358201846`20.150274769015734", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990389901400593*^9, 3.990747756632065*^9, 
  3.990757030834841*^9, 3.9907631355952244`*^9, 3.990767028349966*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"e96fe75f-5f0a-1e47-bed5-b8e69856f05b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13", "Subsubsection",ExpressionUUID->"ae7ff74c-d022-485f-8b47-7f3589d044e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "10"}], ")"}], "^", "n1"}], 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "9"}], ")"}], "^", 
       "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "7"}], ")"}], "^", "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{"n4", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", "n3"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[125]:=",ExpressionUUID->"cc5cac30-d9aa-4a37-b9f7-a2024a15b77b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.00016824142107095758`"}], "-", 
  RowBox[{"0.001413747778688943`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990390601019665*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"9c651f35-065d-d942-9054-60c8389d4c66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "10"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{"I", "/", "7"}]}], "}"}], ",", " ", "15"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[459]:=",ExpressionUUID->"47e038a0-661c-49d0-8238-ebe77df900c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0132287`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00016824142107095753826712904876974726`14.223022341582963"}], "-", 
    RowBox[{
    "0.00141374777868894337738105940308895475`15.14746134913094", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.99039060109453*^9, 3.990747756647684*^9, 
  3.990757030960148*^9, 3.990763135729395*^9, 3.9907670283898582`*^9},
 CellLabel->
  "Out[459]=",ExpressionUUID->"a9d87ec3-9ac4-ab46-a168-1b515598829c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14", "Subsubsection",ExpressionUUID->"fcee1a76-093a-4af0-baee-867ef03e1652"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "9"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}], "^", 
       "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"5", " ", "-", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[127]:=",ExpressionUUID->"029f0a5b-bb2d-42ad-9dac-5f57985d4709"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.05509850775847562`"}], "-", 
  RowBox[{"0.01845625564963632`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990390601335518*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"dfc28e3c-734e-dd4b-b4bf-2e51c5693729"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", " ", "-", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "9"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "6"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[460]:=",ExpressionUUID->"ca0dda5b-2b81-4919-8897-ab7ea8db88d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.013365`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.05509850775847560988544871006454257138`20.127422812805438"}], "-", 
    RowBox[{
    "0.01845625564963632069693750849190586896`19.652426573110795", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9903906013667984`*^9, 3.9907477566870823`*^9, 
  3.9907570310717716`*^9, 3.990763135900921*^9, 3.990767028425764*^9},
 CellLabel->
  "Out[460]=",ExpressionUUID->"b3730557-b049-5e48-a9fd-c18c52d20220"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15", "Subsubsection",ExpressionUUID->"7b9708d3-35d9-4de4-945f-816ebbef5247"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "4"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[129]:=",ExpressionUUID->"3ef3a718-4fbb-43da-a1fb-43fa98e1a804"],

Cell[BoxData[
 RowBox[{"0.0005656985915262005`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0089752891050948`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903906075272083`*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"3619dde4-53c9-084b-89bd-aab3eca65e5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "7"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "8"}]}], 
       "}"}], ",", " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[461]:=",ExpressionUUID->"eda55009-03a1-44cd-8be4-238a46d3f6a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0164162`", ",", 
   RowBox[{"0.00056569859152619971382811681584088732`18.949190721480964", "-", 
    RowBox[{
    "0.00897528910509480105010919532712763324`20.149654070678423", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990390607573023*^9, 3.9907477567090263`*^9, 
  3.9907570311987915`*^9, 3.9907631360181656`*^9, 3.990767028466652*^9},
 CellLabel->
  "Out[461]=",ExpressionUUID->"6460266e-a638-b449-87d6-d20033711d73"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NMultipleAffineZetaS", "Section",
 CellChangeTimes->{{3.9907483849280453`*^9, 3.9907483859162254`*^9}, 
   3.990751507116314*^9, {3.9907580098825855`*^9, 3.9907580105992775`*^9}, 
   3.9907602313197536`*^9},ExpressionUUID->"a867e5a9-c274-46c6-b0bb-\
f9284581fcac"],

Cell[CellGroupData[{

Cell["Example 1", "Subsubsection",ExpressionUUID->"67a68491-d816-4aec-af46-19007b6fb2b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"2", " ", "n1"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[131]:=",ExpressionUUID->"61c98037-1c2a-416c-9d77-fe65f15ffe03"],

Cell[BoxData[
 RowBox[{"0.21508082336323917`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.07978879548265776`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990390607739441*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"8823e035-cdfd-d94a-bca4-2cedcfd6bf0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "2"}], "}"}], "}"}], ",", " ", "20"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[491]:=",ExpressionUUID->"114d67a5-40e9-47fc-825b-150eff635574"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.1713724`", ",", 
   RowBox[{
   "0.21508082337971109622988993458316049783`20.12251645606515", "-", 
    RowBox[{
    "0.07978879548981862536860676830328444772`19.691856674588244", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990390607756769*^9, 3.9907477581319847`*^9, 
  3.990757034103277*^9, 3.9907631378693447`*^9, 3.990767031301285*^9, 
  3.9907675045223236`*^9},
 CellLabel->
  "Out[491]=",ExpressionUUID->"447718ff-bccf-c349-bbcb-d94c05470d18"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsubsection",ExpressionUUID->"8228f639-ba09-45f7-ad50-5c697af73785"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[133]:=",ExpressionUUID->"92dec763-6fc4-4e66-a636-7bcaef11de00"],

Cell[BoxData[
 RowBox[{"0.040827831419513065`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.004640035812999832`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903906079477043`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"bee10b6c-c13d-ae4d-b4e3-84607c3fcac5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[492]:=",ExpressionUUID->"3ebe6e7f-fa75-4eef-b1c6-67e6a1f6b02e"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9903906547916183`*^9, 3.990747759569565*^9, 
  3.990750972072239*^9, 3.990757064272642*^9, 3.9907631679644356`*^9, 
  3.9907670613502197`*^9, 3.9907675350113335`*^9},
 CellLabel->
  "Out[492]=",ExpressionUUID->"8b6ef831-2365-134a-ab89-ab06c90a3de4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "20", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}]}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907510009994984`*^9, 3.9907510013650913`*^9}},
 CellLabel->
  "In[493]:=",ExpressionUUID->"5402c4b8-7a04-7e46-a25a-3c8fcb77b91d"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.99075103184902*^9, 3.9907570943970966`*^9, 
  3.9907631980704155`*^9, 3.990767091415844*^9, 3.990767565271055*^9},
 CellLabel->
  "Out[493]=",ExpressionUUID->"f3ce6e02-cff6-fc4c-a5bc-87b46bd70867"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907500509049854`*^9, 3.9907500593869743`*^9}, {
  3.990750910947836*^9, 3.9907509112904778`*^9}},
 CellLabel->
  "In[494]:=",ExpressionUUID->"244448a6-a1cf-374c-b84f-479d134d3017"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.990750061039732*^9, 3.9907509418435383`*^9, 
  3.9907571246219425`*^9, 3.9907632281401997`*^9, 3.9907671214941597`*^9, 
  3.990767595535778*^9},
 CellLabel->
  "Out[494]=",ExpressionUUID->"145cb1c3-1041-394a-9da7-3d4a3ec812c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "10", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}]}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907509523055534`*^9, 3.990750960081072*^9}},
 CellLabel->
  "In[495]:=",ExpressionUUID->"ec034e02-166e-e443-94ad-0de8eff5e727"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.7012991`", ",", 
   RowBox[{"0.04082835288717730652430817194923010496`10.147727071000055", "-", 
    RowBox[{
    "0.00464109910827871668687160779415263919`9.203386053848384", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907509831195526`*^9, 3.9907571260640373`*^9, 
  3.9907632292262974`*^9, 3.990767122195284*^9, 3.990767597512108*^9},
 CellLabel->
  "Out[495]=",ExpressionUUID->"988fa616-628b-0442-9197-8c9e37c67478"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsubsection",ExpressionUUID->"904dd921-fb97-4dc8-a409-da7325e31586"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[135]:=",ExpressionUUID->"f3622dab-739c-4052-a527-f7904983498a"],

Cell[BoxData[
 RowBox[{"0.0035762060468941827`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0018853086789775305`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903906569227943`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"640b94a5-d599-7643-8078-5ce224a8a1f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "3"}], "}"}]}], "}"}], ",", "8"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9903927520717506`*^9, {3.990392788448126*^9, 3.9903928215689487`*^9}},
 CellLabel->
  "In[496]:=",ExpressionUUID->"c87bef65-7781-4c2a-8000-647ad02eb8d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.9410581`", ",", 
   RowBox[{
   "0.00356661988406392064829989030460050196`8.098448506238086", "-", 
    RowBox[{
    "0.0018565728690165130488995259762922437`7.814903679396118", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.990392749239088*^9, 3.9903927537843533`*^9}, {
   3.99039280818169*^9, 3.990392823369581*^9}, 3.990747759600807*^9, 
   3.9907510388988533`*^9, 3.990757133144682*^9, 3.9907632359130974`*^9, 
   3.9907671271430607`*^9, 3.9907676096560383`*^9},
 CellLabel->
  "Out[496]=",ExpressionUUID->"b6169c80-3fbf-2844-89a5-501743284bfb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsubsection",ExpressionUUID->"f54702c2-2861-4bc5-aacf-5725efe80b65"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"3", " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[138]:=",ExpressionUUID->"3a1489ce-5978-41ab-8a8a-24f76f2798db"],

Cell[BoxData[
 RowBox[{"0.00023632960096679523`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.000015138308912341523`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990392756934717*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"d39ddb88-cb3a-6349-b692-d2af166d59a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}]}], "}"}], ",", "10"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990392778009001*^9, 3.9903927821252613`*^9}},
 CellLabel->
  "In[497]:=",ExpressionUUID->"5295720f-a0dd-46e0-b14c-b57ff455868a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.5749464`", ",", 
   RowBox[{"0.00023633037903529606015294192076211974`10.149625857482965", "-", 
    RowBox[{
    "0.00001513813155284899251989233919773937`8.95617858098391", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.990392775244419*^9, 3.9903927826770363`*^9}, 
   3.990392953322571*^9, 3.990747759803171*^9, 3.990757133615385*^9, 
   3.9907632363010616`*^9, 3.9907671275282803`*^9, 3.9907676103121357`*^9},
 CellLabel->
  "Out[497]=",ExpressionUUID->"97747f9b-00f3-fa41-b0b0-f19994ae6246"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsubsection",ExpressionUUID->"e767eced-631b-455d-875b-0ecddc57f13a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", " ", "n4"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", "n3"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[80]:=",ExpressionUUID->"150923a8-7063-4895-bb00-7e0111a5df11"],

Cell[BoxData[
 RowBox[{"0.0002915389190086927`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.00010440630644342054`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906224089768314`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"9b6792cf-9a02-ab4c-9f5e-25e591046c22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "8"}], "]"}],
     "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.9903927641086903`*^9},
 CellLabel->
  "In[498]:=",ExpressionUUID->"e152a95c-7965-4a45-a54a-4f916ed9501e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"28.6354971`", ",", 
   RowBox[{"0.00029154976795504617128291257313712546`8.12430572778958", "-", 
    RowBox[{
    "0.0001044237854825496126479708413912773`7.6783924605235585", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990392937227787*^9, 3.9903930257400093`*^9, 
  3.9907477785855274`*^9, 3.990757157881607*^9, 3.990763256260769*^9, 
  3.9907671454013424`*^9, 3.990767639046255*^9},
 CellLabel->
  "Out[498]=",ExpressionUUID->"53c857d1-52db-d742-8eb5-cf8bbd8169ab"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Subsubsection",ExpressionUUID->"16f68c9c-d468-4225-8dde-890fa9b4d28d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", "+", " ", "n1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"5", " ", "+", " ", 
        RowBox[{"I", "/", "7"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[149]:=",ExpressionUUID->"4713a830-a22e-4578-910b-a20ca7125a67"],

Cell[BoxData[
 RowBox[{"0.0015244364553532455`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0003387625953200938`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990393027687313*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"809deed6-a1df-4c4e-911a-1218e36f1ab4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", " ", "+", " ", 
        RowBox[{"I", "/", "7"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "1"}], "}"}], "}"}], ",", " ", "20"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[499]:=",ExpressionUUID->"94cd5d50-9050-4561-9321-66f4a4c94e73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.9002855`", ",", 
   RowBox[{"0.00152443645543030870273458890970860496`20.140048108448674", "-", 
    RowBox[{
    "0.00033876259534514897894347311470692562`19.486834233936072", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990393028367588*^9, 3.9907477880457993`*^9, 
  3.990757164606184*^9, 3.9907632617939777`*^9, 3.990767149790575*^9, 
  3.9907676449852047`*^9},
 CellLabel->
  "Out[499]=",ExpressionUUID->"96043302-4067-bf40-b1b3-22af392eb174"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 7", "Subsubsection",ExpressionUUID->"7185c350-ef7b-4196-b862-b9a28531da49"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[151]:=",ExpressionUUID->"a5ac0fe5-7763-4b74-9f97-003790197632"],

Cell[BoxData[
 RowBox[{"0.0005275484433954798`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.00005528795522148778`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990393030025879*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"28768ef8-1306-3743-918d-97de87522b23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.9903930425911236`*^9},
 CellLabel->
  "In[500]:=",ExpressionUUID->"b18c38f8-8b4a-48ae-99e5-a1f671f6c3b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1564886`", ",", 
   RowBox[{
   "0.00052885202108935425885870045176713522`10.14805832942789", "-", 
    RowBox[{
    "0.00005641047711830106453658671291547611`9.176083934004243", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9903930397870617`*^9, 3.9903930432637367`*^9}, 
   3.990747788264311*^9, 3.990757164924532*^9, 3.990763262059269*^9, 
   3.990767149943945*^9, 3.990767645188282*^9},
 CellLabel->
  "Out[500]=",ExpressionUUID->"6420f2d5-03b9-304a-93e0-884687918dad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8", "Subsubsection",ExpressionUUID->"14473e51-4350-4b20-8b19-5e06c355d927"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[155]:=",ExpressionUUID->"61d54ec1-ec46-4e10-bdab-ef6fd38ee0fe"],

Cell[BoxData[
 RowBox[{"0.00036636019263917976`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.00006714197722285248`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903930530260887`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"6c530059-93a6-f24e-b71e-7d14be96c2f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.990393046391226*^9},
 CellLabel->
  "In[501]:=",ExpressionUUID->"5bc09725-23b7-46d0-8adf-d834e9a60e08"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.990393050960169*^9, 3.9907478182828217`*^9, 
  3.990757194948721*^9, 3.990763292093458*^9, 3.9907671799643383`*^9, 
  3.9907676752159824`*^9},
 CellLabel->
  "Out[501]=",ExpressionUUID->"46e1f404-ecfa-4c4c-baf6-9e441ca1463e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "10", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}]}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907510712888584`*^9, 3.9907510776943493`*^9}},
 CellLabel->
  "In[502]:=",ExpressionUUID->"c56590fb-7387-4e4c-a681-c2cbe635dbd2"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.99075110807329*^9, 3.9907572251154366`*^9, 
  3.990763322148344*^9, 3.990767210025627*^9, 3.990767705303087*^9},
 CellLabel->
  "Out[502]=",ExpressionUUID->"368e71ed-f9d4-fe47-bdea-3f2e036df05d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "6"}], "]"}],
     "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.99075112116889*^9},
 CellLabel->
  "In[503]:=",ExpressionUUID->"95230f64-b8a4-0c47-b5f0-e84894384a6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.3132262`", ",", 
   RowBox[{
   "0.00036635868877829449574007325551860959`6.143342054816248", "+", 
    RowBox[{
    "0.0000671389233355227`5.406409931297262", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9907511230987263`*^9, 3.990757226462263*^9, 
  3.990763323539625*^9, 3.9907672115258617`*^9, 3.9907677066744213`*^9},
 CellLabel->
  "Out[503]=",ExpressionUUID->"675633b9-5973-8a43-9253-73893a9d6e55"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9", "Subsubsection",ExpressionUUID->"b13b82cf-a6ab-44d0-ab3d-2c22caa3db9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"3", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[156]:=",ExpressionUUID->"7555a536-fbf6-438d-8a57-eda234dde094"],

Cell[BoxData[
 RowBox[{"0.03441402615634507`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.01341238415312302`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903930533643894`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"0d15868c-e42f-da48-b849-061577b226b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.990393053994055*^9},
 CellLabel->
  "In[504]:=",ExpressionUUID->"aebef6ad-d9db-438c-8726-505f55df8b93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9518744`", ",", 
   RowBox[{"0.03456609802683084351678296522863861245`10.119252108003602", "-", 
    RowBox[{
    "0.01360212343126081767725764664367407427`9.714208462260233", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990393072447853*^9, 3.990747819247717*^9, 
  3.9907572273501625`*^9, 3.9907633245379543`*^9, 3.9907672124288406`*^9, 
  3.990767707684866*^9},
 CellLabel->
  "Out[504]=",ExpressionUUID->"4c850eda-510e-de4b-b569-62202b4c4367"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10", "Subsubsection",ExpressionUUID->"f29e4f3d-e3f4-4ea5-920f-c9bb5ff71ab2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[158]:=",ExpressionUUID->"2cd8eb1e-0696-4556-b80d-a404fb1a4775"],

Cell[BoxData[
 RowBox[{"0.00005038118081184437`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.000011861083381679015`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.99039307421978*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"1e3388a7-d7c6-e141-9e3b-77a6912572cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", "8"}], "]"}],
     "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.9903930602283783`*^9, 3.9903931839004936`*^9},
 CellLabel->
  "In[505]:=",ExpressionUUID->"2f52a83f-4413-436d-a41c-b0e5b90a7f7f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.2612519`", ",", 
   RowBox[{
   "0.00005038099768930244324747646007955278`8.138801390096727", "-", 
    RowBox[{
    "0.0000118609117603277076817633492036321`7.510652701533246", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9903931811934967`*^9, 3.9903931848069687`*^9}, 
   3.9907478195323677`*^9, 3.990757227544363*^9, 3.9907633248630867`*^9, 
   3.9907672126837425`*^9, 3.990767708004011*^9},
 CellLabel->
  "Out[505]=",ExpressionUUID->"de9f665a-b08e-5e45-9704-04b5fce03dba"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11", "Subsubsection",ExpressionUUID->"52777e2e-69b0-4f9e-8d91-d0f64d31d2bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", " ", "n1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"6", " ", "-", " ", 
        RowBox[{"I", "/", "11"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[161]:=",ExpressionUUID->"7c26511d-bbaf-43cd-9d95-e2cb5c67eba6"],

Cell[BoxData[
 RowBox[{"0.00006440079089147428`", "\[VeryThinSpace]", "+", 
  RowBox[{"9.565979154868777`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903931916889534`*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"16e4e3a9-485a-7446-9ae6-f5ca626254ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"6", " ", "-", " ", 
        RowBox[{"I", "/", "11"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "5"}], "}"}], "}"}], ",", " ", "20"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[506]:=",ExpressionUUID->"21a36b26-1382-4aec-8222-d0d456b3464d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.318764`", ",", 
   RowBox[{"0.00006440079089107057639420888583134993`20.145776036182518", "+", 
    RowBox[{
    "9.56597915471728191581729052639815`19.31761426548412*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990393192438734*^9, 3.9907478199668636`*^9, 
  3.9907572279284973`*^9, 3.9907633252590275`*^9, 3.9907672130219097`*^9, 
  3.9907677083401127`*^9},
 CellLabel->
  "Out[506]=",ExpressionUUID->"2daba8ea-cdb7-4645-8046-ec3ab5303bde"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12", "Subsubsection",ExpressionUUID->"438a30de-3a7e-44bf-b517-5adc59a16fa3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[163]:=",ExpressionUUID->"adc61f94-f872-4d78-a85d-ff1396b9e10b"],

Cell[BoxData[
 RowBox[{"0.0015327135912408714`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.001823781453966792`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9903931958906384`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"a48e0da1-8e21-7543-a5e0-0fb7bdac7c69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.990393082885397*^9},
 CellLabel->
  "In[507]:=",ExpressionUUID->"70c08c89-a2ea-465e-9411-48804733584e"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9903932199955273`*^9, 3.990747850015568*^9, 
  3.990757258039976*^9, 3.9907633552789707`*^9, 3.9907672430532055`*^9, 
  3.9907677383839817`*^9},
 CellLabel->
  "Out[507]=",ExpressionUUID->"df08689e-db19-6541-ac32-747849172196"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "10", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}]}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907501491121864`*^9, 3.990750157420025*^9}},
 CellLabel->
  "In[508]:=",ExpressionUUID->"7e9855bc-90e8-af44-9af2-1619ea061e70"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.990750187946457*^9, 3.9907572881693783`*^9, 
  3.9907633853455143`*^9, 3.9907672731494293`*^9, 3.990767768459133*^9},
 CellLabel->
  "Out[508]=",ExpressionUUID->"32dc45f5-5fdd-ea45-a00d-07ce1c6f5630"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "10", ",", 
      RowBox[{"Method", "->", "\"\<DirectTail\>\""}]}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.99075110500128*^9, 3.9907511074534206`*^9}},
 CellLabel->
  "In[509]:=",ExpressionUUID->"564910f5-5467-4e41-9af2-d74ae505fae1"],

Cell[BoxData[
 TemplateBox[{
  "NMultipleAffineZetaS", "fail", 
   "\"The \\!\\(\\*RowBox[{\\\"\\\\\\\"DirectTail\\\\\\\"\\\"}]\\) method \
could not prove the requested digits with the current truncation \
parameters.\"", 2, 509, 13, 34952618849934945048, "Local", 
   "ArbitraryPrecisionZetaFunctions`NMultipleAffineZetaS"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.9907511461527348`*^9, 3.990757288317728*^9, 
  3.99076338548814*^9, 3.990767273395771*^9, 3.990767768535574*^9},
 CellLabel->
  "During evaluation of \
In[509]:=",ExpressionUUID->"cd1e18c9-7fc0-e741-bafa-322ec87bb623"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0260875`", ",", "$Failed"}], "}"}]], "Output",
 CellChangeTimes->{3.990751146179966*^9, 3.990757288344162*^9, 
  3.990763385495117*^9, 3.990767273404743*^9, 3.99076776854163*^9},
 CellLabel->
  "Out[509]=",ExpressionUUID->"fb18ff46-485e-1049-b321-45bc0e05a41a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "6"}], "]"}],
     "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.9907511568191967`*^9},
 CellLabel->
  "In[510]:=",ExpressionUUID->"b1684a9e-b309-7642-938e-1f804bd281c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.4212791`", ",", 
   RowBox[{"0.0015273285163421126`5.95573053413058", "-", 
    RowBox[{
    "0.0018405884214011972`6.036754759382459", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990751163370533*^9, 3.9907572943972397`*^9, 
  3.990763391129383*^9, 3.9907672824834747`*^9, 3.9907677729841995`*^9},
 CellLabel->
  "Out[510]=",ExpressionUUID->"66305d43-1f8f-454f-ba5c-399178b0f2d8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13", "Subsubsection",ExpressionUUID->"2e815825-a473-4303-8e49-c07d6855ec77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"2", " ", "n4"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", "n3"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[165]:=",ExpressionUUID->"4ccffe10-1466-4a58-9865-bf72c8c5e97f"],

Cell[BoxData[
 RowBox[{"0.00020659187159573894`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.000015826508582226972`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990393269836935*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"1ccb784c-2342-ee4b-9439-41b426468ffa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.9903930896958313`*^9},
 CellLabel->
  "In[511]:=",ExpressionUUID->"0e30b088-ae06-4f3d-921a-81ca18eaef01"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9903934481662407`*^9, 3.9907478501411877`*^9, 
  3.990751390479187*^9, 3.99075732467519*^9, 3.9907634213612804`*^9, 
  3.9907673127202816`*^9, 3.990767803116785*^9},
 CellLabel->
  "Out[511]=",ExpressionUUID->"d95bc332-e304-a942-bfd6-37ee7339ca2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "10", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}]}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.99075016886042*^9, 3.990750175410988*^9}},
 CellLabel->
  "In[512]:=",ExpressionUUID->"5c0315cf-4425-8445-9778-c17d9cb01959"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9907502184087887`*^9, 3.990757354914213*^9, 
  3.9907634515551605`*^9, 3.9907673429142456`*^9, 3.990767833311388*^9},
 CellLabel->
  "Out[512]=",ExpressionUUID->"40f60b0b-c52d-bb4e-8f27-3e666f9de0f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "6"}], "]"}],
     "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.9907511951052647`*^9},
 CellLabel->
  "In[513]:=",ExpressionUUID->"61c3cdf5-fc03-bd4a-821c-f57f9293b729"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.4730073`", ",", 
   RowBox[{"0.00020659836024218851020717270138190801`6.14924701058144", "+", 
    RowBox[{
    "0.00001581034904443774846724789655589603`5.033061598291145", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907512017080803`*^9, 3.99075736154702*^9, 
  3.990763458537773*^9, 3.990767348335142*^9, 3.990767840996006*^9},
 CellLabel->
  "Out[513]=",ExpressionUUID->"ef8a3608-235a-4740-83ec-63c7d5a14f7b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14", "Subsubsection",ExpressionUUID->"2bcfb909-6e50-4436-81cd-5365e4c09bae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"2", " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"5", " ", "-", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[2]:=",ExpressionUUID->"574a971b-384f-4cde-ba35-a079501762c1"],

Cell[BoxData[
 RowBox[{"0.00012454281221455993`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.00004833418505207745`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904061221689224`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"61269c37-eac7-dc48-bb81-51941eb582cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", " ", "-", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.990393097260334*^9},
 CellLabel->
  "In[514]:=",ExpressionUUID->"9718ea7b-f5a1-4be7-8111-c8c31500f020"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1706055`", ",", 
   RowBox[{"0.00012454281340461790622819730485974628`10.120049774231052", "+", 
    RowBox[{
    "0.00004833418204016651406370386414452534`9.708985475505012", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904061225126247`*^9, 3.9907478502457466`*^9, 
  3.990757361777996*^9, 3.990763458677492*^9, 3.990767348475649*^9, 
  3.9907678415146217`*^9},
 CellLabel->
  "Out[514]=",ExpressionUUID->"cda00849-d7bd-4c49-93ee-0dfbf811dafe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15", "Subsubsection",ExpressionUUID->"386b2c6b-813b-48d1-9554-a40c6edc2b5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[4]:=",ExpressionUUID->"806f1af1-495a-45b5-9dab-87bc45a866f3"],

Cell[BoxData[
 RowBox[{"0.000047642689944669304`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.000025429088204030302`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904061259773273`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"7fd90f40-48c2-974d-abc3-752b953d60e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{3.990393102242258*^9},
 CellLabel->
  "In[515]:=",ExpressionUUID->"f1496046-ea91-4e55-85d1-1a28f9607fae"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.990406141809532*^9, 3.990747872928179*^9, 
  3.990757392246847*^9, 3.990763488739853*^9, 3.9907673785239487`*^9, 
  3.9907678716423893`*^9},
 CellLabel->
  "Out[515]=",ExpressionUUID->"ec4514a0-6792-a145-8d2d-d53450c0adcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "10", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}], ",", 
      RowBox[{"\"\<StartR\>\"", "->", "4"}], ",", 
      RowBox[{"\"\<MaxR\>\"", "->", "4"}], ",", 
      RowBox[{"\"\<StartK\>\"", "->", "1"}], ",", 
      RowBox[{"\"\<MaxK\>\"", "->", "1"}]}], "]"}], "//", "AbsoluteTiming"}], 
   ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990760200694187*^9, 3.9907602054915657`*^9}},
 CellLabel->
  "In[516]:=",ExpressionUUID->"e9b6cc8b-5f5d-7840-9c50-84a5952bddd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.7079278`", ",", 
   RowBox[{"0.00004764527092391448189545895587725189`10.096310126192927", "-", 
    RowBox[{
    "0.00002537042417367578964122049474308729`9.822618053732826", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.99076020937912*^9, 3.990763493124653*^9, 
  3.9907673820815163`*^9, 3.9907678766889*^9},
 CellLabel->
  "Out[516]=",ExpressionUUID->"0ddfe22b-af7d-8f46-94e8-bf981d48b545"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 16", "Subsubsection",ExpressionUUID->"5bb597ef-52d0-41a4-a67a-900d7ebc4d4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "4"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[41]:=",ExpressionUUID->"9874e9fa-64d1-4745-a67e-a03ecc349a82"],

Cell[BoxData[
 RowBox[{"0.007188736560247235`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.0004057240138702502`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906004397617474`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"442c5733-1af5-5a49-9d14-66c84e88c5c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ",", " ", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "4"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[517]:=",ExpressionUUID->"9a45b28c-1d1b-4ec0-87db-99692ad12a67"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9907478729913692`*^9, 3.990751238953558*^9, 
  3.990757422530287*^9, 3.9907635231820354`*^9, 3.9907673851575985`*^9, 
  3.9907679068452625`*^9},
 CellLabel->
  "Out[517]=",ExpressionUUID->"5c03e378-0846-3d46-b8fb-21edebe1448f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ",", " ", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "4"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", "10"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9907512181088524`*^9, 3.990751218412874*^9}},
 CellLabel->
  "In[518]:=",ExpressionUUID->"2811b7fc-88e2-de4e-9f41-d1aa534e9cdd"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.990751269116127*^9, 3.990757452744026*^9, 
  3.99076355324045*^9, 3.9907679369135113`*^9},
 CellLabel->
  "Out[518]=",ExpressionUUID->"024b9bc8-3d0c-3f46-aed2-488b68efe853"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ",", " ", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "4"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", "20", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}]}], "]"}], " ", "//", 
    " ", "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907501878562527`*^9, 3.990750196864912*^9}},
 CellLabel->
  "In[519]:=",ExpressionUUID->"371f383c-f9a0-964b-bafd-405ccdc4d382"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9907502485283394`*^9, 3.990757482922798*^9, 
  3.9907635833641567`*^9, 3.9907679669883175`*^9},
 CellLabel->
  "Out[519]=",ExpressionUUID->"42c6e6d3-577e-8c4b-9a3b-8777b4e1fb16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ",", " ", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "4"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", "6"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.9907513131629143`*^9},
 CellLabel->
  "In[520]:=",ExpressionUUID->"b21292be-ec3c-664f-8efc-5012062615b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7919868`", ",", 
   RowBox[{"0.0071893305177848934`6.1498253610737805", "+", 
    RowBox[{
    "0.0004054771662777458`4.9011033137382425", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990751393732977*^9, 3.9907574856268826`*^9, 
  3.9907635848636913`*^9, 3.9907679678397064`*^9},
 CellLabel->
  "Out[520]=",ExpressionUUID->"3581df30-18aa-104c-904e-62ffa1435f6b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 17", "Subsubsection",ExpressionUUID->"b372e0d8-33f7-4bb4-a1d8-764f5619007e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1"}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", "4"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n2"}], ")"}], "^", "2"}]}], ")"}]}], ",",
    " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[42]:=",ExpressionUUID->"686565c2-6ecd-4a3b-9109-15d7aa2a591c"],

Cell[BoxData["0.000013542992765671821`"], "Output",
 CellChangeTimes->{3.9906004399492016`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"0aee9736-a764-7b4c-8775-038e4cd19521"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}]}], "}"}], ",", " ", 
      "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[521]:=",ExpressionUUID->"f7fb620b-4705-42b0-8872-aa9b20bd55c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.7291291`", ",", "0.00001354299375671686706701082776023332`20."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9907478742409496`*^9, 3.990757495807846*^9, 
  3.99076358964089*^9, 3.99076797059066*^9},
 CellLabel->
  "Out[521]=",ExpressionUUID->"7d00dfa7-1461-fa46-a0cf-e7b5e81cdfe6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 18", "Subsubsection",ExpressionUUID->"3e9dae46-4def-484f-b960-6b05af1eed83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "3"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
       "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"I", "/", "4"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[43]:=",ExpressionUUID->"0ea91519-44c6-4ffa-ba25-21d42cbaac3b"],

Cell[BoxData[
 RowBox[{"0.00008734328436495967`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.000010889092839681088`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906004409021072`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"91aa5958-9bfa-6f44-81cf-5b36096ac575"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "7"}]}], ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "6"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "3"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "6"}]}], ",", " ", 
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "4"}]}], ",", " ", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[522]:=",ExpressionUUID->"bd4c2a3d-b2eb-466c-a34f-9b6e240f9d5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.7103442`", ",", 
   RowBox[{"0.00008734328415843561002951367349332585`18.147165919502438", "+", 
    RowBox[{
    "0.0000108890929183554586502578865363956`17.242928105610595", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990747876824917*^9, 3.9907575063508606`*^9, 
  3.990763598172209*^9, 3.990767975348665*^9},
 CellLabel->
  "Out[522]=",ExpressionUUID->"4e16974d-9fad-0242-8829-b6376f8f004f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 19", "Subsubsection",ExpressionUUID->"035ff869-4430-43e4-b8ee-671af9dcddea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
       "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "10"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
       "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}], ")"}], " ", "n3"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[44]:=",ExpressionUUID->"ad30582a-b95b-4423-a5cd-63a5290d5510"],

Cell[BoxData[
 RowBox[{"7.490822393623537`*^-6", "-", 
  RowBox[{"2.201966789804681`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906004524306583`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"bd3b5a23-f03c-f146-b534-f628e7e437ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}], ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", " ", "-", " ", 
          RowBox[{"I", "/", "8"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}]}], "}"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ",", " ", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "10"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[523]:=",ExpressionUUID->"c469ae51-9f14-4eae-a871-3860b497ee62"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9907478768874016`*^9, 3.9907513601700916`*^9, 
  3.9907575365488567`*^9, 3.9907636283574543`*^9, 3.990768005486431*^9},
 CellLabel->
  "Out[523]=",ExpressionUUID->"dda2fe87-a60e-2f41-a81f-3782535bd800"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}], ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", " ", "-", " ", 
          RowBox[{"I", "/", "8"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}]}], "}"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ",", " ", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "10"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "10"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9907502717409897`*^9, 3.990750272085018*^9}},
 CellLabel->
  "In[524]:=",ExpressionUUID->"54373706-21f6-4c4d-b212-613bea35c409"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.990750272626484*^9, 3.990751329859894*^9, 
  3.990757566809067*^9, 3.990763658491802*^9, 3.9907680356905575`*^9},
 CellLabel->
  "Out[524]=",ExpressionUUID->"7185ed96-e412-2d4c-8c03-ec215983e76f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}], ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", " ", "-", " ", 
          RowBox[{"I", "/", "8"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}]}], "}"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ",", " ", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "10"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "10", ",", 
      RowBox[{"Method", "->", "\"\<EulerMaclaurin\>\""}]}], "]"}], " ", "//", 
    " ", "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907512392346096`*^9, 3.990751247041132*^9}},
 CellLabel->
  "In[525]:=",ExpressionUUID->"b11ab1bb-4478-a340-bf8c-fb27dbcf535c"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.990751299475628*^9, 3.9907575970616035`*^9, 
  3.990763688848673*^9, 3.990768065897478*^9},
 CellLabel->
  "Out[525]=",ExpressionUUID->"3dac2824-1d49-3c40-ba2a-ca2aadd3f9f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}], ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", " ", "-", " ", 
          RowBox[{"I", "/", "8"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}]}], "}"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ",", " ", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "10"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "6"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.990751443703533*^9},
 CellLabel->
  "In[526]:=",ExpressionUUID->"4fe129d3-14d6-7f48-99ef-21a48f31dfaa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.3861393`", ",", 
   RowBox[{"7.49023486074021690485954191546623`6.132519313552364*^-6", "-", 
    RowBox[{
    "2.20172178118491067992918613885084`5.6007863169066345*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907514482200947`*^9, 3.9907576018785095`*^9, 
  3.990763693458956*^9, 3.9907680683515167`*^9},
 CellLabel->
  "Out[526]=",ExpressionUUID->"63d15db5-e84d-df4e-89ce-65a015072bd0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 20", "Subsubsection",ExpressionUUID->"0f645e7f-554d-4347-8a64-6bc2cd2d663c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "11"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "12"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "13"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[45]:=",ExpressionUUID->"6ba2907c-1206-4af9-9fed-7532a866443d"],

Cell[BoxData[
 RowBox[{"0.000012501998367201911`", "\[VeryThinSpace]", "-", 
  RowBox[{"5.592245850830757`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990600453367939*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"97169e99-e436-9e49-81d0-998c2c6ff70c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffineZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"4", "-", 
           RowBox[{"I", "/", "10"}]}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"I", "/", "12"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", "+", 
          RowBox[{"I", "/", "8"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "6"}]}], ",", 
            RowBox[{"2", "-", 
             RowBox[{"I", "/", "9"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "-", 
             RowBox[{"I", "/", "7"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "11"}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "5"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "13"}]}]}], "}"}], "}"}]}], "}"}], ",", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907483789725685`*^9, 3.9907483789725685`*^9}},
 CellLabel->
  "In[527]:=",ExpressionUUID->"6d9a3be1-e3b1-8941-b002-8e2aa632c6bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.7735067`", ",", 
   RowBox[{
   "0.00001250199836551600690687504922961016`20.11090906873025", "-", 
    RowBox[{
    "5.59224585013994952574090440038603`19.761515886850784*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907483824692802`*^9, 3.990757606311365*^9, 
  3.9907636967479324`*^9, 3.990768070194126*^9},
 CellLabel->
  "Out[527]=",ExpressionUUID->"581cff39-b89f-8a4e-9fb1-0995de1e3abe"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NMultipleAffinePolyLogS", "Section",ExpressionUUID->"d0f32071-bb4e-44ca-b2e3-76955b52b556"],

Cell[CellGroupData[{

Cell["Example 1", "Subsubsection",ExpressionUUID->"20a1946d-12a2-4da6-bf7c-8e69bcac42d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], ")"}], "^", 
      "n1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"2", " ", "n1"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[7]:=",ExpressionUUID->"4f41a770-abca-492b-a4b4-f19a8297369d"],

Cell[BoxData[
 RowBox[{"0.034175999043425165`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.026685728764849502`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990406211233164*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"12f077ba-fc76-994e-b896-591bbd7c93f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "2"}], "}"}], "}"}], ",", " ", "20"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[528]:=",ExpressionUUID->"604ced23-aef8-4123-a678-58721dbb6c48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0156098`", ",", 
   RowBox[{
   "0.03417599904342515775231756147173106951`20.04714262006045", "+", 
    RowBox[{
    "0.02668572876484949686965523276124760541`19.939700468723025", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904062114348526`*^9, 3.9907478769498615`*^9, 
  3.990757606524212*^9, 3.990763697270067*^9, 3.9907680702570267`*^9},
 CellLabel->
  "Out[528]=",ExpressionUUID->"6bb1b6aa-896b-ea48-9f57-4be3db6a5cb5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsubsection",ExpressionUUID->"b23f4410-9353-4541-a2d2-f06d7acaa7ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
       "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}],
        "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[9]:=",ExpressionUUID->"c237d3e3-18c3-4090-842d-9223f39628d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.0021360098571191004`"}], "+", 
  RowBox[{"0.00007410229903183615`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904062116691437`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"fdb45dde-27d9-1844-b9a8-98cadb722040"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[529]:=",ExpressionUUID->"1fce4407-2364-435e-8cd4-f9a1bb95b083"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0140392`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00213600985711909977108059115729910485`20.150253811790794"}], "+", 
    RowBox[{
    "0.00007410229903183588825558063682769998`18.690482241497364", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990406211762583*^9, 3.9907478769914494`*^9, 
  3.9907576066540127`*^9, 3.990763697428007*^9, 3.990768070288273*^9},
 CellLabel->
  "Out[529]=",ExpressionUUID->"fcc61c9d-e681-fc4f-85de-f5ae3538bb26"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsubsection",ExpressionUUID->"1a9ae4e5-0aa1-43e2-8094-0304c1b77a92"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[11]:=",ExpressionUUID->"b6a25d1a-b7f9-4c43-97d3-fd77659af4c8"],

Cell[BoxData[
 RowBox[{"0.000018277553964388394`", "\[VeryThinSpace]", "-", 
  RowBox[{"6.208825615148106`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904062560291176`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"2773d1be-5568-cd4d-91df-601db61e4618"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[530]:=",ExpressionUUID->"55a2abc0-5f76-4578-98af-c220f320f456"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0187688`", ",", 
   RowBox[{"0.00001827755396438839761981998006937332`20.1268008692906", "-", 
    RowBox[{
    "6.20882561514811038415136308582838`19.657892256618318*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990406256184368*^9, 3.9907478770383186`*^9, 
  3.9907576067786713`*^9, 3.9907636975823402`*^9, 3.9907680703385296`*^9},
 CellLabel->
  "Out[530]=",ExpressionUUID->"3fc7cb16-7a56-cc42-b5b0-8d4b58839504"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsubsection",ExpressionUUID->"9acf081b-13ef-4726-a502-d8cb97b96927"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
       "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"3", " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[13]:=",ExpressionUUID->"6e08adb7-1b1c-4e83-bc98-f56d9ac05b93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.099845602230226`*^-6"}], "+", 
  RowBox[{"0.00001481257854469756`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990406256497038*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"d4bfd1df-b188-0349-a954-9f1b13260bb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "5"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[531]:=",ExpressionUUID->"e87917c1-263b-4321-b6b8-953a5c4e095c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.011675`", ",", 
   RowBox[{
    RowBox[{"-", "4.0998456022302266797612047336781`19.576623048167257*^-6"}],
     "+", 
    RowBox[{
    "0.00001481257854469755649053093071534998`20.134486212649954", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904062565758343`*^9, 3.990747877069559*^9, 
  3.9907576069011593`*^9, 3.9907636977451344`*^9, 3.990768070365492*^9},
 CellLabel->
  "Out[531]=",ExpressionUUID->"d2025db7-a11f-1b44-b349-45dd21df4402"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsubsection",ExpressionUUID->"ab4da18d-7fd8-46d1-8a6f-73af826dd0e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "9"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "5"}], ")"}], "^", "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}], ")"}], "^", 
       "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", " ", "n4"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", "n3"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[15]:=",ExpressionUUID->"05db6009-405b-4b44-8061-49cc76de288c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.6256657271012033`*^-7"}], "-", 
  RowBox[{"4.0034389342690083`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904063831391335`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"49c9a4fc-f458-2b48-b53a-d1c7e2e0d7cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{"I", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}]}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "15"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[532]:=",ExpressionUUID->"af4df8be-1c71-4eb2-b481-4f04b1ad52d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0148392`", ",", 
   RowBox[{
    RowBox[{"-", "1.6256657271012037448524106716422`14.725970455794481*^-7"}],
     "-", 
    RowBox[{
    "4.003438934269008106029433403098`15.117372414387653*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904063833976727`*^9, 3.990747877115885*^9, 
  3.990757607040022*^9, 3.990763697915104*^9, 3.990768070396736*^9},
 CellLabel->
  "Out[532]=",ExpressionUUID->"22dddafc-1a87-e947-9469-23555b41ae03"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Subsubsection",ExpressionUUID->"024696be-6d90-4ce6-b9af-d93bb2a7d0f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", 
          RowBox[{"2", " ", "I"}]}], ")"}], "/", "8"}], ")"}], "^", "n1"}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", "+", " ", "n1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"5", " ", "+", " ", 
        RowBox[{"I", "/", "7"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[17]:=",ExpressionUUID->"4126b25d-9318-46b6-9e4a-603b7150c681"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.00008830973064372775`"}], "+", 
  RowBox[{"0.00024648188489027336`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990406383605795*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"be4db93a-f44f-b845-b6ba-1b79ee1db0fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", " ", "+", " ", 
        RowBox[{"I", "/", "7"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", 
          RowBox[{"2", " ", "I"}]}], ")"}], "/", "8"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "1"}], "}"}], "}"}], ",", " ", "20"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[533]:=",ExpressionUUID->"a2371b97-4c89-4a4c-8dc8-2dc1fd1cb8a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0105395`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00008830973064372774775023848807540106`19.678513720768603"}], "+", 
    RowBox[{
    "0.00024648188489027335974175532518624251`20.124290167103783", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904063837301617`*^9, 3.990747877162716*^9, 
  3.9907576071783066`*^9, 3.990763698219673*^9, 3.9907680704279785`*^9},
 CellLabel->
  "Out[533]=",ExpressionUUID->"25073f6c-3db5-f74f-abd3-68a906ebf907"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 7", "Subsubsection",ExpressionUUID->"c340028d-a560-475b-b9a6-4cd470742ea2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}], "^", 
       "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "4"}], ")"}], "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[19]:=",ExpressionUUID->"81d7b137-5b56-48bd-a5b3-85f4ec1303a4"],

Cell[BoxData[
 RowBox[{"0.000011104499156291623`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.000018414189265169455`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990406384357649*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"67213a3b-4610-354f-a00b-c4f4ad3b455f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "7"}], ",", " ", 
        RowBox[{"I", "/", "4"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[534]:=",ExpressionUUID->"46c13fcd-806c-4c80-9e6f-b3d01d231460"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0137866`", ",", 
   RowBox[{
   "0.00001110449915629161738356872513845761`19.86350869170551", "+", 
    RowBox[{
    "0.00001841418926516944924658694034297455`20.08316231887942", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904063845390453`*^9, 3.990747877208914*^9, 
  3.9907576073140297`*^9, 3.9907636983973713`*^9, 3.9907680704717255`*^9},
 CellLabel->
  "Out[534]=",ExpressionUUID->"344e97d9-bc83-0148-9526-0652370361c2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8", "Subsubsection",ExpressionUUID->"b2627cbe-14c7-4250-9dd4-22847000139d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "6"}], ")"}], "^", 
       "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "-", " ", "I"}], ")"}], "/", "9"}], ")"}],
        "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[21]:=",ExpressionUUID->"2c6511bc-b305-4bf4-b834-896218483ae5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.5538707477663794`*^-6"}], "-", 
  RowBox[{"1.6894981886107962`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990406463258848*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"5fc0cf00-5dec-f14b-a8f2-33ddc9b9ef1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "6"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "-", " ", "I"}], ")"}], "/", "9"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "8"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[535]:=",ExpressionUUID->"8d229ede-7c0c-4bc3-859b-e843b12f3e34"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0153626`", ",", 
   RowBox[{
    RowBox[{
    "-", "2.55387074776637832528259831444029`20.071689828918096*^-6"}], "-", 
    RowBox[{
    "1.68949818861079541189088239111945`19.8922486457042*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990406463540039*^9, 3.990747877240635*^9, 
  3.9907576074739685`*^9, 3.990763698541937*^9, 3.9907680705069942`*^9},
 CellLabel->
  "Out[535]=",ExpressionUUID->"5b7af3bd-07e8-3b4a-8616-30bf212aa156"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9", "Subsubsection",ExpressionUUID->"23b9b163-d165-4ba5-8b9f-a900fac4b4e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "5"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "10"}], ")"}], "^", 
       "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"3", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[23]:=",ExpressionUUID->"632aafcb-8838-435c-a04f-d5373a3f9497"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.0003636188748811761`"}], "+", 
  RowBox[{"0.0002536781954784775`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904064647592087`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"5100bb93-d94b-fd4d-958b-34d4322c4bff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "10"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[536]:=",ExpressionUUID->"d32a8e0f-a1ce-4475-9fd9-7f2d9e299dd8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0133401`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00036361887488117607630157914485353012`20.06440134719908"}], "+", 
    
    RowBox[{
    "0.00025367819547847738016909152475913488`19.90803806823137", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904064649238663`*^9, 3.9907478773109703`*^9, 
  3.9907576076437016`*^9, 3.990763698682684*^9, 3.9907680705382385`*^9},
 CellLabel->
  "Out[536]=",ExpressionUUID->"a690419d-0f2b-9247-8e8a-9da91640ece3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10", "Subsubsection",ExpressionUUID->"e66b1790-1147-4c67-89fc-0cba7df35ee4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "9"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[25]:=",ExpressionUUID->"7a343076-1930-45ea-8cfe-772c8aea31d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.357945469078056`*^-7"}], "-", 
  RowBox[{"5.2972771723822486`*^-8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990406541513443*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"aada5cb3-b4fa-0546-ae93-d9d6939ead9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "8"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[537]:=",ExpressionUUID->"6d2e4af0-eb79-40e2-8de6-b38c897e8f9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0142589`", ",", 
   RowBox[{
    RowBox[{"-", "2.3579454690780565031195084077992`20.139823060884606*^-7"}],
     "-", 
    RowBox[{
    "5.297277172382248318657524037121`19.491342001063632*^-8", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904065415764847`*^9, 3.990747877349268*^9, 
  3.9907576078109207`*^9, 3.9907636988625813`*^9, 3.9907680705857143`*^9},
 CellLabel->
  "Out[537]=",ExpressionUUID->"8953d8f2-17b1-6f4e-95de-69d69bf43271"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11", "Subsubsection",ExpressionUUID->"f0301c9c-eca1-45df-a40e-1f662935d11f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "10"}], ")"}], "^", 
      "n1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", " ", "n1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"6", " ", "-", " ", 
        RowBox[{"I", "/", "11"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[27]:=",ExpressionUUID->"b4204452-2833-4adb-a68e-e11aa0c30fb4"],

Cell[BoxData[
 RowBox[{"0.000011751119576002083`", "\[VeryThinSpace]", "+", 
  RowBox[{"8.24411883020578`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904065426697006`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"59dcc89d-5d2a-c74c-bb25-3c2f4529c4bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"6", " ", "-", " ", 
        RowBox[{"I", "/", "11"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "10"}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", "5"}], "}"}], "}"}], ",", " ", "20"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[538]:=",ExpressionUUID->"031e0977-f1c7-4ca6-bd59-a9bb4ec24c13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0070725`", ",", 
   RowBox[{"0.00001175111957600208105974441408754382`20.063603395479017", "+", 
    RowBox[{
    "8.24411883020578019025924303676222`19.90966839297907*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904065427191505`*^9, 3.990747877397417*^9, 
  3.990757607932991*^9, 3.9907636990039425`*^9, 3.9907680706169586`*^9},
 CellLabel->
  "Out[538]=",ExpressionUUID->"20bd78b8-49da-a845-85f0-ab7ac9876a16"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12", "Subsubsection",ExpressionUUID->"874e7baa-ef53-43cb-8043-5c26b90043b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "9"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "6"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[29]:=",ExpressionUUID->"b6017665-0a77-413a-92ef-219414b6227a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.8209522031568868`*^-6"}], "-", 
  RowBox[{"2.8943575508397524`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904065516818104`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"34536007-1dc3-fa47-80e1-54578daaa610"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{"I", "/", "6"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[539]:=",ExpressionUUID->"7434fc6a-4e5d-4d9e-a249-5cbcc740af60"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0210809`", ",", 
   RowBox[{
    RowBox[{"-", "1.82095220315688639097196906342731`19.87684736495223*^-6"}],
     "-", 
    RowBox[{
    "2.89435755083975216146759446842742`20.078100998608743*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904065517460194`*^9, 3.9907478774281044`*^9, 
  3.9907576080625153`*^9, 3.990763699421093*^9, 3.990768070648203*^9},
 CellLabel->
  "Out[539]=",ExpressionUUID->"07d9d4c1-0d44-cd49-9f21-1a94133ea1bc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13", "Subsubsection",ExpressionUUID->"0610e7cf-1fe4-4c41-8608-f0a4ca3a2352"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "10"}], ")"}], "^", "n1"}], 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "9"}], ")"}], "^", 
       "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "7"}], ")"}], "^", "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"2", " ", "n4"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", "n3"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[31]:=",ExpressionUUID->"46f36c65-1bec-413f-b2fa-ec55d9dcc80a"],

Cell[BoxData[
 RowBox[{"8.319743999064057`*^-9", "-", 
  RowBox[{"1.9721408060777884`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990407210652817*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"f6c229f0-fd50-6944-b4dc-fd48c7c5c7d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "10"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{"I", "/", "7"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", "15"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[540]:=",ExpressionUUID->"afdba510-4833-42f9-a8f1-218bc4094f48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0097472`", ",", 
   RowBox[{"8.31974399906407483015190751242`13.775300930620814*^-9", "-", 
    RowBox[{
    "1.9721408060777886242426428938157`15.150128886778162*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990407210684084*^9, 3.9907478774749737`*^9, 
  3.990757608221014*^9, 3.990763699603712*^9, 3.9907680706942406`*^9},
 CellLabel->
  "Out[540]=",ExpressionUUID->"61c7e453-4fd0-bc4f-9215-f240d44be7ba"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14", "Subsubsection",ExpressionUUID->"a04ec452-9f91-49fd-8d47-3d30694f0af3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "9"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}], "^", 
       "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"2", " ", "n1"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"5", " ", "-", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "n2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[33]:=",ExpressionUUID->"cbc716ea-66f1-442a-b742-3c5e9645adbf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4.822142186921636`*^-6"}], "-", 
  RowBox[{"3.8266630316020985`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904072107945957`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"ac8e843f-12f7-d34a-a49e-3c8577f9b93e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", " ", "-", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "9"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "6"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", " ", "3"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[541]:=",ExpressionUUID->"36c4ebd1-ec04-4fd3-b39a-324a979ce0b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0177017`", ",", 
   RowBox[{
    RowBox[{"-", "4.82214218692163462357604249989835`20.04445600194113*^-6"}],
     "-", 
    RowBox[{
    "3.82666303160209938069151993728719`19.944036210785228*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904072108102207`*^9, 3.990747877527384*^9, 
  3.9907576084840927`*^9, 3.9907636997592506`*^9, 3.9907680707258434`*^9},
 CellLabel->
  "Out[541]=",ExpressionUUID->"bd4a1ad4-07be-6e46-a581-4b26ea3cd58e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15", "Subsubsection",ExpressionUUID->"cffbdb50-c962-4585-872a-93854a06211f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "4"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n3"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[35]:=",ExpressionUUID->"2f0c3760-8895-4901-ac28-e49750e3faf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.4411791885818781`*^-8"}], "-", 
  RowBox[{"1.3645843740037573`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904072149506474`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"cfa1667c-9798-4c40-83a7-196c054c877b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "7"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "8"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[542]:=",ExpressionUUID->"0a211876-4367-48f1-9e66-c219dd2c18bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0144557`", ",", 
   RowBox[{
    RowBox[{"-", "1.441179188581877737665485715356`19.171823908929234*^-8"}], 
    "-", 
    RowBox[{
    "1.364584374003756486954713802012`20.14810632070551*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904072149969406`*^9, 3.9907478775696545`*^9, 
  3.9907576087812977`*^9, 3.990763699914549*^9, 3.990768070757086*^9},
 CellLabel->
  "Out[542]=",ExpressionUUID->"7101a150-b4b4-9942-9cbc-77d5b4fe39d6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 16", "Subsubsection",ExpressionUUID->"db561491-720b-4394-8a2b-996a76651af6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], ")"}], "^", 
     "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}], 
      "^", "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "4"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "-", " ", 
          RowBox[{"I", "/", "5"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[46]:=",ExpressionUUID->"0743137d-f633-4355-b947-36e046574803"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.0003578725801909695`"}], "-", 
  RowBox[{"0.00004497125278688838`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906045387293015`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"f158dffe-cf28-4d44-b96c-289c57847222"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ",", " ", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "4"}]}], ",", " ", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", "20"}], 
     "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[543]:=",ExpressionUUID->"d2b2d349-10d6-4107-b660-68218d262962"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0146321`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00035787258019096956606694212586597316`20.147112790396857"}], "-", 
    RowBox[{
    "0.00004497125278688840016830783073485997`19.24631935200149", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990747877600912*^9, 3.9907576089293747`*^9, 
  3.9907637000930176`*^9, 3.9907680707984085`*^9},
 CellLabel->
  "Out[543]=",ExpressionUUID->"ae05129b-17a5-ab4c-bfc8-ec0da60d7f6e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 17", "Subsubsection",ExpressionUUID->"4e3e0ca1-fe78-42a8-86fe-f951b2622ef8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "3"}], ")"}], "^", "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "5"}], ")"}], "^", "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "n1"}], ")"}], "^", "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", "n1"}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"2", " ", "n2"}]}], ")"}], "^", "4"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", "n2"}], ")"}], "^", "2"}]}], ")"}]}]}], ",",
    " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[47]:=",ExpressionUUID->"8d8b3995-f59b-4232-a926-b44573f799f5"],

Cell[BoxData[
 RowBox[{"-", "7.57484517857888`*^-7"}]], "Output",
 CellChangeTimes->{3.9906045409944*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"3cf84317-7e91-5d43-a801-2930313695c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", " ", "1"}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"3", ",", " ", "1"}], "}"}]}], "}"}]}], "}"}], ",", " ", 
      "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[544]:=",ExpressionUUID->"d33619d6-a484-4978-ba92-2af18aa66cc3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0183718`", ",", 
   RowBox[{"-", "7.5748451785788800641155104835717`20.*^-7"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.990747877647686*^9, 3.9907576091345367`*^9, 
  3.9907637005318546`*^9, 3.9907680708351746`*^9},
 CellLabel->
  "Out[544]=",ExpressionUUID->"74050ee1-e69a-9546-b484-197c29263797"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 18", "Subsubsection",ExpressionUUID->"0b802695-32ef-4c79-bea0-2ea1308fe617"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", "/", "4"}], ")"}], "^", "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}], "^", 
      "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "3"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "5"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
        "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "4"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[48]:=",ExpressionUUID->"b0ad0a82-3bfb-44d3-a0d2-9f68552e8ee9"],

Cell[BoxData[
 RowBox[{"2.2608718353937634`*^-6", "+", 
  RowBox[{"3.016075824771652`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990604544274893*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"f07da9b0-35cf-2544-b2c9-3312f42c9b18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "7"}]}], ",", " ", "3"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "6"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "7"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "3"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "5"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "6"}]}], ",", " ", 
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "4"}]}], ",", " ", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[545]:=",ExpressionUUID->"7b8e87f6-be8d-47dd-833d-2c3ab9d480d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0118418`", ",", 
   RowBox[{"2.26087183539376309696102452478828`17.928520572562952*^-6", "+", 
    RowBox[{
    "3.0160758247716511961589270702716`18.053686884452034*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990747877694586*^9, 3.990757609282118*^9, 
  3.990763700710947*^9, 3.990768070866417*^9},
 CellLabel->
  "Out[545]=",ExpressionUUID->"95cc187c-542d-f849-9ff5-ce348b30caa7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 19", "Subsubsection",ExpressionUUID->"433ff67e-9ac1-4d80-863f-5f584ac7219b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], "^", "n1"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^",
      "n2"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "9"}], ")"}], "^", 
      "n3"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "6"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
        "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "10"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
        "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "12"}]}], ")"}], " ", "n3"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"4", " ", "-", " ", 
          RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[49]:=",ExpressionUUID->"e6978622-bf40-4c25-ade0-38199fae1243"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.410690183616042`*^-9"}], "+", 
  RowBox[{"3.7999071235546066`*^-8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906045602867527`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"9fe70e45-a481-624b-93a9-d073024b1e73"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "9"}]}], ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", " ", "-", " ", 
          RowBox[{"I", "/", "8"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "9"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}]}], "}"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ",", " ", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ",", " ", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "10"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ",", " ", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "18"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[546]:=",ExpressionUUID->"fefed61b-7e14-4277-ad93-3bf8f881599a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0191633`", ",", 
   RowBox[{
    RowBox[{"-", "3.41069018361603974124754977958`17.101841881400357*^-9"}], "+", 
    RowBox[{
    "3.799907123554606279907041142509`18.148772591969912*^-8", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907478777555847`*^9, 3.990757609506817*^9, 
  3.9907637008775215`*^9, 3.990768070913645*^9},
 CellLabel->
  "Out[546]=",ExpressionUUID->"855f8437-fec7-ea40-81b2-7bdd7c3bd161"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 20", "Subsubsection",ExpressionUUID->"d6a6b3e7-3cbc-4a5e-a7cc-995cdf630d8e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ")"}], "^",
      "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
      "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"4", " ", "-", " ", 
          RowBox[{"I", "/", "10"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "-", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "11"}]}], ")"}], " ", "n1"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "12"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "13"}]}], ")"}], " ", "n2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[50]:=",ExpressionUUID->"c045d838-073c-4e97-af57-b99569cdf285"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.0528449672804302`*^-6"}], "+", 
  RowBox[{"1.1133612665094108`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990604561458353*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"6e3a4884-4346-9c41-b292-a30354394519"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleAffinePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"4", " ", "-", " ", 
           RowBox[{"I", "/", "10"}]}], ",", " ", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "12"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"I", "/", "8"}]}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "6"}]}], ",", " ", 
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ",", " ", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "11"}]}]}], "}"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ",", " ", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "13"}]}]}], "}"}], "}"}]}], "}"}], ",", " ", 
      "20"}], "]"}], " ", "//", " ", "AbsoluteTiming"}], ",", " ", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[547]:=",ExpressionUUID->"b1423652-6434-4720-b8d8-2e436d40a6d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0212366`", ",", 
   RowBox[{
    RowBox[{"-", "1.0528449672804290058924768223164`20.148100200728518*^-6"}],
     "+", 
    RowBox[{
    "1.1133612665094098281747972844048`19.172371883497444*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907478778061047`*^9, 3.9907576097476616`*^9, 
  3.9907637010459766`*^9, 3.990768070960512*^9},
 CellLabel->
  "Out[547]=",ExpressionUUID->"c38018aa-44d7-b048-aa80-ef89cdc55bb7"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NMultiplePolyBaseZetaS", "Section",
 CellChangeTimes->{{3.9907484716312904`*^9, 3.990748471943926*^9}, 
   3.9907516981421356`*^9},ExpressionUUID->"db4c0254-e91b-402f-a948-\
da4b9c4e8c01"],

Cell[CellGroupData[{

Cell["Example 1", "Subsubsection",ExpressionUUID->"7ba77516-da60-4587-9c6b-ac5bd846d19c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
        RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[37]:=",ExpressionUUID->"1454ab03-e852-4eea-ac9d-1cb00b4d2696"],

Cell[BoxData[
 RowBox[{"0.13610742260253886`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.03793453726634729`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990407215122429*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"7b77242d-e62d-744a-9a71-be85bd27189c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], "}"}], ",", " ", 
      "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[548]:=",ExpressionUUID->"ff6a4dbc-5ff8-4276-b0dd-409f698251c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.2229535`", ",", 
   RowBox[{"0.13610742260426633119723022594002818256`20.134270203591363", "-", 
    RowBox[{
    "0.03793453726801911525345396242051697058`19.579423184371326", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990407217279402*^9, 3.990747879203291*^9, 
  3.9907515200161095`*^9, 3.990757612860735*^9, 3.9907637040468903`*^9, 
  3.9907680722158337`*^9},
 CellLabel->
  "Out[548]=",ExpressionUUID->"4ed90e40-1f4f-2e4a-b14d-438afd336d04"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsubsection",ExpressionUUID->"76c119bf-10f3-4386-999b-d56d4dc62869"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[39]:=",ExpressionUUID->"1bd35fb2-cf53-40e6-b94c-63ef0f8fd997"],

Cell[BoxData[
 RowBox[{"0.008518317135913564`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.00032166150221986183`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990407217504854*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"a8b72c3d-fc09-4041-ad03-35469d9cf518"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[549]:=",ExpressionUUID->"956a55fe-4acf-4ebe-a261-3acb14cbebab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.4674696`", ",", 
   RowBox[{"0.0085183171358466929826674325303910511`20.15020558705991", "+", 
    RowBox[{
    "0.00032166150193029425479091250724582903`18.727250867753565", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990407217746464*^9, 3.990747885538292*^9, 
  3.990757637618555*^9, 3.990763732310814*^9, 3.990768083751753*^9},
 CellLabel->
  "Out[549]=",ExpressionUUID->"5495baaf-218e-ad4a-bb84-81464a79fe22"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsubsection",ExpressionUUID->"f7ebb31e-1182-469a-8704-4c256ccfd452"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n3"}], " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[41]:=",ExpressionUUID->"68b93e5b-0dda-4860-89b9-ec9f685ab598"],

Cell[BoxData[
 RowBox[{"0.0003030983812265427`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.00014123961596884465`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904072230601826`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"82d3cc74-9c3a-fa45-a8f3-a774024ffbf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[550]:=",ExpressionUUID->"212c56b4-0bfa-4d83-a130-ca90ea5d9541"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9904072231213455`*^9, 3.9907478894405823`*^9, 
  3.9907576678153324`*^9, 3.9907637639443035`*^9, 3.99076811380319*^9},
 CellLabel->
  "Out[550]=",ExpressionUUID->"1e3f070c-b508-2147-93a9-445d994b03e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.990751537398918*^9, 3.990751537727888*^9}},
 CellLabel->
  "In[551]:=",ExpressionUUID->"312c9bcc-5ccf-5446-9e96-173816d1ea8c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.9362401`", ",", 
   RowBox[{"0.00030309784812164230898298404860484263`10.107844172786773", "-", 
    RowBox[{
    "0.00014123940983812773509826653655509427`9.776217213949181", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990751551184511*^9, 3.99075768534326*^9, 
  3.9907637828128986`*^9, 3.990768122803482*^9},
 CellLabel->
  "Out[551]=",ExpressionUUID->"e82823cb-d327-c146-a7e6-014e1c170988"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsubsection",ExpressionUUID->"14fc20d5-175f-4f67-9fa1-3968cb5a6e39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "3"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[43]:=",ExpressionUUID->"c98b3973-8c92-4b9f-9af2-7ebe516ad25e"],

Cell[BoxData[
 RowBox[{"0.00015452205891782026`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.000035771392471355816`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904072233946934`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"9b5e2f55-f8db-da4b-94ab-e123587925b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[552]:=",ExpressionUUID->"595af9fc-8cc4-46e2-a41f-83875aade0f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0446194`", ",", 
   RowBox[{"0.00015452205891782021349350811157477598`20.139179000783507", "-", 
    RowBox[{
    "0.00003577139247135581856422675895284125`19.50372436078668", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990407223418993*^9, 3.9907478895092144`*^9, 
  3.9907576855715065`*^9, 3.9907637831905766`*^9, 3.990768122912607*^9},
 CellLabel->
  "Out[552]=",ExpressionUUID->"f970f7be-874a-6c42-9932-e8f232e73f06"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsubsection",ExpressionUUID->"14a4e4af-1fee-49c3-83da-3bc1baa65dd3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n4", " ", "+", " ", 
         RowBox[{"n4", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", "n3"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[45]:=",ExpressionUUID->"c2ff7d95-7d50-46ca-a1e7-c672be8771e0"],

Cell[BoxData[
 RowBox[{"0.000021948213149156234`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.000013955563919457225`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990407261387024*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"c71ecfde-e460-fe42-8cca-6f28e404abff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "15"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[553]:=",ExpressionUUID->"c94a7f54-ab57-45bb-98a1-8d6008fa594e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.017338`", ",", 
   RowBox[{"0.00002194821310784942922309205478637951`15.076786098874814", "-", 
    RowBox[{
    "0.00001395556408876578154934327607881327`14.880134326028703", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904072614528503`*^9, 3.990747891382086*^9, 
  3.990757691825386*^9, 3.990763790678177*^9, 3.990768126961828*^9},
 CellLabel->
  "Out[553]=",ExpressionUUID->"a0b38ef3-01e8-974f-9fad-442ab8422390"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Subsubsection",ExpressionUUID->"eb7c95e7-81d4-4859-ba86-4f83ffc48935"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"5", " ", "+", " ", 
        RowBox[{"I", "/", "7"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[47]:=",ExpressionUUID->"93c0c728-ae01-48a6-8e29-8754c53edd39"],

Cell[BoxData[
 RowBox[{"0.004195468567547126`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0006781116831279197`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904072615599117`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"f310a048-f855-614e-a213-60f6c74914d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", " ", "+", " ", 
        RowBox[{"I", "/", "7"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], "}"}], ",", " ", 
      "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[554]:=",ExpressionUUID->"580f946b-94dd-4776-9921-900263c0f62e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0474361`", ",", 
   RowBox[{
   "0.00419546856754684520804121631599414617`20.14491505175228", "-", 
    RowBox[{
    "0.00067811168312767363257311819567874909`19.353435806911037", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904072615910645`*^9, 3.990747891428953*^9, 
  3.990757692019884*^9, 3.9907637910033646`*^9, 3.9907681270837574`*^9},
 CellLabel->
  "Out[554]=",ExpressionUUID->"d74fd384-2a8e-4e40-a5dc-c214224be1b9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 7", "Subsubsection",ExpressionUUID->"4bb52968-41a1-42ad-b5e5-49927473f291"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n1"}], " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[49]:=",ExpressionUUID->"d42ea63f-90c3-49e6-83bf-371ca9d6291d"],

Cell[BoxData[
 RowBox[{"0.00032876550873120664`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.00001856832804676616`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904072618880615`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"82ddc98b-bf6d-5248-bac3-bf6710be25d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[555]:=",ExpressionUUID->"37a94546-de45-477f-9353-172739b05a3d"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9904072619191895`*^9, 3.9907478940070705`*^9, 
  3.9907577220528774`*^9, 3.990763821107031*^9, 3.9907681571188297`*^9},
 CellLabel->
  "Out[555]=",ExpressionUUID->"233aa57b-1e42-0d44-8840-54b1a011892e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9907515473292522`*^9, 3.9907515476895943`*^9}},
 CellLabel->
  "In[556]:=",ExpressionUUID->"bab88dec-abf9-134e-b6a0-7cdaeb54d7b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.3435108`", ",", 
   RowBox[{"0.00032876562584641531690326380817902385`10.149823416764615", "-", 
    RowBox[{
    "0.00001856849374848633672488767327554282`8.901713689044392", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990751556035757*^9, 3.9907577269287357`*^9, 
  3.9907638281143475`*^9, 3.9907681615070667`*^9},
 CellLabel->
  "Out[556]=",ExpressionUUID->"23d6158c-9254-934a-9271-8dd0bea2c862"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8", "Subsubsection",ExpressionUUID->"1e0b77b1-ddf7-499d-8197-263e9af61962"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"2", " ", 
          RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", 
          RowBox[{"n3", "^", "2"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[51]:=",ExpressionUUID->"82965c18-597a-42a6-82ea-b1aaeaa39a67"],

Cell[BoxData[
 RowBox[{"0.000028081004407128502`", "\[VeryThinSpace]", "+", 
  RowBox[{"6.479859230716537`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990407266763748*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"3a8a7725-8f76-af48-bbee-d44d61abdb78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "2"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[557]:=",ExpressionUUID->"14f4213b-e49b-494c-a999-8151f70ef62a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.4510284`", ",", 
   RowBox[{
   "0.00002808100440467042492619907194998745`20.13924961133975", "+", 
    RowBox[{
    "6.47985924255074277310388708964602`19.502402545805865*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904072668209133`*^9, 3.9907478986095943`*^9, 
  3.9907577436364613`*^9, 3.9907638443672237`*^9, 3.9907681700063705`*^9},
 CellLabel->
  "Out[557]=",ExpressionUUID->"f856f23b-6643-7b42-86f8-dc6d10977b4d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9", "Subsubsection",ExpressionUUID->"f22975d2-62f7-4c6a-b378-e475a6c4cda3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[53]:=",ExpressionUUID->"baec48d5-740a-4541-9463-0fdcf46366ae"],

Cell[BoxData[
 RowBox[{"0.03442816735158971`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.007696001442305891`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990407266997017*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"ce3dace4-4af4-6f46-9b41-529e4b5b0b87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[558]:=",ExpressionUUID->"2e2dab9d-fa12-4860-9c51-7a716898a3ab"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.990407267028225*^9, 3.9907479021310863`*^9, 
  3.9907577738117657`*^9, 3.9907638745335217`*^9, 3.990768200062847*^9},
 CellLabel->
  "Out[558]=",ExpressionUUID->"513c8492-4371-314b-937d-b978cecc1877"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9907515576741447`*^9, 3.990751558048916*^9}},
 CellLabel->
  "In[559]:=",ExpressionUUID->"c06c2383-b65d-9246-96ee-28be26f9c466"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.7027513`", ",", 
   RowBox[{"0.03442817012430782427986864040941843778`10.139926720168491", "-", 
    RowBox[{
    "0.00769600061829106278459712906421429712`9.489277873755512", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990751565194456*^9, 3.9907577838272*^9, 
  3.9907638817236233`*^9, 3.990768204805317*^9},
 CellLabel->
  "Out[559]=",ExpressionUUID->"7c6fe642-6b76-3e45-9400-9275c29ec917"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10", "Subsubsection",ExpressionUUID->"b72eb094-fac8-4d2a-a525-b78834983e3c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[55]:=",ExpressionUUID->"a762643f-4b2a-481e-9128-b1bd3bae0f5f"],

Cell[BoxData[
 RowBox[{"4.019219754276965`*^-6", "-", 
  RowBox[{"8.772417329095462`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904072703723984`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"61760081-b166-dd45-8ccf-3ec4d32e1b11"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[560]:=",ExpressionUUID->"7df3bb1b-9a82-4e36-90b9-8db650fef128"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9329703`", ",", 
   RowBox[{"4.01921975427660989138478569090262`20.140409341335843*^-6", "-", 
    RowBox[{
    "8.7724173291089644719479576774969`19.479386873206344*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990407270436186*^9, 3.990747902928896*^9, 
  3.9907577857413273`*^9, 3.9907638837739067`*^9, 3.9907682057943974`*^9},
 CellLabel->
  "Out[560]=",ExpressionUUID->"37b4ec22-208b-ce48-beee-a8ce473b42e8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11", "Subsubsection",ExpressionUUID->"5d56ea07-878b-4ee5-82fe-c68d81220eec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", "+", " ", "n1", " ", "+", " ", 
        RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"6", " ", "-", " ", 
        RowBox[{"I", "/", "11"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[57]:=",ExpressionUUID->"10f44102-cfb0-4ebe-874a-a867b9c078ce"],

Cell[BoxData[
 RowBox[{"0.0000652529533784301`", "\[VeryThinSpace]", "+", 
  RowBox[{"9.727583943923576`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904072705129185`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"6a069f30-9071-3e46-9de5-e31c00abff75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"6", " ", "-", " ", 
        RowBox[{"I", "/", "11"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}], "}"}], ",", " ", 
      "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[561]:=",ExpressionUUID->"5d29e6eb-af2b-49e7-9ead-5818c8f6dca0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0216595`", ",", 
   RowBox[{"0.00006525295337842871524972630354571798`20.145742098192645", "+", 
    RowBox[{
    "9.72758394392289652990598629863939`19.319146912595624*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904072705285416`*^9, 3.990747902959833*^9, 
  3.9907577858643456`*^9, 3.990763883966511*^9, 3.990768205845434*^9},
 CellLabel->
  "Out[561]=",ExpressionUUID->"63997d2c-6bd3-714a-8ebd-9a2eb8a53642"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12", "Subsubsection",ExpressionUUID->"c11f7944-a764-4de7-8175-e1c473b53f50"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n3", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[59]:=",ExpressionUUID->"c5d284c5-2773-41d9-b636-669c34fce0fa"],

Cell[BoxData[
 RowBox[{"0.0005119148693599504`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0004410794096574291`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904072733100834`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"06041cfe-3244-0c4d-88dd-148ddb23801e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[562]:=",ExpressionUUID->"d0d1d9dd-4c73-4211-b37a-0e7ad3b4bed3"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9904072733882275`*^9, 3.990747906833828*^9, 
  3.9907515765527897`*^9, 3.9907578158955193`*^9, 3.9907639140044403`*^9, 
  3.9907682358978386`*^9},
 CellLabel->
  "Out[562]=",ExpressionUUID->"c2f7f94e-7ef0-3141-860a-9fa78398efea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.990751569356142*^9, 3.9907515698101463`*^9}},
 CellLabel->
  "In[563]:=",ExpressionUUID->"cf8393d4-27dc-b640-87f1-84f7398e12c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10.0823556`", ",", 
   RowBox[{"0.000511913130765162626946374680293384`10.029939290161067", "-", 
    RowBox[{
    "0.00044108208662895959315928264800843191`9.9652624410764", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907515924957447`*^9, 3.990757839694811*^9, 
  3.9907639282188225`*^9, 3.9907682460824623`*^9},
 CellLabel->
  "Out[563]=",ExpressionUUID->"26a2e450-8963-2444-a7c7-755844594219"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13", "Subsubsection",ExpressionUUID->"397894c5-c527-4acc-9b1f-010915c6bb25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n3", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"n4", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", "n3"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[61]:=",ExpressionUUID->"95f6365a-034e-4877-8dce-bfa224a228b1"],

Cell[BoxData[
 RowBox[{"0.00005916737375026531`", "\[VeryThinSpace]", "+", 
  RowBox[{"5.8364009859870486`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904073251947117`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"43d78ed6-e02e-3447-93c8-e62875ef2035"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "15"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[564]:=",ExpressionUUID->"ae8f62d4-022a-4709-b9ef-541cd2b47029"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.1092451`", ",", 
   RowBox[{
   "0.0000591673737662342983904280772392065`15.148412306298667", "+", 
    RowBox[{
    "5.8364008521100111972350473088796`14.142475125607652*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904073252960854`*^9, 3.99074790845969*^9, 
  3.9907578471393986`*^9, 3.9907639322935715`*^9, 3.9907682492416363`*^9},
 CellLabel->
  "Out[564]=",ExpressionUUID->"7d424683-19cf-3a41-8415-42bb3b7d6ad2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14", "Subsubsection",ExpressionUUID->"32aa73e0-bb13-4c51-b400-630189601541"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "3"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"5", " ", "-", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[63]:=",ExpressionUUID->"77eba036-a4e0-470c-839b-c641b72270f0"],

Cell[BoxData[
 RowBox[{"0.0001027266737987704`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.000036548028003517355`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.99040732559161*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"b998808c-6601-0140-9ecd-a9675b432fab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", " ", "-", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[565]:=",ExpressionUUID->"1e6c1608-04c6-44a7-baae-8adc9d73b985"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.024473`", ",", 
   RowBox[{"0.00010272667379877041029019422040854514`20.124634184148782", "+", 
    RowBox[{
    "0.00003654802800351737030646179334765569`19.675814906889563", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904073256350746`*^9, 3.9907479085244904`*^9, 
  3.9907578474346714`*^9, 3.990763932503275*^9, 3.990768249302891*^9},
 CellLabel->
  "Out[565]=",ExpressionUUID->"4cc80e1c-2fe2-f54e-9026-9b67ca10aa5e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15", "Subsubsection",ExpressionUUID->"bf5f1328-3757-47ee-9226-3821bc1414ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", "1", ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n3", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[65]:=",ExpressionUUID->"dce14241-df50-44fd-bb64-a5796b9a0299"],

Cell[BoxData[
 RowBox[{"8.092481227139764`*^-6", "-", 
  RowBox[{"3.3644485073630923`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904073282321224`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"78b485db-5c9e-1b4c-8870-604a364eaf9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[566]:=",ExpressionUUID->"95e1c127-c332-4b1e-9e3e-0dcbd1da6ff4"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9904073320896835`*^9, 3.9907479124133415`*^9, 
  3.9907516032319183`*^9, 3.9907578775078545`*^9, 3.9907639625438595`*^9, 
  3.990768279336157*^9},
 CellLabel->
  "Out[566]=",ExpressionUUID->"40e2575b-fb3c-4241-9048-252ef19e4fbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "10"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9907515828792343`*^9, 3.9907515919695244`*^9}},
 CellLabel->
  "In[567]:=",ExpressionUUID->"fbd3a26b-8350-cc41-a5f9-128fd73ea4eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.8188853`", ",", 
   RowBox[{"8.09247710638900778422839703750578`10.11589396983044*^-6", "-", 
    RowBox[{
    "3.36445527488571175647893838741549`9.734727249791245*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.990751626938463*^9, 3.990751647044304*^9}, 
   3.9907578977330933`*^9, 3.9907639740062275`*^9, 3.9907682911941032`*^9},
 CellLabel->
  "Out[567]=",ExpressionUUID->"caba394c-c48d-1d4a-a770-c536f30d74c8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 16", "Subsubsection",ExpressionUUID->"43710e0e-ca1b-4e7c-be78-94ea354e08af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "n1"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", 
          RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[81]:=",ExpressionUUID->"f6dc3b6e-9494-4bcf-8af6-5e83d37071ca"],

Cell[BoxData[
 RowBox[{"0.002292791131880133`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.00007519749594091796`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906224121271553`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"0e859ee4-d9fa-eb4d-b72f-eb7c27db4479"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "+", 
         RowBox[{"I", "/", "6"}]}], ",", 
        RowBox[{"3", "-", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"I", "/", "5"}]}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"I", "/", "7"}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"I", "/", "9"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"I", "/", "6"}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"I", "/", "8"}]}], ",", "1"}], "}"}]}], "}"}], ",", "20"}],
      "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907484238191204`*^9, 3.9907484238191204`*^9}},
 CellLabel->
  "In[568]:=",ExpressionUUID->"6ec535da-1f3d-ff4f-ba09-efa5ddd5f77b"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9907484313818893`*^9, 3.99075166386351*^9, 
  3.990757927851919*^9, 3.9907640041671677`*^9, 3.9907683212750854`*^9},
 CellLabel->
  "Out[568]=",ExpressionUUID->"f2673d27-6c6d-cd4f-b5a5-ca788bc4e0d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "+", 
         RowBox[{"I", "/", "6"}]}], ",", 
        RowBox[{"3", "-", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"I", "/", "5"}]}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"I", "/", "7"}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"I", "/", "9"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"I", "/", "6"}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"I", "/", "8"}]}], ",", "1"}], "}"}]}], "}"}], ",", "10"}],
      "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907516023494663`*^9, 3.990751602819044*^9}},
 CellLabel->
  "In[569]:=",ExpressionUUID->"3f55cf5f-5d7d-f943-a172-1f3906d1eb87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.0597952`", ",", 
   RowBox[{"0.00229279160172694105103639603366683431`10.150281533097582", "-", 
    RowBox[{
    "0.00007519947548975015674237382659985119`8.6661317622533", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907516757076015`*^9, 3.9907579409029503`*^9, 
  3.9907640149017353`*^9, 3.990768333428564*^9},
 CellLabel->
  "Out[569]=",ExpressionUUID->"f356b24d-a82e-e740-ab38-d9be63c4d1b5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 17", "Subsubsection",ExpressionUUID->"e473c45a-5ccb-47a4-a056-39eeb9273d2c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "3"}]}], ")"}], "^", "2"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[82]:=",ExpressionUUID->"0ef70622-9344-4430-9155-10db05c281ec"],

Cell[BoxData["0.000012672440389764478`"], "Output",
 CellChangeTimes->{3.990622412494629*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"17cb0186-7749-6b42-8158-4dfcaa47e7b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "2"}], "}"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
        " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"2", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], 
           "}"}]}], "}"}]}], "}"}], ",", " ", "20"}], "]"}], " ", "//", " ", 
    "AbsoluteTiming"}], ",", " ", "30"}], "]"}]], "Input",
 CellLabel->
  "In[570]:=",ExpressionUUID->"bbda4e07-21b6-461e-8ac1-acf2d7de5d32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.6647244`", ",", "0.00001267244038976616068329219462125597`20."}],
   "}"}]], "Output",
 CellChangeTimes->{3.9907479127634697`*^9, 3.9907579420707207`*^9, 
  3.9907640159868336`*^9, 3.9907683341596794`*^9},
 CellLabel->
  "Out[570]=",ExpressionUUID->"e1ca878c-80b4-034d-b39c-64c1fe64df6a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 18", "Subsubsection",ExpressionUUID->"79f29146-ea32-4448-95fc-9385ef584946"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "n1"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", 
          RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "8"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "10"}]}], ")"}], " ", 
          RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[83]:=",ExpressionUUID->"9b6570bb-46b3-4e9b-bd35-6077691b91d9"],

Cell[BoxData[
 RowBox[{"0.00020383440245803398`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.000010962288175857859`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990622415933676*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"7202a924-117e-ae4b-8773-c8a0afd781fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "+", 
           RowBox[{"I", "/", "8"}]}], ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", "-", 
          RowBox[{"I", "/", "7"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "5"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"I", "/", "6"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "9"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "-", 
             RowBox[{"I", "/", "8"}]}], ",", "0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "10"}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "7"}]}], ",", 
           RowBox[{"1", "-", 
            RowBox[{"I", "/", "9"}]}], ",", "1"}], "}"}], "}"}]}], "}"}], ",",
       "18"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990748435850609*^9, 3.990748435850609*^9}},
 CellLabel->
  "In[571]:=",ExpressionUUID->"e8380a4f-5793-2d49-98ce-ae6ef45f2a42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.294794`", ",", 
   RowBox[{"0.00020383440245806829972168223707509657`18.149887843436595", "-", 
    RowBox[{
    "0.00001096228817591117729831219701313827`16.88051157346614", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990748436725109*^9, 3.9907579427892685`*^9, 
  3.990764016875458*^9, 3.990768334475466*^9},
 CellLabel->
  "Out[571]=",ExpressionUUID->"f5fe167d-833d-5b43-8a68-9889b019cbe8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 19", "Subsubsection",ExpressionUUID->"7b10a79f-71af-4e56-bc14-573ba6c3213b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", "n1", " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", 
          RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", "3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "+", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", 
          RowBox[{"n2", "^", "2"}]}]}], ")"}], "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "12"}]}], ")"}], " ", "n3"}], " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[84]:=",ExpressionUUID->"a27fb441-b4f9-400f-bc93-23336a1866a5"],

Cell[BoxData[
 RowBox[{"1.081291194069154`*^-6", "-", 
  RowBox[{"2.2444526639691343`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990622430487705*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"95668c74-a9b4-7245-be2e-0afe673967b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "+", 
           RowBox[{"I", "/", "9"}]}], ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", "-", 
          RowBox[{"I", "/", "10"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "5"}]}], ",", "1", ",", 
           RowBox[{"1", "+", 
            RowBox[{"I", "/", "8"}]}]}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{"I", "/", "7"}]}], ",", 
            RowBox[{"2", "+", 
             RowBox[{"I", "/", "9"}]}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "+", 
             RowBox[{"I", "/", "6"}]}], ",", "0", ",", 
            RowBox[{"1", "-", 
             RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "-", 
            RowBox[{"I", "/", "6"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"I", "/", "12"}]}], ",", "1"}], "}"}], "}"}]}], "}"}], ",",
       "18"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990748449419815*^9, 3.990748449419815*^9}},
 CellLabel->
  "In[572]:=",ExpressionUUID->"cf597020-7471-7d47-82f4-5fe9247ba3b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.3641321`", ",", 
   RowBox[{"1.0812911943487195292410097346415`18.141354952163383*^-6", "-", 
    RowBox[{
    "2.244452664873473408248088302286`17.458522736535762*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990748457444439*^9, 3.990757956708168*^9, 
  3.9907640272233105`*^9, 3.990768340881466*^9},
 CellLabel->
  "Out[572]=",ExpressionUUID->"541cd535-b179-5b48-9440-5ad839c5f0f5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 20", "Subsubsection",ExpressionUUID->"a2d56f95-af9f-400b-a364-62220cf68fa9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "9"}]}], ")"}], " ", "n1"}], " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "-", " ", 
           RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", "n1", " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "11"}]}], ")"}], " ", 
          RowBox[{"n1", "^", "3"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "13"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[85]:=",ExpressionUUID->"5e45b3c8-3534-4f99-a9dc-621ae3df4d75"],

Cell[BoxData[
 RowBox[{"0.000019677173117868624`", "\[VeryThinSpace]", "-", 
  RowBox[{"6.221019467452166`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990622433573347*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"81b3ef7a-66ab-f24d-a438-c68beb3bc27e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBaseZetaS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"I", "/", "6"}]}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"I", "/", "8"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", "+", 
          RowBox[{"I", "/", "10"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "6"}]}], ",", 
            RowBox[{"2", "-", 
             RowBox[{"I", "/", "9"}]}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "-", 
             RowBox[{"I", "/", "7"}]}], ",", "1", ",", "0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "11"}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "5"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "13"}]}], ",", "1"}], "}"}], "}"}]}], "}"}], ",",
       "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990748459459753*^9, 3.990748459459753*^9}},
 CellLabel->
  "In[573]:=",ExpressionUUID->"f3bcbcd3-a759-7f4f-9a99-94ef439e43b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.174585`", ",", 
   RowBox[{"0.00001967717311786863684624568798431959`20.129827848409548", "-", 
    RowBox[{
    "6.22101946745217778622843283564014`19.629726702273768*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990748460335003*^9, 3.9907579573733253`*^9, 
  3.9907640278002415`*^9, 3.990768341100813*^9},
 CellLabel->
  "Out[573]=",ExpressionUUID->"bbc00dfe-337c-4a4a-91dd-bfe0cf075cbf"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NMultiplePolyBasePolyLogS", "Section",ExpressionUUID->"42e6b0e4-0cea-4c08-8898-1a492a81d8c3"],

Cell[CellGroupData[{

Cell["Example 1", "Subsubsection",ExpressionUUID->"dd06d3bb-9cfe-420e-8bce-2ce14269328d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], ")"}], "^", 
      "n1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
        RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[67]:=",ExpressionUUID->"50555674-e3b5-4017-8dfd-85059e65a32b"],

Cell[BoxData[
 RowBox[{"0.03402646598678599`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.023686331485341484`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904073321820927`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"2c68bd5a-9a88-8c47-a655-1f0771e32a46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"I", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "4"}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], "}"}], ",", " ", 
      "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[574]:=",ExpressionUUID->"b9c59950-4bc5-4544-b404-dbbdba992b17"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0148018`", ",", 
   RowBox[{"0.03402646598678598184550716371393427103`20.064713777793596", "+", 
    RowBox[{
    "0.02368633148534148075270531021309102448`19.90739473534098", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904073322012177`*^9, 3.990747912838438*^9, 
  3.990757957503273*^9, 3.990764027985565*^9, 3.9907683411320553`*^9},
 CellLabel->
  "Out[574]=",ExpressionUUID->"e8d0adfa-e942-2448-96cc-51780050b0f1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2", "Subsubsection",ExpressionUUID->"6faf7c59-739d-41bf-bb42-c83964169db3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
       "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}],
        "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[69]:=",ExpressionUUID->"d83e6b01-bd9f-431a-a93e-1306adaca816"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.0005272054653007346`"}], "-", 
  RowBox[{"0.000035852507355458015`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904073323876057`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"3296f002-7ed8-404b-b1cf-58cbf5d92010"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "6"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[575]:=",ExpressionUUID->"983c7b11-c569-4faf-9c31-da2c35b5eb9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0327831`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00052720546530073435381960641069837525`20.1495130819195"}], "-", 
    RowBox[{
    "0.00003585250735545809512028113938896868`18.982052711751606", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904073324194775`*^9, 3.990747912876459*^9, 
  3.990757957620081*^9, 3.990764028159231*^9, 3.9907683411891975`*^9},
 CellLabel->
  "Out[575]=",ExpressionUUID->"3ccd60e5-da19-3344-ad3d-e6f786f10e0b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3", "Subsubsection",ExpressionUUID->"435337d7-f982-400a-a926-7fd4456ada61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n3"}], " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[71]:=",ExpressionUUID->"e34b8c8a-ad2d-4e1e-8e72-d8a5dad54f09"],

Cell[BoxData[
 RowBox[{"4.034569681420778`*^-6", "-", 
  RowBox[{"2.784996498045414`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990407371106926*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"0c83bbcb-101b-344b-b036-eb0d3ba5924e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[576]:=",ExpressionUUID->"38968806-af4a-46e8-9d1f-057de4f4afed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0461821`", ",", 
   RowBox[{"4.03456968142077762789101502150262`20.065899569415592*^-6", "-", 
    RowBox[{
    "2.78499649804541551437654053196415`19.90492700222128*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990407371216381*^9, 3.990747912911907*^9, 
  3.990757957757824*^9, 3.9907640283136864`*^9, 3.990768341257105*^9},
 CellLabel->
  "Out[576]=",ExpressionUUID->"52e5a180-a2e5-4949-9e9f-2c82e3d25a89"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 4", "Subsubsection",ExpressionUUID->"5ba0bc20-43b9-413f-aaeb-3b04fd69acaa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
       "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "3"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"3", " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[73]:=",ExpressionUUID->"680aaaf7-6bbe-4c49-b389-974ea9f4302d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.3222223014624054`*^-6"}], "+", 
  RowBox[{"0.000014001726166480277`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990407371528839*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"396feee1-0e4c-5d47-bbc7-8eeca0070cb9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "5"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "3", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[577]:=",ExpressionUUID->"d54c8aba-bb5b-4fcb-bedc-d0cab9714bb3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0173195`", ",", 
   RowBox[{
    RowBox[{"-", "1.32222230146240343570156538953683`19.12371005659007*^-6"}],
     "+", 
    RowBox[{
    "0.00001400172616648027398527004873092344`20.14858715845697", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990407371575489*^9, 3.9907479129431477`*^9, 
  3.9907579580034943`*^9, 3.990764028544756*^9, 3.9907683412931404`*^9},
 CellLabel->
  "Out[577]=",ExpressionUUID->"58583b15-d075-e849-8d3d-8a98b300acaf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 5", "Subsubsection",ExpressionUUID->"de93d244-c037-47d2-a004-3ded619e4e0b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "9"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "5"}], ")"}], "^", "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}], ")"}], "^", 
       "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n4", " ", "+", " ", 
         RowBox[{"n4", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", "n3"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[75]:=",ExpressionUUID->"70a7cd98-c9dc-4b02-bada-a281774839b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.8505797246140034`*^-8"}], "-", 
  RowBox[{"3.6006002021165585`*^-8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904074553955383`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"39189539-1893-dd4a-b64e-c1101983a9d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{"I", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}]}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "15"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[578]:=",ExpressionUUID->"b0ddd2ca-b03e-4759-b2db-23a3ce52c9cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0413598`", ",", 
   RowBox[{
    RowBox[{"-", "2.850579724614002350891129000149`14.943408596448863*^-8"}], 
    "-", 
    RowBox[{
    "3.600600202116557678569924205515`15.044850306180171*^-8", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904074555048904`*^9, 3.9907479130056343`*^9, 
  3.990757958120468*^9, 3.990764028742016*^9, 3.9907683413502827`*^9},
 CellLabel->
  "Out[578]=",ExpressionUUID->"3a4aa90e-e12c-7a40-8b84-c06a2181b0e3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 6", "Subsubsection",ExpressionUUID->"19095403-8d11-43e3-94f8-5126e4b17b66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", 
          RowBox[{"2", " ", "I"}]}], ")"}], "/", "8"}], ")"}], "^", "n1"}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "+", " ", 
        RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"5", " ", "+", " ", 
        RowBox[{"I", "/", "7"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[77]:=",ExpressionUUID->"b00b1cc4-ab67-4572-8e39-0fd497573eb3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.00035502628533181225`"}], "+", 
  RowBox[{"0.0010902498311255206`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904074556298656`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"754f0d93-8b57-b24b-aae4-d274239040bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", " ", "+", " ", 
        RowBox[{"I", "/", "7"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", 
          RowBox[{"2", " ", "I"}]}], ")"}], "/", "8"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], "}"}], ",", " ", 
      "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[579]:=",ExpressionUUID->"cbc61f56-8472-4ec9-8a49-8d04aace3266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0207269`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00035502628533181250387869337779451155`19.64136409775519"}], "+", 
    
    RowBox[{
    "0.00109024983112552123671078719078649456`20.1286296174178", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990407455723589*^9, 3.990747913036875*^9, 
  3.990757958219513*^9, 3.9907640290154247`*^9, 3.990768341428385*^9},
 CellLabel->
  "Out[579]=",ExpressionUUID->"1fe7d2c1-90b1-b945-95e4-2d354cc66c5e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 7", "Subsubsection",ExpressionUUID->"e3d41f70-8c76-4341-8a67-0a691e9a54b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}], "^", 
       "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "4"}], ")"}], "^", "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n1"}], " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[79]:=",ExpressionUUID->"fa1e5420-fc2d-4cec-8d33-b451aa6ce771"],

Cell[BoxData[
 RowBox[{"0.000010240753811366274`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.00001790042547194253`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904074560048046`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"8fcd049e-d412-7146-8590-801c27022908"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "7"}], ",", " ", 
        RowBox[{"I", "/", "4"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[580]:=",ExpressionUUID->"4a822751-d0ff-4ead-9e88-92fd49f187b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0237736`", ",", 
   RowBox[{"0.00001024075381136626909503011617792818`19.846500115199103", "+", 
    RowBox[{
    "0.00001790042547194252214429447389006845`20.089031543180838", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904074560984993`*^9, 3.9907479130815735`*^9, 
  3.9907579583576527`*^9, 3.990764029227007*^9, 3.990768341480856*^9},
 CellLabel->
  "Out[580]=",ExpressionUUID->"a6b08367-856d-ed4e-b495-c233a2750280"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 8", "Subsubsection",ExpressionUUID->"6933b33d-0fda-4866-b2fe-0bcef5bff1f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "6"}], ")"}], "^", 
       "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "-", " ", "I"}], ")"}], "/", "9"}], ")"}],
        "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"2", " ", 
          RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", 
          RowBox[{"n3", "^", "2"}]}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[81]:=",ExpressionUUID->"4ecdbbdb-e26f-4512-bab3-64f694b3f87b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2.219608918272979`*^-7"}], "-", 
  RowBox[{"1.762272869275572`*^-7", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990407497823099*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"07b4ab50-2b0c-fb4b-8dd8-165a051b66cd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "6"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "-", " ", "I"}], ")"}], "/", "9"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "8"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "2"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[581]:=",ExpressionUUID->"ca0488e3-1ea6-4b26-962c-26ecc272cc48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0291856`", ",", 
   RowBox[{
    RowBox[{"-", "2.2196089182729767604099671774657`20.044372325442946*^-7"}],
     "-", 
    RowBox[{
    "1.7622728692755699074705829017352`19.944169019504894*^-7", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904074979324055`*^9, 3.9907479131162167`*^9, 
  3.9907579585236015`*^9, 3.9907640294087353`*^9, 3.990768341533268*^9},
 CellLabel->
  "Out[581]=",ExpressionUUID->"9074166d-e7e3-7443-84ce-7e8cf8b669da"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 9", "Subsubsection",ExpressionUUID->"c2df40e1-1bfb-4f41-8264-0f12c176d8b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "5"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "10"}], ")"}], "^", 
       "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[83]:=",ExpressionUUID->"31b40a6c-5a54-47ae-a4d5-e84ea58c8762"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.0010137555684879389`"}], "+", 
  RowBox[{"0.0007203775809137805`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904074981511383`*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"550970ba-55ee-a144-b90e-caa4cf128e65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "10"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "10"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[582]:=",ExpressionUUID->"204ba20c-a025-4f9a-94cb-63bc7634eba9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0322508`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00101375556848793907088388535401650297`20.061753040316965"}], "+", 
    RowBox[{
    "0.00072037758091378051795986025031495303`19.9133799760915", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990407498229212*^9, 3.990747913147457*^9, 
  3.990757958686249*^9, 3.9907640296155624`*^9, 3.9907683415701427`*^9},
 CellLabel->
  "Out[582]=",ExpressionUUID->"fea43eec-d531-6246-a049-b9eafdd3b01f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 10", "Subsubsection",ExpressionUUID->"b4e31a32-1fb0-4307-9c68-774f3389be91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "9"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[85]:=",ExpressionUUID->"eff18f58-d8bd-4c08-9767-f24f5ee86224"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3.2476289159478876`*^-8"}], "-", 
  RowBox[{"8.272916958831271`*^-9", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904075378761673`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"3f3ed207-365e-c64f-aa3d-b301f25e61c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"4", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "8"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "8"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[583]:=",ExpressionUUID->"27d36e8c-a321-4241-ba3e-7fe534c6cfd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.033894`", ",", 
   RowBox[{
    RowBox[{"-", "3.24762891594788515834831730545`20.13686241759147*^-8"}], "-", 
    RowBox[{
    "8.27291695883126210867883054361`19.54295468303426*^-9", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.99040753796986*^9, 3.9907479131786995`*^9, 
  3.990757958820509*^9, 3.9907640297670345`*^9, 3.990768341632452*^9},
 CellLabel->
  "Out[583]=",ExpressionUUID->"1bf52f63-f74f-6d41-8dde-f86cf5eaa300"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 11", "Subsubsection",ExpressionUUID->"36ec61b0-5a84-44a8-80d7-bda7f6404b5c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "10"}], ")"}], "^", 
      "n1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", "+", " ", "n1", " ", "+", " ", 
        RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"6", " ", "-", " ", 
        RowBox[{"I", "/", "11"}]}], ")"}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[87]:=",ExpressionUUID->"f2712254-fd9b-4e4d-9e8c-d0eec82b5e5c"],

Cell[BoxData[
 RowBox[{"0.000011770492983783676`", "\[VeryThinSpace]", "+", 
  RowBox[{"8.28370954625108`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904075380792103`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"e6c69613-b1bb-334d-adb3-9802316f3cd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"6", " ", "-", " ", 
        RowBox[{"I", "/", "11"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "10"}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}], "}"}], ",", " ", 
      "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellLabel->
  "In[584]:=",ExpressionUUID->"fab3798f-e4ad-482b-a21e-32f6694ced0e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0175924`", ",", 
   RowBox[{"0.00001177049298378366525421102885632328`20.063152140904428", "+", 
    RowBox[{
    "8.28370954625107212900307184380526`19.910582350829888*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990407538141697*^9, 3.990747913209503*^9, 
  3.990757959107006*^9, 3.9907640299066887`*^9, 3.9907683416793156`*^9},
 CellLabel->
  "Out[584]=",ExpressionUUID->"e28da8ac-b4da-3348-8bf1-4e5c88d8a718"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 12", "Subsubsection",ExpressionUUID->"e51fce65-e042-420a-98f9-9b48b05ad4ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "9"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "6"}], ")"}], "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", "n3", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[89]:=",ExpressionUUID->"1345a725-2f3c-41de-bff3-e2982f06f29f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.2780100558621565`*^-6"}], "-", 
  RowBox[{"1.8401689598010644`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904075434842243`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"59c88e4c-210f-0940-9aa9-aafee20881e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{"I", "/", "6"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[585]:=",ExpressionUUID->"a5ad93f3-10e2-458d-8916-103dd4f863a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0477503`", ",", 
   RowBox[{
    RowBox[{
    "-", "1.27801005586215619627330052395217`19.906717676715324*^-6"}], "-", 
    RowBox[{
    "1.84016895980106407395933123708591`20.065041106382296*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9904075436091595`*^9, 3.9907479132407417`*^9, 
  3.9907579593652287`*^9, 3.990764030070116*^9, 3.990768341756851*^9},
 CellLabel->
  "Out[585]=",ExpressionUUID->"a2170c43-54ce-8e46-aef0-d82f91b07fbe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 13", "Subsubsection",ExpressionUUID->"feedbf30-1eeb-4c9f-b4b3-6f9de0b0f418"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "10"}], ")"}], "^", "n1"}], 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "9"}], ")"}], "^", 
       "n3"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "7"}], ")"}], "^", "n4"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n3", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"n4", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n4", ",", " ", "1", ",", " ", "n3"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[91]:=",ExpressionUUID->"f1802fe3-eecb-42be-982e-e4a9b804e77c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "9.076768060412217`*^-10"}], "-", 
  RowBox[{"7.675409099992918`*^-8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9904080250877094`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"048965b0-8a6f-434c-8ba5-872fd1bf4f92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "6"}]}], ",", " ", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", 
           RowBox[{"2", " ", "I"}]}], ")"}], "/", "10"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "9"}], ",", " ", 
        RowBox[{"I", "/", "7"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"3", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "15"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[586]:=",ExpressionUUID->"e664efc3-8340-44d8-9764-d495611468b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0449435`", ",", 
   RowBox[{
    RowBox[{"-", "9.0767680604122098708719139769`13.223314337442257*^-10"}], "-", 
    RowBox[{
    "7.675409099992917080088323723306`15.150484632127577*^-8", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990408025228266*^9, 3.990747913287607*^9, 
  3.990757959641779*^9, 3.990764030232439*^9, 3.9907683418356876`*^9},
 CellLabel->
  "Out[586]=",ExpressionUUID->"1412ea39-888d-1c4b-b7ef-f5b9ac1b8dd3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 14", "Subsubsection",ExpressionUUID->"6301a89c-7219-4827-a295-232794e22c53"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "9"}], ")"}],
        "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}], "^", 
       "n2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "3"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"5", " ", "-", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[93]:=",ExpressionUUID->"4d966194-6e18-426d-890b-ed44a0228d1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.007266190200982`*^-6"}], "-", 
  RowBox[{"3.9009901866539825`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.99040802549387*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"efdec403-0f7e-c748-bf9b-d0542931fad5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"5", " ", "-", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "9"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "9"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "6"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",",
         " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "0", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[587]:=",ExpressionUUID->"e3546e24-cee8-4ab0-8c7c-45bb81cddf76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0265031`", ",", 
   RowBox[{
    RowBox[{"-", "5.00726619020098123217646728693043`20.0475146768292*^-6"}], 
    "-", 
    RowBox[{
    "3.90099018665398353053744144575427`19.939088855181335*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990408025587555*^9, 3.9907479133307266`*^9, 
  3.990757959807583*^9, 3.990764030384508*^9, 3.990768341888056*^9},
 CellLabel->
  "Out[587]=",ExpressionUUID->"6b9a6203-bb35-354f-8a23-239f3675fde2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 15", "Subsubsection",ExpressionUUID->"8eb2715b-82ca-4fe3-be2d-bfbb2baf0b0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "4"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "8"}], ")"}],
        "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
         RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "n2"}], " ", "+", " ", 
         RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", "n3", " ", "+", " ", 
         RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellChangeTimes->{{3.9906200100415688`*^9, 
  3.9906200110352955`*^9}},ExpressionUUID->"e9fabfe7-a259-49f9-a350-\
791b4edfad02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.658103452954604`*^-8"}], "-", 
  RowBox[{"5.8753186626469747`*^-8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990408030945671*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"530f58d3-350e-c748-af45-19e601dca6d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "4"}]}], ",", " ", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"4", " ", "-", " ", 
         RowBox[{"I", "/", "6"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "4"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "7"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "8"}]}], 
       "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", " ", "2", ",", " ", "1"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"2", ",", " ", "1", ",", " ", "1"}], "}"}]}], "}"}], ",", 
      " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[588]:=",ExpressionUUID->"474ddb24-875e-4567-a839-424117f02856"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0991662`", ",", 
   RowBox[{
    RowBox[{"-", "1.658103452954603153820191267677`19.584454636746557*^-8"}], 
    "-", 
    RowBox[{
    "5.875318662646971404950499811542`20.13387443967124*^-8", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990408031023802*^9, 3.9907479133557262`*^9, 
  3.9907579600410175`*^9, 3.9907640305328255`*^9, 3.9907683420579147`*^9},
 CellLabel->
  "Out[588]=",ExpressionUUID->"136aed22-33d1-cd4f-8934-0b87cf1df381"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 16", "Subsubsection",ExpressionUUID->"a04c95af-3157-4b1e-b80c-565b216e4ba7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "5"}], ")"}], "^", 
     "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "7"}], ")"}], 
      "^", "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "7"}]}], ")"}], " ", "n1"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", 
           RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
          RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "5"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[86]:=",ExpressionUUID->"d62a2f0a-49da-4251-b0b9-98f1fae21de4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.0001040223607356626`"}], "-", 
  RowBox[{"4.979453718004361`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990622434394699*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"fd569335-e386-4345-aaab-43e264bb61e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "+", 
         RowBox[{"I", "/", "6"}]}], ",", 
        RowBox[{"3", "-", 
         RowBox[{"I", "/", "5"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "I"}], ")"}], "/", "5"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "I"}], ")"}], "/", "7"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"I", "/", "5"}]}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"I", "/", "7"}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"I", "/", "9"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"I", "/", "6"}]}], ",", 
          RowBox[{"1", "+", 
           RowBox[{"I", "/", "8"}]}], ",", "1"}], "}"}]}], "}"}], ",", "20"}],
      "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907484892253113`*^9, 3.9907484892253113`*^9}},
 CellLabel->
  "In[589]:=",ExpressionUUID->"fc0fc1d0-3c55-3845-938b-5f48715be541"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0490044`", ",", 
   RowBox[{
    RowBox[{
    "-", "0.00010402236073566265857674247467348414`20.15001798546251"}], "-", 
    
    RowBox[{
    "4.97945371800437842282773098487814`18.830072979950206*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907484898350563`*^9, 3.99075796030262*^9, 
  3.990764030813631*^9, 3.9907683421356525`*^9},
 CellLabel->
  "Out[589]=",ExpressionUUID->"bf936fcc-dc82-5e4a-af52-f1fa7d9d71ac"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 17", "Subsubsection",ExpressionUUID->"85109cd7-6230-483f-a106-8b66ef9453a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "4"}], ")"}], "^", "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "6"}], ")"}], "^", "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "n1", " ", "+", " ", 
          RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"n1", "^", "2"}]}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"2", " ", "n2"}], " ", "+", " ", 
          RowBox[{"n2", "^", "2"}]}], ")"}], "^", "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", "n2", " ", "+", " ", 
          RowBox[{"n2", "^", "3"}]}], ")"}], "^", "2"}]}], ")"}]}]}], ",", 
   " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[87]:=",ExpressionUUID->"20eaed93-71ae-466d-88e0-7b8a330fdd0d"],

Cell[BoxData[
 RowBox[{"-", "5.082331761088855`*^-7"}]], "Output",
 CellChangeTimes->{3.990622434704748*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"0b6b78e9-d1fb-6c4c-99c4-7fbebf2b9eb8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "4"}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
       "}"}], ",", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9907484992726555`*^9, 3.9907484992726555`*^9}},
 CellLabel->
  "In[590]:=",ExpressionUUID->"a449f395-5f34-444b-8957-a42c1412748c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0386938`", ",", 
   RowBox[{"-", "5.0823317610888551472909236532055`20.*^-7"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9907484998345356`*^9, 3.9907579604385777`*^9, 
  3.9907640310380306`*^9, 3.990768342196766*^9},
 CellLabel->
  "Out[590]=",ExpressionUUID->"e109d724-26f6-ad45-976e-893cf7321585"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 18", "Subsubsection",ExpressionUUID->"73e9eef7-b877-406d-8b28-ef42289e415a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"I", "/", "5"}], ")"}], "^", "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
      "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "6"}]}], ")"}], " ", "n1"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", 
           RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "8"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "10"}]}], ")"}], " ", 
           RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
          RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[88]:=",ExpressionUUID->"2331dfba-57c6-49a8-8f9a-bc620b2aa1ce"],

Cell[BoxData[
 RowBox[{"5.003620516312045`*^-6", "+", 
  RowBox[{"4.677726525306175`*^-6", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.9906224373252354`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"bce89e2f-8723-0f4b-bb26-96ef815c86a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "+", 
           RowBox[{"I", "/", "8"}]}], ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", "-", 
          RowBox[{"I", "/", "7"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "5"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "I"}], ")"}], "/", "8"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "5"}]}], ",", 
            RowBox[{"1", "-", 
             RowBox[{"I", "/", "6"}]}], ",", 
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "9"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", "-", 
             RowBox[{"I", "/", "8"}]}], ",", "0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "10"}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "7"}]}], ",", 
           RowBox[{"1", "-", 
            RowBox[{"I", "/", "9"}]}], ",", "1"}], "}"}], "}"}]}], "}"}], ",",
       "18"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907485093430653`*^9, 3.9907485093430653`*^9}},
 CellLabel->
  "In[591]:=",ExpressionUUID->"21799b08-f4f7-cc44-9ff6-aa3906729e70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0479239`", ",", 
   RowBox[{"5.00362051631204101253911650402551`18.01413265440698*^-6", "+", 
    RowBox[{
    "4.677726525306170988006381874235`17.984883117806383*^-6", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.99074850989695*^9, 3.9907579606025467`*^9, 
  3.9907640312035885`*^9, 3.9907683422702656`*^9},
 CellLabel->
  "Out[591]=",ExpressionUUID->"aa53a33a-c55c-e541-991e-0de1d84e4add"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 19", "Subsubsection",ExpressionUUID->"0ee63d59-3d82-4404-8594-9c8b9e85e9a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "7"}], ")"}], "^", 
     "n1"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", "I"}], ")"}], "/", "9"}], ")"}], "^",
      "n2"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "-", " ", "I"}], ")"}], "/", "10"}], ")"}], "^", 
      "n3"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", "n1", " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "8"}]}], ")"}], " ", 
           RowBox[{"n1", "^", "2"}]}]}], ")"}], "^", "3"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
          RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "9"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "-", " ", 
             RowBox[{"I", "/", "8"}]}], ")"}], " ", 
           RowBox[{"n2", "^", "2"}]}]}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "12"}]}], ")"}], " ", "n3"}], " ", "+", " ", 
          RowBox[{"n3", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "-", " ", 
          RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[89]:=",ExpressionUUID->"9122ebb0-2635-45f4-a36c-88085f8b352e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "5.448976996072343`*^-9"}], "+", 
  RowBox[{"4.112857211667389`*^-9", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990622453840889*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"72e0128d-6682-a841-9c17-c9f5dde94771"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "+", 
           RowBox[{"I", "/", "9"}]}], ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", "-", 
          RowBox[{"I", "/", "10"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "I"}], ")"}], "/", "7"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "I"}], ")"}], "/", "9"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "I"}], ")"}], "/", "10"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "5"}]}], ",", "1", ",", 
           RowBox[{"1", "+", 
            RowBox[{"I", "/", "8"}]}]}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "-", 
             RowBox[{"I", "/", "7"}]}], ",", 
            RowBox[{"2", "+", 
             RowBox[{"I", "/", "9"}]}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "+", 
             RowBox[{"I", "/", "6"}]}], ",", "0", ",", 
            RowBox[{"1", "-", 
             RowBox[{"I", "/", "8"}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "-", 
            RowBox[{"I", "/", "6"}]}], ",", 
           RowBox[{"1", "+", 
            RowBox[{"I", "/", "12"}]}], ",", "1"}], "}"}], "}"}]}], "}"}], ",",
       "18"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9907485193332024`*^9, 3.9907485193332024`*^9}},
 CellLabel->
  "In[592]:=",ExpressionUUID->"b69095c3-07f0-9a4d-8871-1524e18d1724"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0504484`", ",", 
   RowBox[{
    RowBox[{"-", "5.44897699607234280169826599027`18.052604655129553*^-9"}], "+", 
    RowBox[{
    "4.1128572116673888227489091337`17.93043331281091*^-9", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907485200996056`*^9, 3.9907579607725735`*^9, 
  3.9907640313731365`*^9, 3.990768342334461*^9},
 CellLabel->
  "Out[592]=",ExpressionUUID->"ad1a978b-8dc6-1c45-b534-339681acf86e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 20", "Subsubsection",ExpressionUUID->"3cb212ee-332b-4f01-be99-b70364805a6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^",
      "n1"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", "I"}], ")"}], "/", "6"}], ")"}], "^", 
      "n2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"I", "/", "6"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "-", " ", 
             RowBox[{"I", "/", "9"}]}], ")"}], " ", "n1"}], " ", "+", " ", 
          RowBox[{"n1", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "-", " ", 
          RowBox[{"I", "/", "6"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", "-", " ", 
            RowBox[{"I", "/", "7"}]}], ")"}], " ", "+", " ", "n1", " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", " ", "+", " ", 
             RowBox[{"I", "/", "11"}]}], ")"}], " ", 
           RowBox[{"n1", "^", "3"}]}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"2", " ", "+", " ", 
          RowBox[{"I", "/", "8"}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", "/", "5"}]}], ")"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "+", " ", 
             RowBox[{"I", "/", "13"}]}], ")"}], " ", "n2"}], " ", "+", " ", 
          RowBox[{"n2", "^", "2"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"I", "/", "10"}]}], ")"}]}]}], ")"}]}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->"In[90]:=",ExpressionUUID->"52f31da6-8bbe-402d-babe-59e349d89fab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.3037815450307771`*^-6"}], "-", 
  RowBox[{"2.8041299042095266`*^-8", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990622454722471*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"1b0132fc-6a69-c248-83ed-60620bf4482f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyBasePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "-", 
           RowBox[{"I", "/", "6"}]}], ",", 
          RowBox[{"2", "+", 
           RowBox[{"I", "/", "8"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", "+", 
          RowBox[{"I", "/", "10"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "I"}], ")"}], "/", "8"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "I"}], ")"}], "/", "6"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "6"}]}], ",", 
            RowBox[{"2", "-", 
             RowBox[{"I", "/", "9"}]}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "-", 
             RowBox[{"I", "/", "7"}]}], ",", "1", ",", "0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"I", "/", "11"}]}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "5"}]}], ",", 
           RowBox[{"2", "+", 
            RowBox[{"I", "/", "13"}]}], ",", "1"}], "}"}], "}"}]}], "}"}], ",",
       "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.990748529069105*^9, 3.990748529069105*^9}},
 CellLabel->
  "In[593]:=",ExpressionUUID->"4544f1e3-d32c-8f4d-bf00-0b0f2d27dc2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0387083`", ",", 
   RowBox[{
    RowBox[{
    "-", "1.30378154503077723606316529948129`20.150414573145127*^-6"}], "-", 
    RowBox[{
    "2.804129904209518260639098355036`18.48300787271673*^-8", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9907485296189175`*^9, 3.990757960936323*^9, 
  3.990764031524767*^9, 3.9907683423976*^9},
 CellLabel->
  "Out[593]=",ExpressionUUID->"816d2dfc-113c-9449-8c1c-8b79e318be64"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Divergent cases", "Section",
 CellChangeTimes->{{3.990756292833395*^9, 
  3.990756297336914*^9}},ExpressionUUID->"6c38dd34-e457-a144-80bc-\
d5ef9e3e660b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultipleZeta", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "10"}], "]"}], "//", 
    "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9903385935601883`*^9, 3.9903386013568897`*^9}},
 CellLabel->
  "In[594]:=",ExpressionUUID->"d9992797-26b9-ec43-8559-6eaa12a94522"],

Cell[BoxData[
 TemplateBox[{
  "NMultipleZeta", "apzfconv", 
   "\"The input to \\!\\(\\*RowBox[{\\\"NMultipleZeta\\\"}]\\) is outside the \
convergence region, so numerical evaluation was not attempted.\"", 2, 594, 14,
    34952618849934945048, "Local", 
   "ArbitraryPrecisionZetaFunctions`NMultipleZeta"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.9903386019834023`*^9, 3.990622484904007*^9, 
  3.990756285227455*^9, 3.9907579610905724`*^9, 3.990764031677128*^9, 
  3.9907683424300175`*^9},
 CellLabel->
  "During evaluation of \
In[594]:=",ExpressionUUID->"82ab85e6-f05b-b54f-be96-0ef5aa670692"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0019469`", ",", "$Failed"}], "}"}]], "Output",
 CellChangeTimes->{3.990338601996502*^9, 3.9906224849221897`*^9, 
  3.99075628528994*^9, 3.9907579610985565`*^9, 3.990764031686102*^9, 
  3.9907683424393463`*^9},
 CellLabel->
  "Out[594]=",ExpressionUUID->"623dfe06-6a62-5b4e-bc9e-5d610a307589"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLog", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "3"}], ")"}]}]}], "}"}], ",", "10"}], "]"}], "//",
     "AbsoluteTiming"}], ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.9903376867314014`*^9, 3.990337712341589*^9}, 
   3.990337774001219*^9},
 CellLabel->
  "In[595]:=",ExpressionUUID->"0017fbb1-cf48-1046-a9da-78053f518c33"],

Cell[BoxData[
 TemplateBox[{
  "NMultiplePolyLog", "apzfconv", 
   "\"The input to \\!\\(\\*RowBox[{\\\"NMultiplePolyLog\\\"}]\\) is outside \
the convergence region, so numerical evaluation was not attempted.\"", 2, 595,
    15, 34952618849934945048, "Local", 
   "ArbitraryPrecisionZetaFunctions`NMultiplePolyLog"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.990337774652727*^9, 3.9906224903785305`*^9, 
  3.990756286430788*^9, 3.99075796123864*^9, 3.9907640319125004`*^9, 
  3.9907683424695625`*^9},
 CellLabel->
  "During evaluation of \
In[595]:=",ExpressionUUID->"c7e82e49-ee1b-5e46-bcee-deb629c8cf90"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0036973`", ",", "$Failed"}], "}"}]], "Output",
 CellChangeTimes->{{3.990337689403269*^9, 3.990337713091179*^9}, 
   3.9903377831187267`*^9, 3.990622490408222*^9, 3.990756286461708*^9, 
   3.99075796124317*^9, 3.990764031922472*^9, 3.99076834248518*^9},
 CellLabel->
  "Out[595]=",ExpressionUUID->"76f418ad-f5e0-894a-b1ff-d3f5e516955d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NSum", "Section",
 CellChangeTimes->{{3.9907563627257347`*^9, 
  3.990756363803686*^9}},ExpressionUUID->"f801979a-f0bf-e046-ab6f-\
de0c958308ef"],

Cell["\<\
Note that NSum can be quite slow at times, and also can give inaccurate \
results\
\>", "Text",
 CellChangeTimes->{{3.990389724791588*^9, 3.990389726559864*^9}, {
  3.990756369772341*^9, 
  3.9907563891811256`*^9}},ExpressionUUID->"b9f80515-c52a-e44f-b3db-\
50f2e60f51b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"I", "/", "3"}], ")"}], "^", "n1"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ")"}], "^", 
       "n2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}], ")"}],
        "^", "n3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"n1", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ")"}]}], " ", 
      RowBox[{"n2", "^", 
       RowBox[{"(", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ")"}]}], " ", 
      RowBox[{"n3", "^", 
       RowBox[{"(", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}], ")"}]}]}], ")"}]}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n1", ",", " ", "1", ",", " ", "Infinity"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n2", ",", " ", "1", ",", " ", "n1"}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"n3", ",", " ", "1", ",", " ", "n2"}], "}"}]}], "]"}]], "Input",
 Evaluatable->False,
 CellLabel->
  "In[105]:=",ExpressionUUID->"b453422f-2007-9a49-85e2-b05f7ef6dbb7"],

Cell[BoxData[
 RowBox[{"0.018468754200415233`", "\[VeryThinSpace]", "-", 
  RowBox[{"0.0044543283716638364`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.990389703559099*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"971b00ad-9b85-f449-9118-1d1a6295afa1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TimeConstrained", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NMultiplePolyLogS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "3"}]}], ",", " ", 
        RowBox[{"3", " ", "-", " ", 
         RowBox[{"I", "/", "5"}]}], ",", " ", 
        RowBox[{"2", " ", "+", " ", 
         RowBox[{"I", "/", "7"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"I", "/", "3"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", "+", " ", "I"}], ")"}], "/", "8"}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], " ", "-", " ", "I"}], ")"}], "/", "7"}]}], 
       "}"}], ",", " ", "20"}], "]"}], "//", "AbsoluteTiming"}], ",", "30"}], 
  "]"}]], "Input",
 CellLabel->
  "In[596]:=",ExpressionUUID->"32235a59-f901-044f-8ff1-58024e43b5b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0223224`", ",", 
   RowBox[{"0.01846875420041523454831197347170825802`20.138237544994578", "-", 
    RowBox[{
    "0.00445432837166384055729449914887461705`19.52058217358864", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.990389703713377*^9, 3.9907640321269245`*^9, 
  3.9907683425579796`*^9},
 CellLabel->
  "Out[596]=",ExpressionUUID->"ab870287-f2f6-954d-8a0e-3234b46194f0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{950.25, 473.625},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"15.1 for Microsoft Windows (64-bit) (February 22, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6e22ca67-04f3-fb46-af3b-835f39aeb67d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 112, 0, 96, "Title",ExpressionUUID->"38984d6d-b5ec-094d-b1ed-f01a5eee452d"],
Cell[691, 24, 192, 3, 33, "Text",ExpressionUUID->"8887c897-ab32-a744-828b-40b4a9b2225d"],
Cell[886, 29, 178, 2, 28, "Input",ExpressionUUID->"292c356b-7fc0-2a47-8692-26eed7f741cf"],
Cell[1067, 33, 975, 19, 28, "Input",ExpressionUUID->"74f8134f-7e43-d346-97dc-2f5935636fdf"],
Cell[CellGroupData[{
Cell[2067, 56, 178, 3, 43, "Subsubsection",ExpressionUUID->"4e6d8286-7ced-cf40-9fb9-f7e6f3b18870"],
Cell[2248, 61, 196, 3, 70, "Text",ExpressionUUID->"92d8ee9c-e7ab-aa45-aeb8-935e8f518b53"],
Cell[CellGroupData[{
Cell[2469, 68, 283, 6, 70, "Input",ExpressionUUID->"e6db171e-d6c5-4b45-9bf8-2e280c463a8f"],
Cell[2755, 76, 294, 4, 70, "Output",ExpressionUUID->"093cab7f-8dcd-fe4d-aa90-79d306703eae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3086, 85, 642, 16, 70, "Input",ExpressionUUID->"cd31e51e-998d-b34d-bb0d-7bfa8c378267"],
Cell[3731, 103, 375, 6, 70, "Output",ExpressionUUID->"13ef9979-a218-2247-8dbf-61f199b0a0b8"]
}, Open  ]],
Cell[4121, 112, 559, 12, 70, "Input",ExpressionUUID->"dfa20fc3-1eab-4b47-b34b-c5257fba2f91"]
}, Closed]],
Cell[CellGroupData[{
Cell[4717, 129, 185, 3, 52, "Section",ExpressionUUID->"ab35baab-f325-e644-bc50-683b342ef5bc"],
Cell[CellGroupData[{
Cell[4927, 136, 89, 0, 43, "Subsubsection",ExpressionUUID->"c127b1c5-4ce8-d94d-88e6-8f4a1d06e559"],
Cell[CellGroupData[{
Cell[5041, 140, 367, 11, 28, "Input",ExpressionUUID->"e9e18bdc-8316-1c4a-9469-db57a3cc629f",
 Evaluatable->False],
Cell[5411, 153, 190, 2, 32, "Output",ExpressionUUID->"87cbb030-7c28-9848-9930-6b5f7a207379"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5638, 160, 319, 9, 28, "Input",ExpressionUUID->"7c812eb8-d9c6-514c-a09f-54cb6aeef444"],
Cell[5960, 171, 381, 8, 32, "Output",ExpressionUUID->"0cb684a0-8a01-8e4f-9dca-75979bb12878"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6390, 185, 89, 0, 43, "Subsubsection",ExpressionUUID->"e4fae955-ad28-5e4d-9389-02212bb25939"],
Cell[CellGroupData[{
Cell[6504, 189, 570, 16, 28, "Input",ExpressionUUID->"a5b30a17-2483-bd47-a4be-46403315aeab",
 Evaluatable->False],
Cell[7077, 207, 168, 2, 32, "Output",ExpressionUUID->"9e09ca1c-38b8-9940-88e0-926da3c48b54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7282, 214, 352, 10, 28, "Input",ExpressionUUID->"8954a531-2090-0944-998c-2841b4a651a9"],
Cell[7637, 226, 373, 8, 32, "Output",ExpressionUUID->"e32fb822-4886-d544-acb4-a750ccfb9bea"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8059, 240, 89, 0, 43, "Subsubsection",ExpressionUUID->"26bc95f7-69c5-6b42-aa7d-7bca740742b7"],
Cell[CellGroupData[{
Cell[8173, 244, 759, 21, 28, "Input",ExpressionUUID->"afb7403c-ba99-3545-a196-873d5bc9143f",
 Evaluatable->False],
Cell[8935, 267, 170, 2, 32, "Output",ExpressionUUID->"ee1a2128-f5ab-8645-9f03-4f2a862921fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9142, 274, 368, 10, 28, "Input",ExpressionUUID->"77c3a62a-1211-244c-a0b4-c7f7c8716087"],
Cell[9513, 286, 372, 8, 32, "Output",ExpressionUUID->"8a3ae9fd-e5b7-4a44-b609-6ed3dba99adc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9934, 300, 89, 0, 43, "Subsubsection",ExpressionUUID->"a37db2f3-a3cb-364a-bc10-9b2ec02c941a"],
Cell[CellGroupData[{
Cell[10048, 304, 759, 21, 28, "Input",ExpressionUUID->"f6f52b15-8a20-7f41-b7e3-d36e806ffb84",
 Evaluatable->False],
Cell[10810, 327, 172, 2, 32, "Output",ExpressionUUID->"b766035e-716f-a14e-be69-b183467d25f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11019, 334, 368, 10, 28, "Input",ExpressionUUID->"0d244be1-a2ab-5649-965c-6bbea8d83604"],
Cell[11390, 346, 377, 8, 32, "Output",ExpressionUUID->"349e1b50-151e-1b41-a4a1-9ba91e0b9987"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11816, 360, 89, 0, 43, "Subsubsection",ExpressionUUID->"973f20a2-fe55-3647-b091-8cf6c2962ec4"],
Cell[CellGroupData[{
Cell[11930, 364, 759, 21, 28, "Input",ExpressionUUID->"163c6b7f-7101-9546-8ddf-3b8d1f110731",
 Evaluatable->False],
Cell[12692, 387, 168, 2, 32, "Output",ExpressionUUID->"5f4e083f-262d-b44e-abc7-9e0dc322e54d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12897, 394, 368, 10, 28, "Input",ExpressionUUID->"35412bea-650f-2b48-aba5-18a6975f02f6"],
Cell[13268, 406, 378, 8, 32, "Output",ExpressionUUID->"4ef2c152-3bae-4842-ae0f-91c9fc661a54"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13695, 420, 89, 0, 70, "Subsubsection",ExpressionUUID->"6248fa40-3b38-254e-b377-0981ae8f794b"],
Cell[CellGroupData[{
Cell[13809, 424, 759, 21, 70, "Input",ExpressionUUID->"c03fe675-3578-e847-bcf0-8297d24afa92",
 Evaluatable->False],
Cell[14571, 447, 455, 11, 70, "Message",ExpressionUUID->"41fd2901-3a9a-5e4e-bbba-0e5254344da4"],
Cell[15029, 460, 168, 2, 70, "Output",ExpressionUUID->"248bf2ef-2b2a-3c41-b21a-d935bd634a63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15234, 467, 368, 10, 70, "Input",ExpressionUUID->"625c53b5-2033-dd40-8df5-1ea146727576"],
Cell[15605, 479, 381, 9, 70, "Output",ExpressionUUID->"b04b6f9d-54a2-644a-897a-2885ad103d60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16023, 493, 751, 17, 70, "Input",ExpressionUUID->"2aae1e77-aa02-af4d-a374-58fa7474171d"],
Cell[16777, 512, 328, 7, 70, "Output",ExpressionUUID->"30a48482-12d1-0640-afc2-a010343c6e95"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17154, 525, 89, 0, 70, "Subsubsection",ExpressionUUID->"2379d9f3-f31c-4e4b-a486-5531b60a0858"],
Cell[CellGroupData[{
Cell[17268, 529, 947, 26, 70, "Input",ExpressionUUID->"9aac629d-54b2-7b4a-b492-d04380702f34",
 Evaluatable->False],
Cell[18218, 557, 458, 11, 70, "Message",ExpressionUUID->"55cdc110-7c5d-4249-9504-3bae1de0fcf2"],
Cell[18679, 570, 171, 2, 70, "Output",ExpressionUUID->"d2fd4fc2-9f99-bf4c-b8d9-070976f8e7f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18887, 577, 387, 11, 70, "Input",ExpressionUUID->"1b0582a4-7ab9-5943-b7c4-f47a6de9ffe0"],
Cell[19277, 590, 375, 8, 70, "Output",ExpressionUUID->"85e9af42-c360-9c4f-adba-3bed3c9012ec"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19701, 604, 89, 0, 70, "Subsubsection",ExpressionUUID->"78cfc250-b14c-7844-af91-ef89c534d9c9"],
Cell[CellGroupData[{
Cell[19815, 608, 947, 26, 70, "Input",ExpressionUUID->"6c78681b-75ed-d147-b99f-bdd513b107ba",
 Evaluatable->False],
Cell[20765, 636, 458, 11, 70, "Message",ExpressionUUID->"bc441a17-0e1d-fa42-b4a6-342438c9906f"],
Cell[21226, 649, 172, 2, 70, "Output",ExpressionUUID->"752a1519-42a8-fc43-8739-4d411325270d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21435, 656, 387, 11, 70, "Input",ExpressionUUID->"ae1d6737-78e5-6144-8289-a854194b3138"],
Cell[21825, 669, 379, 8, 70, "Output",ExpressionUUID->"568e2b00-2334-8449-ad56-874be8189baf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22253, 683, 89, 0, 70, "Subsubsection",ExpressionUUID->"a38d33ca-ceaa-2e44-aaa1-ff4a7a64a215"],
Cell[CellGroupData[{
Cell[22367, 687, 571, 16, 70, "Input",ExpressionUUID->"a69c5922-17c8-6e4d-b868-ab47671cf9d4",
 Evaluatable->False],
Cell[22941, 705, 170, 2, 70, "Output",ExpressionUUID->"9f3cf5b2-17de-7e45-a0f9-bfd4f3538c66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23148, 712, 352, 10, 70, "Input",ExpressionUUID->"6d2de964-37f8-4c42-a49b-f555b13a707b"],
Cell[23503, 724, 371, 8, 70, "Output",ExpressionUUID->"6f4b1f94-ab8f-b241-b9ca-9893e48ee72c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23923, 738, 90, 0, 70, "Subsubsection",ExpressionUUID->"821072e1-1492-d943-a743-b5f8080b9316"],
Cell[CellGroupData[{
Cell[24038, 742, 947, 26, 70, "Input",ExpressionUUID->"b7796408-5f39-1d42-9f7e-e00fec4b1d95",
 Evaluatable->False],
Cell[24988, 770, 172, 2, 70, "Output",ExpressionUUID->"2011ec65-6b7d-6148-8007-25838ef63c0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25197, 777, 387, 11, 70, "Input",ExpressionUUID->"51b94fe4-7b78-584d-9468-1c1865761822"],
Cell[25587, 790, 373, 8, 70, "Output",ExpressionUUID->"81cfb440-6ad5-654c-a049-bcc0b363ed88"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26009, 804, 90, 0, 70, "Subsubsection",ExpressionUUID->"64ef5fbc-3987-45c5-910a-34dbc521db34"],
Cell[CellGroupData[{
Cell[26124, 808, 503, 14, 70, "Input",ExpressionUUID->"eca3a9d5-d3ba-41c4-87fc-39d8362fdc94",
 Evaluatable->False],
Cell[26630, 824, 265, 4, 70, "Output",ExpressionUUID->"d98c89f3-bc40-5149-b92d-77b6d9b8732c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26932, 833, 401, 11, 70, "Input",ExpressionUUID->"ae20a405-ce6a-4d8d-9134-912dae7bb9e5"],
Cell[27336, 846, 520, 12, 70, "Output",ExpressionUUID->"80519985-6359-5e40-960a-f73415f3ade8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27905, 864, 90, 0, 70, "Subsubsection",ExpressionUUID->"3d3be1f2-2844-4d69-a7c5-76fc11e89c9f"],
Cell[CellGroupData[{
Cell[28020, 868, 709, 20, 70, "Input",ExpressionUUID->"9336e8a8-6c7e-41b7-bb9e-345a1020a8af",
 Evaluatable->False],
Cell[28732, 890, 266, 4, 70, "Output",ExpressionUUID->"d8eace8b-01fc-1a4a-8bcf-5906375f06ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29035, 899, 505, 14, 70, "Input",ExpressionUUID->"18f51562-db4a-449c-9bdc-ea754824d723"],
Cell[29543, 915, 520, 11, 70, "Output",ExpressionUUID->"90f22f11-3b4d-ec4a-9080-0c8343b6b606"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30112, 932, 90, 0, 70, "Subsubsection",ExpressionUUID->"f205ecda-0f55-44ba-a49d-7808a17057a1"],
Cell[CellGroupData[{
Cell[30227, 936, 966, 27, 70, "Input",ExpressionUUID->"bf1a50ec-014f-47d6-8d48-a376c8f5ae49",
 Evaluatable->False],
Cell[31196, 965, 264, 4, 70, "Output",ExpressionUUID->"8d73c5b2-ad69-5f44-a23c-4f2b4acde50f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31497, 974, 589, 16, 70, "Input",ExpressionUUID->"b1f201fc-a550-46bf-80f3-952f28bf95b3"],
Cell[32089, 992, 516, 11, 70, "Output",ExpressionUUID->"b24e4687-e960-e846-ace7-ae1000283b53"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32654, 1009, 90, 0, 70, "Subsubsection",ExpressionUUID->"a036b374-9945-4a91-b30c-072f33bf507f"],
Cell[CellGroupData[{
Cell[32769, 1013, 709, 20, 70, "Input",ExpressionUUID->"10c4efff-2ebe-4a56-ad87-335c2cf896e6",
 Evaluatable->False],
Cell[33481, 1035, 265, 4, 70, "Output",ExpressionUUID->"122728cd-5844-f149-84eb-f6988c745c3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33783, 1044, 505, 14, 70, "Input",ExpressionUUID->"2d79ed14-b9eb-4fc5-915a-b129a943123b"],
Cell[34291, 1060, 510, 11, 70, "Output",ExpressionUUID->"5d994fb7-729f-484b-a7ee-368f1ddf0ba8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34850, 1077, 90, 0, 70, "Subsubsection",ExpressionUUID->"d224c0d7-55c5-4afa-94ab-d1cc8d84da97"],
Cell[CellGroupData[{
Cell[34965, 1081, 1224, 34, 70, "Input",ExpressionUUID->"2df26db0-a55b-4856-bb33-bc24b38b86b6",
 Evaluatable->False],
Cell[36192, 1117, 267, 4, 70, "Output",ExpressionUUID->"5eaafbe0-dcb4-fc41-834a-3cd5460abd54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36496, 1126, 674, 18, 70, "Input",ExpressionUUID->"59626cbe-4dbd-4673-9453-47ffc0aac37c"],
Cell[37173, 1146, 517, 11, 70, "Output",ExpressionUUID->"f7634a28-f2e4-a74a-afba-2a6e2c4e4864"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37751, 1164, 90, 0, 52, "Section",ExpressionUUID->"3715b388-cd8e-714e-ad92-66573fddd4d7"],
Cell[CellGroupData[{
Cell[37866, 1168, 89, 0, 70, "Subsubsection",ExpressionUUID->"ed6d84cd-de2c-eb4e-906e-e28fbf13d00e"],
Cell[CellGroupData[{
Cell[37980, 1172, 475, 15, 70, "Input",ExpressionUUID->"99675e8b-d927-6944-9d65-96e7aadc2089",
 Evaluatable->False],
Cell[38458, 1189, 167, 2, 70, "Output",ExpressionUUID->"74d9ad03-6bca-5a41-aa04-af2204ca907d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38662, 1196, 392, 11, 70, "Input",ExpressionUUID->"4182b458-7b9c-514a-aaf9-16e2f01fc34c"],
Cell[39057, 1209, 398, 8, 70, "Output",ExpressionUUID->"e77f3c11-5bf8-bc46-a8f8-88f9b816b0ad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39504, 1223, 89, 0, 70, "Subsubsection",ExpressionUUID->"0abc9575-967c-8e42-bcd9-b4c6dffd0f20"],
Cell[CellGroupData[{
Cell[39618, 1227, 792, 24, 70, "Input",ExpressionUUID->"6b6943fe-7944-9f40-9b03-835d44c1332f",
 Evaluatable->False],
Cell[40413, 1253, 168, 2, 70, "Output",ExpressionUUID->"09db67e5-e4eb-5c47-a8c7-cf5ef42ed0e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40618, 1260, 488, 14, 70, "Input",ExpressionUUID->"f51b2631-3192-c444-9941-32997e1d6f62"],
Cell[41109, 1276, 399, 8, 70, "Output",ExpressionUUID->"700d10c7-3970-5e45-b013-2359f94a657f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41557, 1290, 89, 0, 70, "Subsubsection",ExpressionUUID->"65e30b7e-dc95-1b4c-a4e5-91524496caee"],
Cell[CellGroupData[{
Cell[41671, 1294, 817, 25, 70, "Input",ExpressionUUID->"964aaafd-c832-a344-8c3c-2671b6437862",
 Evaluatable->False],
Cell[42491, 1321, 169, 2, 70, "Output",ExpressionUUID->"b14b9b79-18b5-a144-811b-628656e1fcee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42697, 1328, 513, 15, 70, "Input",ExpressionUUID->"1ba7337b-e28a-304e-a295-0b0e2bbd6930"],
Cell[43213, 1345, 395, 8, 70, "Output",ExpressionUUID->"cec37677-84fe-ea41-9d92-a1b003707e83"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43657, 1359, 89, 0, 70, "Subsubsection",ExpressionUUID->"bc0fc821-4559-5e41-8d4c-574b05a648d6"],
Cell[CellGroupData[{
Cell[43771, 1363, 1075, 32, 70, "Input",ExpressionUUID->"ea51c935-d9a1-d74e-a393-65cd4e370fb9",
 Evaluatable->False],
Cell[44849, 1397, 172, 2, 70, "Output",ExpressionUUID->"c95ee645-584d-f14d-8304-51aab852520a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45058, 1404, 547, 15, 70, "Input",ExpressionUUID->"a9f491f8-7b86-bb44-ab28-a286c1acc186"],
Cell[45608, 1421, 397, 8, 70, "Output",ExpressionUUID->"20ab5364-1a41-a744-a68b-372160ad63d9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[46054, 1435, 89, 0, 70, "Subsubsection",ExpressionUUID->"3fc5f4b4-73cc-3b4b-aed5-ef46dd7fe1f7"],
Cell[CellGroupData[{
Cell[46168, 1439, 1100, 33, 70, "Input",ExpressionUUID->"980d5933-5353-9448-987d-cd5e99287542",
 Evaluatable->False],
Cell[47271, 1474, 173, 2, 70, "Output",ExpressionUUID->"0b266af2-ff8d-3840-9966-b2e4c7f88771"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47481, 1481, 572, 16, 70, "Input",ExpressionUUID->"24c4fed8-b8e7-4748-a3a5-141dd13dc87a"],
Cell[48056, 1499, 395, 8, 70, "Output",ExpressionUUID->"55a06bb2-5229-ca4a-abf7-05a00803bb55"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48500, 1513, 89, 0, 70, "Subsubsection",ExpressionUUID->"63d5eb39-2c66-da45-a5ea-bb1fd9d07a4d"],
Cell[CellGroupData[{
Cell[48614, 1517, 1125, 34, 70, "Input",ExpressionUUID->"10ce11dd-8a69-4f4d-bee6-5dfdac29c30c",
 Evaluatable->False],
Cell[49742, 1553, 190, 3, 70, "Output",ExpressionUUID->"ae7b5c4c-5cb5-464b-b682-21f6ae9fedfb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49969, 1561, 597, 17, 70, "Input",ExpressionUUID->"5d3de5ae-ab02-bd4a-9c72-3d1d82c8f290"],
Cell[50569, 1580, 413, 9, 70, "Output",ExpressionUUID->"48ecac48-ee5a-3c48-b956-6cc96a673c0b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51031, 1595, 89, 0, 70, "Subsubsection",ExpressionUUID->"36e37dab-bc5b-f248-b7c1-8c2a7bacc6f6"],
Cell[CellGroupData[{
Cell[51145, 1599, 1358, 40, 70, "Input",ExpressionUUID->"e802d839-8751-1448-bd32-a6bf4f7d4803",
 Evaluatable->False],
Cell[52506, 1641, 366, 10, 70, "Message",ExpressionUUID->"5624758d-3ebd-8c49-a239-61bc7479a6a1"],
Cell[52875, 1653, 173, 2, 70, "Output",ExpressionUUID->"04436079-c835-9645-b02c-60c8cea3c436"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53085, 1660, 613, 17, 70, "Input",ExpressionUUID->"29a43cd9-fd43-5242-b40a-266d39ec0d46"],
Cell[53701, 1679, 399, 8, 70, "Output",ExpressionUUID->"ed056959-b4e8-4a40-96d0-12bedaf0ecdc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54149, 1693, 89, 0, 70, "Subsubsection",ExpressionUUID->"9391f235-89c7-8a4b-920d-c00f9f0d38de"],
Cell[CellGroupData[{
Cell[54263, 1697, 817, 25, 70, "Input",ExpressionUUID->"8d045ffa-4631-6e4d-8a5c-814e3d7acb0f",
 Evaluatable->False],
Cell[55083, 1724, 186, 3, 70, "Output",ExpressionUUID->"01b82d53-87b5-6b43-8d6d-83ac8af2b398"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55306, 1732, 513, 15, 70, "Input",ExpressionUUID->"65915212-b720-e24f-997b-11c570239039"],
Cell[55822, 1749, 417, 9, 70, "Output",ExpressionUUID->"fba65134-ede7-e646-975d-006b4df346bb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56288, 1764, 89, 0, 70, "Subsubsection",ExpressionUUID->"7bcb22b5-ea1c-5648-b613-020c23e5e929"],
Cell[CellGroupData[{
Cell[56402, 1768, 1408, 42, 70, "Input",ExpressionUUID->"26b4fcfa-b109-0e4d-abea-e750029c381e",
 Evaluatable->False],
Cell[57813, 1812, 172, 2, 70, "Output",ExpressionUUID->"0ba0a318-0c71-024e-b43e-78b54ba7301c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58022, 1819, 663, 19, 70, "Input",ExpressionUUID->"3b192c28-7adf-4948-8898-0c304a0a34d6"],
Cell[58688, 1840, 391, 8, 70, "Output",ExpressionUUID->"2e343269-dcb4-004c-a57d-4b7d06df09b3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59128, 1854, 90, 0, 70, "Subsubsection",ExpressionUUID->"fd3d2a9c-fe77-8b40-bd7b-987205ea3305"],
Cell[CellGroupData[{
Cell[59243, 1858, 1100, 33, 70, "Input",ExpressionUUID->"336bf9de-7d7f-b646-964b-198cb8b010e4",
 Evaluatable->False],
Cell[60346, 1893, 188, 3, 70, "Output",ExpressionUUID->"8ee8199a-8166-2441-9814-1b436b20c6fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60571, 1901, 572, 16, 70, "Input",ExpressionUUID->"c9b2d9ab-b068-ca46-b8dd-7479a9190f87"],
Cell[61146, 1919, 408, 9, 70, "Output",ExpressionUUID->"03691bf1-6844-cb4a-8793-6dc1dbb2fd08"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61603, 1934, 90, 0, 70, "Subsubsection",ExpressionUUID->"6210b084-3d60-4df7-89bd-bb4d10c19ca3"],
Cell[CellGroupData[{
Cell[61718, 1938, 618, 20, 70, "Input",ExpressionUUID->"14395959-1545-48fd-98f0-4121b8202801",
 Evaluatable->False],
Cell[62339, 1960, 264, 4, 70, "Output",ExpressionUUID->"267776e4-3531-be41-be12-3c01947bfb09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62640, 1969, 530, 15, 70, "Input",ExpressionUUID->"a3c5074c-c388-49d5-bb40-17d9072f6690"],
Cell[63173, 1986, 520, 12, 70, "Output",ExpressionUUID->"a8ca1f01-159f-0647-b441-44b418560c1f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63742, 2004, 90, 0, 70, "Subsubsection",ExpressionUUID->"f0ab4643-3fe6-4bdc-bb81-c2944303d418"],
Cell[CellGroupData[{
Cell[63857, 2008, 1115, 35, 70, "Input",ExpressionUUID->"f3366ba3-4fd7-4007-a0f8-ec6c64e79769",
 Evaluatable->False],
Cell[64975, 2045, 268, 5, 70, "Output",ExpressionUUID->"7165d160-b1f8-a94f-8f24-dcfc136ef55f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65280, 2055, 801, 24, 70, "Input",ExpressionUUID->"aa6fcba3-6b17-554d-a4a1-13a40ba38fd6"],
Cell[66084, 2081, 519, 12, 70, "Output",ExpressionUUID->"4576f485-3760-1d4e-b20f-9f807e8b5b61"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66652, 2099, 90, 0, 70, "Subsubsection",ExpressionUUID->"ad506218-d0f3-4d0b-90de-ed09bff36a9a"],
Cell[CellGroupData[{
Cell[66767, 2103, 1535, 46, 70, "Input",ExpressionUUID->"b8ff31fe-2cb6-46c7-93a6-f88b7541ab07",
 Evaluatable->False],
Cell[68305, 2151, 291, 5, 70, "Output",ExpressionUUID->"be3d1bde-91cf-8b4e-b1e0-2fa440048891"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68633, 2161, 915, 27, 70, "Input",ExpressionUUID->"53c9c03e-8533-674c-9e37-6b8016459b70"],
Cell[69551, 2190, 512, 12, 70, "Output",ExpressionUUID->"840081b0-7ba7-1f44-8dfc-37c2f2a23c15"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70112, 2208, 90, 0, 70, "Subsubsection",ExpressionUUID->"be92488b-4b8c-48ee-acf5-5a3bcaa143f2"],
Cell[CellGroupData[{
Cell[70227, 2212, 1115, 35, 70, "Input",ExpressionUUID->"22b64956-0abe-488b-ae9b-8ea624ad2e66",
 Evaluatable->False],
Cell[71345, 2249, 267, 5, 70, "Output",ExpressionUUID->"5c0123fc-d0c5-4d40-bfac-d08ddd0def1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71649, 2259, 802, 24, 70, "Input",ExpressionUUID->"6cc3f529-2371-a848-8029-dc62eb46d29b"],
Cell[72454, 2285, 517, 12, 70, "Output",ExpressionUUID->"5761c1e8-80ed-dc4b-b4c6-b8248541a587"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[73020, 2303, 90, 0, 70, "Subsubsection",ExpressionUUID->"9d1dcd71-f0d9-4593-95cd-d7d65ab6ffd9"],
Cell[CellGroupData[{
Cell[73135, 2307, 1993, 59, 70, "Input",ExpressionUUID->"68e71496-8ca6-46cd-a166-96670aa4ab59",
 Evaluatable->False],
Cell[75131, 2368, 268, 5, 70, "Output",ExpressionUUID->"6f3b1bc9-7f2c-5641-8d6b-0474b4ea199c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75436, 2378, 1118, 33, 70, "Input",ExpressionUUID->"648ee002-2fa0-9f41-bda6-93badb96b345"],
Cell[76557, 2413, 497, 11, 70, "Output",ExpressionUUID->"26aa9ac2-e8b7-ea41-bf53-6d5b19e6f72a"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[77115, 2431, 269, 4, 52, "Section",ExpressionUUID->"7ba91097-dc04-1044-b39f-4edbe35ec097"],
Cell[CellGroupData[{
Cell[77409, 2439, 89, 0, 70, "Subsubsection",ExpressionUUID->"a8244eeb-2d80-ff43-ba73-ca9280cf876e"],
Cell[CellGroupData[{
Cell[77523, 2443, 410, 13, 70, "Input",ExpressionUUID->"a95115af-be16-4344-b0de-b1de9a8a1202",
 Evaluatable->False],
Cell[77936, 2458, 169, 2, 70, "Output",ExpressionUUID->"002388d7-c526-0941-b94f-5dc05fb6017e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78142, 2465, 429, 12, 70, "Input",ExpressionUUID->"066c2fbb-4665-fc4e-b31e-9ef9d210dec2"],
Cell[78574, 2479, 476, 9, 70, "Output",ExpressionUUID->"4e1057af-d3d9-a042-80d5-03712814da48"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79099, 2494, 89, 0, 70, "Subsubsection",ExpressionUUID->"c1484ef7-4f2f-3b4f-a50a-83b1bbfd7471"],
Cell[CellGroupData[{
Cell[79213, 2498, 640, 18, 70, "Input",ExpressionUUID->"78a5cca2-4442-ec44-8151-9f4f81e0f6b3",
 Evaluatable->False],
Cell[79856, 2518, 171, 2, 70, "Output",ExpressionUUID->"2e134a4b-3a73-de4d-9a07-ec7db3e8a440"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80064, 2525, 562, 16, 70, "Input",ExpressionUUID->"46c93edc-447e-4d41-9c72-8a0ab37580ad"],
Cell[80629, 2543, 484, 9, 70, "Output",ExpressionUUID->"96728093-5fc0-d24b-96a2-ee9da224669e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[81162, 2558, 89, 0, 70, "Subsubsection",ExpressionUUID->"33252e04-296d-de49-b8d2-d41c4b71ae18"],
Cell[CellGroupData[{
Cell[81276, 2562, 896, 25, 70, "Input",ExpressionUUID->"65e0a96b-93de-fc42-9ff6-7c64d1e704e4",
 Evaluatable->False],
Cell[82175, 2589, 170, 2, 70, "Output",ExpressionUUID->"35761693-e96a-a843-83a7-c0f958fbdd8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82382, 2596, 656, 18, 70, "Input",ExpressionUUID->"d870f55a-4d6c-dd41-b8de-796d0cc60c3c"],
Cell[83041, 2616, 399, 8, 70, "Output",ExpressionUUID->"77ed5261-8e60-724d-8ca8-ef09bdc77e10"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[83489, 2630, 89, 0, 70, "Subsubsection",ExpressionUUID->"932278df-ba9d-4646-98c7-9af6cbb74ad3"],
Cell[CellGroupData[{
Cell[83603, 2634, 679, 19, 70, "Input",ExpressionUUID->"0709f222-3712-2540-8873-3edb888f3b6b",
 Evaluatable->False],
Cell[84285, 2655, 170, 2, 70, "Output",ExpressionUUID->"7e79143b-9df6-b040-a555-8d356a6bd00c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84492, 2662, 562, 16, 70, "Input",ExpressionUUID->"444d4c6b-94b9-604a-b8e1-336b8caaa99b"],
Cell[85057, 2680, 305, 5, 70, "Output",ExpressionUUID->"8eb0392e-b05c-2443-8503-2638a88b0d4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85399, 2690, 630, 17, 70, "Input",ExpressionUUID->"a8329ffb-bcae-fb4f-9f30-7c5256d0f62c"],
Cell[86032, 2709, 354, 8, 70, "Output",ExpressionUUID->"30ab6dc3-d021-2e49-96f4-49492f08e131"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86435, 2723, 89, 0, 70, "Subsubsection",ExpressionUUID->"9cc35317-b3f1-434a-b87f-f9c5c2079594"],
Cell[CellGroupData[{
Cell[86549, 2727, 870, 25, 70, "Input",ExpressionUUID->"83b2b39f-dd32-9045-ad8c-ca0d960c5282",
 Evaluatable->False],
Cell[87422, 2754, 458, 11, 70, "Message",ExpressionUUID->"b23a136f-c8e3-8349-8cc9-48382df13f88"],
Cell[87883, 2767, 458, 11, 70, "Message",ExpressionUUID->"6f74a12c-6a93-934b-ab1c-0db9c5aa76cd"],
Cell[88344, 2780, 168, 2, 70, "Output",ExpressionUUID->"ba95114d-48e4-1246-bdf1-39ac12d86568"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88549, 2787, 715, 19, 70, "Input",ExpressionUUID->"03b1d108-ff66-eb4a-8db7-1cba62a64757"],
Cell[89267, 2808, 361, 6, 70, "Output",ExpressionUUID->"8d13643c-c12b-6546-8b7e-9fae15846581"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89665, 2819, 691, 19, 70, "Input",ExpressionUUID->"b403f515-7d7c-9e49-96c8-f971c61618af"],
Cell[90359, 2840, 304, 6, 70, "Output",ExpressionUUID->"6139a74c-ed1d-5a46-b953-f3405d066cbf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90712, 2852, 89, 0, 70, "Subsubsection",ExpressionUUID->"20d49baf-8ea6-a242-af00-2d6a2c05a945"],
Cell[CellGroupData[{
Cell[90826, 2856, 896, 25, 70, "Input",ExpressionUUID->"70867b20-3f5a-b641-80ae-efd959661748",
 Evaluatable->False],
Cell[91725, 2883, 170, 2, 70, "Output",ExpressionUUID->"a6268b42-3326-2545-b8fd-b0883f11d96e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91932, 2890, 696, 19, 70, "Input",ExpressionUUID->"5793ccde-fef4-bd47-a75c-7de15f05c96d"],
Cell[92631, 2911, 400, 8, 70, "Output",ExpressionUUID->"ea768422-f2ad-c243-afd6-2b8c09ced492"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93080, 2925, 89, 0, 70, "Subsubsection",ExpressionUUID->"527d599c-37b9-9e42-996a-3822ec0d4177"],
Cell[CellGroupData[{
Cell[93194, 2929, 1212, 33, 70, "Input",ExpressionUUID->"fa8692c7-5ce8-bf45-b3f4-fe9768ae7644",
 Evaluatable->False],
Cell[94409, 2964, 171, 2, 70, "Output",ExpressionUUID->"fd2fb61f-0615-8040-855b-a83198e0e53d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94617, 2971, 820, 22, 70, "Input",ExpressionUUID->"1e65a224-69a8-f84f-940d-a9eb6dd1fd9d"],
Cell[95440, 2995, 286, 5, 70, "Output",ExpressionUUID->"3d7cb528-09b3-7f4c-a437-7d31760ac808"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95763, 3005, 1083, 27, 70, "Input",ExpressionUUID->"8a26d2e1-3955-2f41-bc9c-ff90f8f0ca85"],
Cell[96849, 3034, 344, 7, 70, "Output",ExpressionUUID->"85fa139c-305d-6c49-8bfb-9c8df5faa8d9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[97242, 3047, 89, 0, 70, "Subsubsection",ExpressionUUID->"85fbb0b6-de89-254e-9da7-d23457acf4a7"],
Cell[CellGroupData[{
Cell[97356, 3051, 900, 26, 70, "Input",ExpressionUUID->"311810ca-4b0b-c842-ac17-046b4a173ba6",
 Evaluatable->False],
Cell[98259, 3079, 173, 2, 70, "Output",ExpressionUUID->"63882a19-3e68-6740-a6bc-830217d0c400"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98469, 3086, 698, 19, 70, "Input",ExpressionUUID->"80e3fe49-38d8-1948-9ad6-0673041ff1ae"],
Cell[99170, 3107, 368, 8, 70, "Output",ExpressionUUID->"cc82bc2d-20b8-ee42-bf49-98f078ecc1c8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99587, 3121, 89, 0, 70, "Subsubsection",ExpressionUUID->"6fe3e029-f47f-a249-b27b-f93af4407f3e"],
Cell[CellGroupData[{
Cell[99701, 3125, 1225, 34, 70, "Input",ExpressionUUID->"2ef04457-3fc5-0c44-9c03-3ebe6cab3065",
 Evaluatable->False],
Cell[100929, 3161, 459, 11, 70, "Message",ExpressionUUID->"80939e38-80f8-9441-b01c-a131dfa63cb7"],
Cell[101391, 3174, 177, 3, 70, "Output",ExpressionUUID->"46857349-d4b1-b14c-8fd3-8c4fae8960a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101605, 3182, 819, 22, 70, "Input",ExpressionUUID->"fdf8ea43-7a32-0640-99a6-b9fda5a01fee"],
Cell[102427, 3206, 306, 5, 70, "Output",ExpressionUUID->"cbacdfeb-17e0-5b4e-98d9-18b7635e308f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102770, 3216, 1083, 27, 70, "Input",ExpressionUUID->"84655e4d-ed81-f649-9eb6-d421b0171bd0"],
Cell[103856, 3245, 319, 7, 70, "Output",ExpressionUUID->"94a0dcfa-42b6-fe47-82dd-87bd9cc6b336"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[104224, 3258, 90, 0, 70, "Subsubsection",ExpressionUUID->"1bbe68ae-24f9-9d45-a2cb-dd2c7734ce34"],
Cell[CellGroupData[{
Cell[104339, 3262, 679, 19, 70, "Input",ExpressionUUID->"26995925-2315-574d-a694-ac992ad1ff72",
 Evaluatable->False],
Cell[105021, 3283, 171, 2, 70, "Output",ExpressionUUID->"89f41910-d514-0d45-b661-5cd4097fbdcf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105229, 3290, 624, 17, 70, "Input",ExpressionUUID->"fa17e2c5-e3a5-4d42-8b5e-fc8e26b2b305"],
Cell[105856, 3309, 398, 8, 70, "Output",ExpressionUUID->"62c86121-d397-f445-976f-5f044ee4c433"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106303, 3323, 90, 0, 70, "Subsubsection",ExpressionUUID->"78f42518-b0a4-4ac9-b246-dea72de16b50"],
Cell[CellGroupData[{
Cell[106418, 3327, 553, 17, 70, "Input",ExpressionUUID->"4019c2db-0e97-4ac7-8f1e-eefaf65746e7",
 Evaluatable->False],
Cell[106974, 3346, 265, 4, 70, "Output",ExpressionUUID->"0a2cc514-2616-0a41-93f7-fe1b5ef63171"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107276, 3355, 511, 14, 70, "Input",ExpressionUUID->"d31b8721-526d-4338-9651-a7962e74921b"],
Cell[107790, 3371, 493, 11, 70, "Output",ExpressionUUID->"4f189887-7d90-cb41-abd9-a13288f732e6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[108332, 3388, 90, 0, 70, "Subsubsection",ExpressionUUID->"a749f849-e2b7-4ad7-8c8a-4d0a43368ffb"],
Cell[CellGroupData[{
Cell[108447, 3392, 857, 25, 70, "Input",ExpressionUUID->"110bb4be-6d5d-4f63-9c38-ddd0f5184a06",
 Evaluatable->False],
Cell[109307, 3419, 266, 4, 70, "Output",ExpressionUUID->"3f8ff268-dc64-3140-94d6-822c4fa86c62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109610, 3428, 718, 21, 70, "Input",ExpressionUUID->"a8f8e58f-baf2-4ae6-ba9b-c44a1d24b346"],
Cell[110331, 3451, 282, 5, 70, "Output",ExpressionUUID->"89033ff0-d33d-7740-b413-9d605bc79ec3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110650, 3461, 784, 22, 70, "Input",ExpressionUUID->"7edc3124-8336-e946-b596-aba4bb6bf7da"],
Cell[111437, 3485, 257, 4, 70, "Output",ExpressionUUID->"6b49775c-94a5-a244-8503-f69bb86a6ae1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111731, 3494, 757, 21, 70, "Input",ExpressionUUID->"fba16f1a-9911-4943-9f3c-6604910f97b9"],
Cell[112491, 3517, 449, 10, 70, "Output",ExpressionUUID->"699e0242-d236-3943-8d2e-a06a8f7e2c3c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[112989, 3533, 90, 0, 70, "Subsubsection",ExpressionUUID->"0a37d38f-0a2c-4e3a-9710-105d660e228a"],
Cell[CellGroupData[{
Cell[113104, 3537, 1181, 34, 70, "Input",ExpressionUUID->"da09447b-8438-4903-82bb-84ec75a9a92a",
 Evaluatable->False],
Cell[114288, 3573, 269, 4, 70, "Output",ExpressionUUID->"72a56898-8d88-d84b-aec9-c8f9caddab94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114594, 3582, 881, 25, 70, "Input",ExpressionUUID->"6d9cf27f-70ea-43b2-8ee2-9d93353c116c"],
Cell[115478, 3609, 284, 5, 70, "Output",ExpressionUUID->"136161c6-b7d2-3046-bce1-b7c94d6ef115"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115799, 3619, 949, 26, 70, "Input",ExpressionUUID->"fac6cd2a-e0f8-4a46-b3a9-bdf737c2502f"],
Cell[116751, 3647, 489, 10, 70, "Output",ExpressionUUID->"521d581a-d372-c343-89e0-45a1709cb71a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[117289, 3663, 90, 0, 70, "Subsubsection",ExpressionUUID->"07c64dce-d6cb-469b-ad8a-679aff562b35"],
Cell[CellGroupData[{
Cell[117404, 3667, 927, 27, 70, "Input",ExpressionUUID->"b7db8a0b-e7e2-41ad-a013-a79f4c00dc59",
 Evaluatable->False],
Cell[118334, 3696, 269, 4, 70, "Output",ExpressionUUID->"db8d7a47-03b1-2145-998b-43aa6f4e2fde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118640, 3705, 718, 21, 70, "Input",ExpressionUUID->"2bd5767d-da49-4f65-b830-5ebd2b9294bc"],
Cell[119361, 3728, 487, 10, 70, "Output",ExpressionUUID->"d4916bed-7974-c64e-b312-3160d44094e8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119897, 3744, 90, 0, 70, "Subsubsection",ExpressionUUID->"0d9944a9-19a8-488e-8012-067dbfef599e"],
Cell[CellGroupData[{
Cell[120012, 3748, 1536, 44, 70, "Input",ExpressionUUID->"56931737-6cbe-4f66-9a42-ef030a03af0b",
 Evaluatable->False],
Cell[121551, 3794, 248, 4, 70, "Output",ExpressionUUID->"83b01fcb-63f0-3146-b1bd-68ad58830560"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121836, 3803, 1045, 29, 70, "Input",ExpressionUUID->"0f873b16-87cf-4752-97cd-5f91641aff85"],
Cell[122884, 3834, 282, 5, 70, "Output",ExpressionUUID->"b87e2bc9-a022-3b42-9af7-0bd24a4dd236"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123203, 3844, 1129, 30, 70, "Input",ExpressionUUID->"a16bc203-d66d-af42-b691-a1b32dec4444"],
Cell[124335, 3876, 509, 11, 70, "Output",ExpressionUUID->"1a0a7b89-7c21-d247-a92e-fcb88e58cf46"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[124893, 3893, 90, 0, 70, "Subsubsection",ExpressionUUID->"de0ee60a-6ff8-413e-86a8-c0f216febdd1"],
Cell[CellGroupData[{
Cell[125008, 3897, 1320, 38, 70, "Input",ExpressionUUID->"8cc1aea4-8852-4a4d-9d67-2ed87bf5c57f",
 Evaluatable->False],
Cell[126331, 3937, 267, 4, 70, "Output",ExpressionUUID->"50ba8f7d-73c8-5f4f-ad5a-6a8b9c22abfe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126635, 3946, 1010, 29, 70, "Input",ExpressionUUID->"8295a12e-e45a-4c4f-8a5c-0b86b7ed5cea"],
Cell[127648, 3977, 284, 5, 70, "Output",ExpressionUUID->"fda66338-ea5b-3242-823b-ed8424887a2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127969, 3987, 1103, 31, 70, "Input",ExpressionUUID->"50e29206-09ae-0341-af41-f6738af67c56"],
Cell[129075, 4020, 498, 11, 70, "Output",ExpressionUUID->"d36347ab-8b59-2f40-b951-f39e9d8f9d91"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[129622, 4037, 90, 0, 70, "Subsubsection",ExpressionUUID->"2c11cbe8-b27f-41fa-8ce5-96c49cde5cbd"],
Cell[CellGroupData[{
Cell[129737, 4041, 892, 26, 70, "Input",ExpressionUUID->"e210f408-091b-4f78-a3cb-d65da432bc94",
 Evaluatable->False],
Cell[130632, 4069, 172, 2, 70, "Output",ExpressionUUID->"d4d44fda-c87b-d640-a626-4778bc5f0eb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130841, 4076, 981, 29, 70, "Input",ExpressionUUID->"dff8c02e-019b-4f2e-b4e6-58b0b3e90cd4"],
Cell[131825, 4107, 349, 7, 70, "Output",ExpressionUUID->"a5e8ce85-a005-c747-aff9-5fd14f055df4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[132223, 4120, 90, 0, 70, "Subsubsection",ExpressionUUID->"7bf87e92-5c84-4708-b6c7-8c1a360f234b"],
Cell[CellGroupData[{
Cell[132338, 4124, 1672, 49, 70, "Input",ExpressionUUID->"c1d746a5-6bbb-4c09-ba55-3af973760e0c",
 Evaluatable->False],
Cell[134013, 4175, 269, 4, 70, "Output",ExpressionUUID->"b838300d-35b2-6741-96d2-3f2764b3907b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134319, 4184, 1443, 41, 70, "Input",ExpressionUUID->"e6291f08-ac65-4b11-b354-eb7f76f39e45"],
Cell[135765, 4227, 486, 11, 70, "Output",ExpressionUUID->"16531e98-d00e-4d4e-979c-9034e2cd36b2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[136300, 4244, 90, 0, 70, "Subsubsection",ExpressionUUID->"bed32146-b5e2-4253-bdb6-ab0580741b44"],
Cell[CellGroupData[{
Cell[136415, 4248, 2148, 63, 70, "Input",ExpressionUUID->"b38e84cc-002d-4b2d-8dc4-50cfc9fd5b7e",
 Evaluatable->False],
Cell[138566, 4313, 248, 4, 70, "Output",ExpressionUUID->"491c80c7-ae45-304a-8dd3-93ae457f7d7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138851, 4322, 1749, 49, 70, "Input",ExpressionUUID->"123e1a16-87d8-4964-aa9a-eed2068306de"],
Cell[140603, 4373, 281, 5, 70, "Output",ExpressionUUID->"0d4ef99b-dca4-314f-bede-ccb02f300707"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140921, 4383, 1843, 51, 70, "Input",ExpressionUUID->"78b60931-b7cb-b54e-8a4b-e6ed22404612"],
Cell[142767, 4436, 533, 11, 70, "Output",ExpressionUUID->"69db866c-7210-ad4d-bd2a-bca37b7673d5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[143349, 4453, 90, 0, 70, "Subsubsection",ExpressionUUID->"227dfa74-1ea1-4714-90b1-593ceedbfd7d"],
Cell[CellGroupData[{
Cell[143464, 4457, 1766, 51, 70, "Input",ExpressionUUID->"67027a93-25aa-4b81-b48f-13d1588116eb",
 Evaluatable->False],
Cell[145233, 4510, 251, 4, 70, "Output",ExpressionUUID->"ecbfbbbb-14d4-c04c-b7d0-c99bc5d90105"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145521, 4519, 1520, 43, 70, "Input",ExpressionUUID->"b77b6000-6286-4063-95f7-263c715606de"],
Cell[147044, 4564, 486, 10, 70, "Output",ExpressionUUID->"7ac9bb4f-d246-2242-a8f6-afec6724c524"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[147591, 4581, 96, 0, 52, "Section",ExpressionUUID->"7ad64ed5-3792-8142-882f-0d441292fbf1"],
Cell[CellGroupData[{
Cell[147712, 4585, 89, 0, 70, "Subsubsection",ExpressionUUID->"03345aec-1f6f-3a45-9934-df167016167c"],
Cell[CellGroupData[{
Cell[147826, 4589, 517, 17, 70, "Input",ExpressionUUID->"022b91f6-e2a8-c640-a4be-f2e09ea1a65b",
 Evaluatable->False],
Cell[148346, 4608, 170, 2, 70, "Output",ExpressionUUID->"f2f1075c-f0c1-904c-9d76-6b0508c97ebf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148553, 4615, 502, 14, 70, "Input",ExpressionUUID->"3b5eb641-b745-d944-a186-4c30d5feef51"],
Cell[149058, 4631, 377, 8, 70, "Output",ExpressionUUID->"e5aac674-843d-1b42-8c45-da4e24e8af94"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[149484, 4645, 89, 0, 70, "Subsubsection",ExpressionUUID->"5e1a2139-9a43-734f-ac06-779bc145f83a"],
Cell[CellGroupData[{
Cell[149598, 4649, 861, 26, 70, "Input",ExpressionUUID->"1a2e1f84-ba93-3047-89ca-8f5e733c8ecd",
 Evaluatable->False],
Cell[150462, 4677, 170, 2, 70, "Output",ExpressionUUID->"df3e0d84-a01f-8c46-ae0e-3d568f4ae668"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150669, 4684, 698, 20, 70, "Input",ExpressionUUID->"6ceec047-e3aa-ec41-b40a-51f350fb617c"],
Cell[151370, 4706, 371, 8, 70, "Output",ExpressionUUID->"a2e060e9-bf69-9743-b410-f955f58feba5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[151790, 4720, 89, 0, 70, "Subsubsection",ExpressionUUID->"016e161a-5f1c-d843-940e-59b1f4899504"],
Cell[CellGroupData[{
Cell[151904, 4724, 1212, 36, 70, "Input",ExpressionUUID->"cdcd282c-d2dd-8c4b-ad94-aded9863ef6d",
 Evaluatable->False],
Cell[153119, 4762, 171, 2, 70, "Output",ExpressionUUID->"345a28cf-6228-f842-8006-787749034919"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153327, 4769, 836, 23, 70, "Input",ExpressionUUID->"15d1024a-d419-aa49-8255-dbf5b53b8b01"],
Cell[154166, 4794, 373, 8, 70, "Output",ExpressionUUID->"a453627c-71b4-244b-8a18-bbaadedb520e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[154588, 4808, 89, 0, 70, "Subsubsection",ExpressionUUID->"ff9470fd-f9b7-0240-ba08-939a0913e0a2"],
Cell[CellGroupData[{
Cell[154702, 4812, 1236, 38, 70, "Input",ExpressionUUID->"0a119822-db6e-d447-8d21-cc6fef2200a4",
 Evaluatable->False],
Cell[155941, 4852, 171, 2, 70, "Output",ExpressionUUID->"6ff07f80-244e-b44c-b577-ab753b37b299"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156149, 4859, 886, 25, 70, "Input",ExpressionUUID->"4613cc2a-3953-0845-91f7-385cc317d873"],
Cell[157038, 4886, 466, 10, 70, "Output",ExpressionUUID->"3303aa6d-2cb1-4343-be21-ad56f13bffa7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[157553, 4902, 89, 0, 70, "Subsubsection",ExpressionUUID->"ebb8ce17-2210-f949-bda3-63bb2751338a"],
Cell[CellGroupData[{
Cell[157667, 4906, 925, 28, 70, "Input",ExpressionUUID->"384db89d-bf68-5c4e-8f58-f72866325b2b",
 Evaluatable->False],
Cell[158595, 4936, 174, 2, 70, "Output",ExpressionUUID->"3c60a60c-d322-8142-aa90-dfcd2a1ce3e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158806, 4943, 723, 21, 70, "Input",ExpressionUUID->"8f0025e9-0325-6e42-bb78-4c867070ae28"],
Cell[159532, 4966, 465, 10, 70, "Output",ExpressionUUID->"b0951f3f-44d7-d84b-9dcb-1eb359b2665f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[160046, 4982, 89, 0, 70, "Subsubsection",ExpressionUUID->"74ffebd9-4416-c449-90e0-36b2a8462de7"],
Cell[CellGroupData[{
Cell[160160, 4986, 1559, 47, 70, "Input",ExpressionUUID->"5365a0e8-2dd4-6346-aa28-e90705904a45",
 Evaluatable->False],
Cell[161722, 5035, 171, 2, 70, "Output",ExpressionUUID->"927a68b0-e1e3-444d-bc06-10ea2c3b5508"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161930, 5042, 1031, 29, 70, "Input",ExpressionUUID->"9eb6139a-95e3-6841-ada7-ebb50b5484a9"],
Cell[162964, 5073, 456, 10, 70, "Output",ExpressionUUID->"34e7fe54-68eb-6048-a6f3-c34a2317e0e1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[163469, 5089, 89, 0, 70, "Subsubsection",ExpressionUUID->"4bb78d25-c670-7b45-9661-a54bfebb9a75"],
Cell[CellGroupData[{
Cell[163583, 5093, 1267, 38, 70, "Input",ExpressionUUID->"3dd40081-f052-4647-b063-a9973bd7bb66",
 Evaluatable->False],
Cell[164853, 5133, 189, 3, 70, "Output",ExpressionUUID->"64ed7065-fc3f-0c40-b3e5-19719759fab2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165079, 5141, 861, 24, 70, "Input",ExpressionUUID->"d7da9d97-ed74-3943-bb20-a6afb7ccb11e"],
Cell[165943, 5167, 492, 12, 70, "Output",ExpressionUUID->"95cb1405-84a8-e546-b33a-0f828c80271b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[166484, 5185, 89, 0, 70, "Subsubsection",ExpressionUUID->"05fca547-c180-1a40-bc41-c8837d0d5f58"],
Cell[CellGroupData[{
Cell[166598, 5189, 1262, 38, 70, "Input",ExpressionUUID->"3a6c02a7-3938-684e-bb2b-a3971c595e1d",
 Evaluatable->False],
Cell[167863, 5229, 187, 3, 70, "Output",ExpressionUUID->"bc7d0fab-647f-c34e-8c6a-8df746c888d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168087, 5237, 886, 25, 70, "Input",ExpressionUUID->"bc11171f-7d45-0444-915c-1846eab34fc5"],
Cell[168976, 5264, 491, 12, 70, "Output",ExpressionUUID->"4595277d-f096-014f-9c6f-4edb3edf81a6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169516, 5282, 89, 0, 70, "Subsubsection",ExpressionUUID->"593ab308-8bd0-3744-b1db-24f4480c59f1"],
Cell[CellGroupData[{
Cell[169630, 5286, 1563, 47, 70, "Input",ExpressionUUID->"50304002-e298-c349-8477-6eb24e45a4a9",
 Evaluatable->False],
Cell[171196, 5335, 191, 3, 70, "Output",ExpressionUUID->"39c47b8d-a32a-9243-a3db-d4b1d72071af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171424, 5343, 1006, 28, 70, "Input",ExpressionUUID->"398ac655-6f9b-4146-a856-86168921d328"],
Cell[172433, 5373, 487, 11, 70, "Output",ExpressionUUID->"786ec896-5281-e147-a88a-0fb931957b6a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[172969, 5390, 90, 0, 70, "Subsubsection",ExpressionUUID->"ff4ecc5c-477d-3b4f-b203-ee3221155a5a"],
Cell[CellGroupData[{
Cell[173084, 5394, 925, 28, 70, "Input",ExpressionUUID->"ed690929-937e-4b49-84c8-e1fce92c3bad",
 Evaluatable->False],
Cell[174012, 5424, 188, 3, 70, "Output",ExpressionUUID->"27fa3ebe-2e08-324c-89a3-6416829d1112"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174237, 5432, 723, 21, 70, "Input",ExpressionUUID->"f2244854-c8f9-c743-8f99-49bf44bc06ce"],
Cell[174963, 5455, 486, 12, 70, "Output",ExpressionUUID->"569e9b9b-3e4e-ad49-8ac7-ddeb8eff2430"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[175498, 5473, 90, 0, 70, "Subsubsection",ExpressionUUID->"331bc27b-0eee-4404-8f85-584bf3614085"],
Cell[CellGroupData[{
Cell[175613, 5477, 712, 23, 70, "Input",ExpressionUUID->"9a67ae7c-f3fb-4008-bdf5-e3a72ae52c55",
 Evaluatable->False],
Cell[176328, 5502, 266, 4, 70, "Output",ExpressionUUID->"ee6cd97a-a1c4-c746-bcab-283924b3bd89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176631, 5511, 660, 19, 70, "Input",ExpressionUUID->"bd343f2b-9f59-4bdf-a3c9-bb54ede3015c"],
Cell[177294, 5532, 493, 11, 70, "Output",ExpressionUUID->"30affbce-3234-634a-aae6-62d5ff431f0a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177836, 5549, 90, 0, 70, "Subsubsection",ExpressionUUID->"d6e5ce01-cc08-4016-8211-bb569a471738"],
Cell[CellGroupData[{
Cell[177951, 5553, 1160, 36, 70, "Input",ExpressionUUID->"da45ac16-f02a-4ac9-9058-1e7fc8cb2057",
 Evaluatable->False],
Cell[179114, 5591, 269, 4, 70, "Output",ExpressionUUID->"a0240b15-aa28-0a4e-a645-74d74a5f9aad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179420, 5600, 960, 29, 70, "Input",ExpressionUUID->"a544aead-7228-43c1-a3fd-6e8666168bb6"],
Cell[180383, 5631, 493, 11, 70, "Output",ExpressionUUID->"d875f608-324f-2c4c-a0aa-db9218dec031"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[180925, 5648, 90, 0, 70, "Subsubsection",ExpressionUUID->"b4dbb5c0-a861-4d3b-8726-827891863e91"],
Cell[CellGroupData[{
Cell[181040, 5652, 1737, 54, 70, "Input",ExpressionUUID->"335b29fb-2a69-4660-b02d-d566d48c57bd",
 Evaluatable->False],
Cell[182780, 5708, 252, 4, 70, "Output",ExpressionUUID->"a018715c-1518-0c4f-81ec-4d67c66c3d8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183069, 5717, 1309, 38, 70, "Input",ExpressionUUID->"31690bf2-9057-475f-8ba7-fcdecaca2f07"],
Cell[184381, 5757, 515, 11, 70, "Output",ExpressionUUID->"60687ada-427c-5443-87a1-16d0390cb1d7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[184945, 5774, 90, 0, 70, "Subsubsection",ExpressionUUID->"21fe76c2-5286-4bc9-a5ed-efbc4bc764d2"],
Cell[CellGroupData[{
Cell[185060, 5778, 1309, 41, 70, "Input",ExpressionUUID->"ed659c9b-69b8-400a-9ffb-1ecb5b7e2e1b",
 Evaluatable->False],
Cell[186372, 5821, 267, 5, 70, "Output",ExpressionUUID->"d45f9159-ed29-604b-8778-d4607b70c231"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186676, 5831, 1039, 32, 70, "Input",ExpressionUUID->"872eedd3-3520-4ab1-b8e5-6e83437fa167"],
Cell[187718, 5865, 531, 12, 70, "Output",ExpressionUUID->"3ce60491-8b02-4a45-affe-1114085bb6c8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[188298, 5883, 90, 0, 70, "Subsubsection",ExpressionUUID->"cbb287f3-255d-4426-aad8-7d0827c40436"],
Cell[CellGroupData[{
Cell[188413, 5887, 2213, 67, 70, "Input",ExpressionUUID->"d3d7b6fa-c834-4922-947c-0b851cc428a9",
 Evaluatable->False],
Cell[190629, 5956, 253, 4, 70, "Output",ExpressionUUID->"0648d070-c66e-4040-8914-a982f0296503"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190919, 5965, 1559, 45, 70, "Input",ExpressionUUID->"0c3a9ec8-2ce7-46a0-a173-2eb52e397683"],
Cell[192481, 6012, 495, 11, 70, "Output",ExpressionUUID->"fb36391d-8edb-0242-af11-a7ad1e5004b6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[193025, 6029, 90, 0, 70, "Subsubsection",ExpressionUUID->"4b3ae894-97d6-4a8d-b191-364d6a4bda03"],
Cell[CellGroupData[{
Cell[193140, 6033, 1710, 52, 70, "Input",ExpressionUUID->"d579fd7f-1b19-4409-97e3-c08ac1e3b5eb",
 Evaluatable->False],
Cell[194853, 6087, 271, 5, 70, "Output",ExpressionUUID->"6ed017ff-bf04-6d4d-8f75-07ca51e96548"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195161, 6097, 1323, 39, 70, "Input",ExpressionUUID->"5cb5c5d6-4fec-44de-af69-446fa01ea9fc"],
Cell[196487, 6138, 545, 13, 70, "Output",ExpressionUUID->"abe0ea98-3f12-5243-8be5-d5f885c2cdcc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[197081, 6157, 90, 0, 70, "Subsubsection",ExpressionUUID->"780396b5-8abc-46c7-b0a4-cf21d3837088"],
Cell[CellGroupData[{
Cell[197196, 6161, 1118, 34, 70, "Input",ExpressionUUID->"dfbb0b6c-f6cc-4022-a9d5-664fc246d74c",
 Evaluatable->False],
Cell[198317, 6197, 188, 3, 70, "Output",ExpressionUUID->"e5b07951-f054-5a4c-9ddc-caae897357d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198542, 6205, 1142, 34, 70, "Input",ExpressionUUID->"77cea726-7e71-4bb6-b12c-4963c2a4ea8c"],
Cell[199687, 6241, 392, 9, 70, "Output",ExpressionUUID->"f47df77d-e1cd-fc40-b601-6b6db7ea704f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[200128, 6256, 90, 0, 70, "Subsubsection",ExpressionUUID->"4d77992b-6e66-4498-92ef-663150b3d78a"],
Cell[CellGroupData[{
Cell[200243, 6260, 1974, 59, 70, "Input",ExpressionUUID->"24f33d52-cd76-413a-a149-af4fad7e1220",
 Evaluatable->False],
Cell[202220, 6321, 265, 5, 70, "Output",ExpressionUUID->"ce863b67-e392-c643-be3d-c8de0a3a4f76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202522, 6331, 1657, 48, 70, "Input",ExpressionUUID->"756c5e89-a614-4b25-a6f0-e906cbd6cbfe"],
Cell[204182, 6381, 532, 13, 70, "Output",ExpressionUUID->"b184a29c-c880-6348-a984-1042accf2cc5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[204763, 6400, 90, 0, 70, "Subsubsection",ExpressionUUID->"9beedfea-37ae-4810-9298-b39c76665d31"],
Cell[CellGroupData[{
Cell[204878, 6404, 2648, 80, 70, "Input",ExpressionUUID->"5c795e5a-a33a-4703-900a-9896256a23c7",
 Evaluatable->False],
Cell[207529, 6486, 271, 5, 70, "Output",ExpressionUUID->"306195b1-1335-be41-abe1-aa8d51007506"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207837, 6496, 2114, 61, 70, "Input",ExpressionUUID->"9e99f5fd-ba39-48df-9264-efb2914fe2e7"],
Cell[209954, 6559, 531, 12, 70, "Output",ExpressionUUID->"8ab98463-25fe-5941-96aa-a0d055bd6d47"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[210534, 6577, 90, 0, 70, "Subsubsection",ExpressionUUID->"04be306d-2d53-40e6-9b89-eb3429d7df76"],
Cell[CellGroupData[{
Cell[210649, 6581, 2167, 65, 70, "Input",ExpressionUUID->"e4778932-6cb3-4811-ace2-226554189d99",
 Evaluatable->False],
Cell[212819, 6648, 252, 4, 70, "Output",ExpressionUUID->"27b6338a-d4dc-904c-aade-97b15fceb51f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213108, 6657, 1711, 52, 70, "Input",ExpressionUUID->"b220cf42-a0f4-3b44-b44a-2189d09f1b66"],
Cell[214822, 6711, 485, 10, 70, "Output",ExpressionUUID->"a638ac12-1fc7-6541-8cf3-96d9f4748004"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[215368, 6728, 191, 3, 52, "Section",ExpressionUUID->"ee023a2b-db3b-914c-b738-2e4a08dcb40c"],
Cell[CellGroupData[{
Cell[215584, 6735, 89, 0, 70, "Subsubsection",ExpressionUUID->"a171973e-1e68-ac4e-b744-acd35abad636"],
Cell[CellGroupData[{
Cell[215698, 6739, 456, 13, 70, "Input",ExpressionUUID->"c29f9cd3-71d1-394b-b7a1-180177b449b1",
 Evaluatable->False],
Cell[216157, 6754, 169, 2, 70, "Output",ExpressionUUID->"efcc9f03-2946-dc42-a2b7-844ed1bc41a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216363, 6761, 448, 12, 70, "Input",ExpressionUUID->"e4c9f6b7-c928-334a-877a-25e7f7a1e1f0"],
Cell[216814, 6775, 422, 8, 70, "Output",ExpressionUUID->"b3e6650d-2f5e-e14e-95b3-fa0df07c182b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[217285, 6789, 89, 0, 70, "Subsubsection",ExpressionUUID->"f712fd46-8883-0542-9edb-b8b50ad6aa5e"],
Cell[CellGroupData[{
Cell[217399, 6793, 730, 20, 70, "Input",ExpressionUUID->"1d44e193-bbe1-e64f-a0c7-1ba26389c969",
 Evaluatable->False],
Cell[218132, 6815, 171, 2, 70, "Output",ExpressionUUID->"73a8c970-5d88-3f42-8340-27d30b4fd97f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218340, 6822, 598, 17, 70, "Input",ExpressionUUID->"a0c9e0c0-050b-154d-861f-0548a22138fa"],
Cell[218941, 6841, 334, 5, 70, "Output",ExpressionUUID->"619f6af5-4104-484d-a139-01ff34c3b219"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219312, 6851, 664, 18, 70, "Input",ExpressionUUID->"a7dbab74-c3e3-b14f-9cbe-0c8e6d9dbcf9"],
Cell[219979, 6871, 347, 7, 70, "Output",ExpressionUUID->"5b005aba-3309-8948-9b46-a246c6ee11a2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[220375, 6884, 89, 0, 70, "Subsubsection",ExpressionUUID->"d6c5c8fc-d9a8-074c-8072-d07484890571"],
Cell[CellGroupData[{
Cell[220489, 6888, 781, 21, 70, "Input",ExpressionUUID->"6d5daa3c-df5b-5348-a964-c6b11887d270",
 Evaluatable->False],
Cell[221273, 6911, 169, 2, 70, "Output",ExpressionUUID->"0166eece-d6b3-1647-82a8-d1c98020592f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221479, 6918, 666, 18, 70, "Input",ExpressionUUID->"8f7e5cc1-6529-bc48-bf4d-281c93805123"],
Cell[222148, 6938, 430, 9, 70, "Output",ExpressionUUID->"3bdc60c4-a763-174f-badf-0791c520ce56"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[222627, 6953, 89, 0, 70, "Subsubsection",ExpressionUUID->"f212b418-2035-d64a-a2db-bfaf953fe6d2"],
Cell[CellGroupData[{
Cell[222741, 6957, 1008, 27, 70, "Input",ExpressionUUID->"1805dbf8-e3dc-ad43-8efa-cd9afaaf6452",
 Evaluatable->False],
Cell[223752, 6986, 172, 2, 70, "Output",ExpressionUUID->"32268402-71e5-634a-9900-76a37a54e460"]
}, Open  ]],
Cell[CellGroupData[{
Cell[223961, 6993, 789, 20, 70, "Input",ExpressionUUID->"d3239769-bbab-a941-97f5-8c9f9e0adaee"],
Cell[224753, 7015, 257, 4, 70, "Output",ExpressionUUID->"3b2d0fa3-edf5-c040-b06a-cbfe2ec2d1dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225047, 7024, 792, 20, 70, "Input",ExpressionUUID->"255efecc-d837-5e46-b8b9-7643031027c1"],
Cell[225842, 7046, 499, 9, 70, "Output",ExpressionUUID->"e2f2d0e6-58b9-224a-9d2d-9be7581e598e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[226390, 7061, 89, 0, 70, "Subsubsection",ExpressionUUID->"0402a77c-1622-5741-8365-866e5b930f9a"],
Cell[CellGroupData[{
Cell[226504, 7065, 1043, 29, 70, "Input",ExpressionUUID->"a190d138-e3e8-3842-8a56-88bec3e0289c",
 Evaluatable->False],
Cell[227550, 7096, 170, 2, 70, "Output",ExpressionUUID->"e80dc5f9-a564-cd4e-9790-e265da7b6008"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227757, 7103, 772, 21, 70, "Input",ExpressionUUID->"3d73c995-9d90-b34e-a685-5cf7c2b372dc"],
Cell[228532, 7126, 394, 8, 70, "Output",ExpressionUUID->"09122b81-61a7-9c42-b9c4-f0a6b373bf56"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[228975, 7140, 89, 0, 70, "Subsubsection",ExpressionUUID->"ad12bddf-fb24-2445-91e6-c3d4dcb81326"],
Cell[CellGroupData[{
Cell[229089, 7144, 1042, 29, 70, "Input",ExpressionUUID->"099eb4ab-fae2-ce42-8072-2b7e4e4c5c12",
 Evaluatable->False],
Cell[230134, 7175, 458, 11, 70, "Message",ExpressionUUID->"10900c6a-035b-2642-b6c7-b77a18609272"],
Cell[230595, 7188, 458, 11, 70, "Message",ExpressionUUID->"6aaa6559-8fba-eb44-a98c-fcc4b04574cb"],
Cell[231056, 7201, 176, 3, 70, "Output",ExpressionUUID->"6f24f470-d70a-7243-a80a-4be3bb3eea76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231269, 7209, 748, 20, 70, "Input",ExpressionUUID->"6c8c072b-2320-d94a-8d14-020af461f12a"],
Cell[232020, 7231, 400, 8, 70, "Output",ExpressionUUID->"a24d3749-6fc3-4044-a764-6e3df568a682"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[232469, 7245, 89, 0, 70, "Subsubsection",ExpressionUUID->"6a98a16f-6074-2c41-af95-c4a5ae528ad8"],
Cell[CellGroupData[{
Cell[232583, 7249, 1269, 35, 70, "Input",ExpressionUUID->"6d84fe77-b4ed-6e46-861b-e1f60eaef0d0",
 Evaluatable->False],
Cell[233855, 7286, 175, 3, 70, "Output",ExpressionUUID->"cfbc3259-452e-8c48-a5a6-d569c8e2a8eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234067, 7294, 1015, 26, 70, "Input",ExpressionUUID->"c6a02601-2ce4-5a41-84f1-972474acb0d3"],
Cell[235085, 7322, 546, 11, 70, "Output",ExpressionUUID->"47cf09e8-933b-0c44-baeb-85f8302e4793"]
}, Open  ]],
Cell[CellGroupData[{
Cell[235668, 7338, 1176, 29, 70, "Input",ExpressionUUID->"dc6120cb-44e3-4d47-9ab5-0b6967409636"],
Cell[236847, 7369, 346, 7, 70, "Output",ExpressionUUID->"ed74606b-6abe-784f-87d8-79528aa05074"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[237242, 7382, 89, 0, 70, "Subsubsection",ExpressionUUID->"bef7cc81-501c-1149-a05d-b077d070bd90"],
Cell[CellGroupData[{
Cell[237356, 7386, 785, 22, 70, "Input",ExpressionUUID->"077f7be8-7ef6-6c43-afac-1cfddfa39963",
 Evaluatable->False],
Cell[238144, 7410, 175, 3, 70, "Output",ExpressionUUID->"9818031c-cd4d-1542-809f-da48951b6131"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238356, 7418, 690, 19, 70, "Input",ExpressionUUID->"9dea7c89-9d72-a74c-a7a0-854b05da4067"],
Cell[239049, 7439, 375, 8, 70, "Output",ExpressionUUID->"756f9364-987f-bf4a-b9f2-4f0907a1d7c6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[239473, 7453, 89, 0, 70, "Subsubsection",ExpressionUUID->"a79e68fe-ee31-1148-9673-8b76a47cc0d8"],
Cell[CellGroupData[{
Cell[239587, 7457, 1043, 29, 70, "Input",ExpressionUUID->"162dbcda-d7bd-e646-a3ac-f1d2db69e607",
 Evaluatable->False],
Cell[240633, 7488, 176, 3, 70, "Output",ExpressionUUID->"fd1e1996-0e89-6a4b-b033-248781216ea4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240846, 7496, 826, 22, 70, "Input",ExpressionUUID->"d54991ec-3c2b-524f-8896-629bd91b0c3d"],
Cell[241675, 7520, 376, 8, 70, "Output",ExpressionUUID->"fcbdad5c-a4d4-734e-8378-754faaedf928"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[242100, 7534, 90, 0, 70, "Subsubsection",ExpressionUUID->"60ad2a2d-f9e4-f14b-aba8-f26bf4036f4c"],
Cell[CellGroupData[{
Cell[242215, 7538, 1299, 36, 70, "Input",ExpressionUUID->"6bc48ed1-7397-fd40-9945-aa314ae02fb7",
 Evaluatable->False],
Cell[243517, 7576, 177, 3, 70, "Output",ExpressionUUID->"a2b5ece2-474f-4c4a-ade4-ccfb283d971a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243731, 7584, 989, 26, 70, "Input",ExpressionUUID->"aec85963-0499-444c-b514-a9594465dc60"],
Cell[244723, 7612, 454, 9, 70, "Output",ExpressionUUID->"40b89916-ead5-3240-8060-358b0e16c759"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245214, 7626, 980, 25, 70, "Input",ExpressionUUID->"b970c97d-d4b0-3544-af2f-c0baf55ec6ec"],
Cell[246197, 7653, 326, 7, 70, "Output",ExpressionUUID->"bc8cb637-09e8-e148-8e08-eba6ce7fbfd6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246560, 7665, 974, 25, 70, "Input",ExpressionUUID->"a0ec1ac7-2f41-cb4e-b27c-e35f5eb1a62b"],
Cell[247537, 7692, 604, 13, 70, "Message",ExpressionUUID->"e49756ad-dce0-5444-8f4e-bdab3bdad1a9"],
Cell[248144, 7707, 286, 6, 70, "Output",ExpressionUUID->"c3bee5b8-4e6d-a64d-a4b1-726ad9dd95b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248467, 7718, 954, 25, 70, "Input",ExpressionUUID->"8c830b45-731b-824c-92ed-812beb002a86"],
Cell[249424, 7745, 306, 6, 70, "Output",ExpressionUUID->"6a91caf1-7b13-c04c-8a62-eed74b8fc8c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249767, 7756, 1069, 26, 70, "Input",ExpressionUUID->"a9abc0a0-d87c-2b4d-90b7-79b4cc86e5bd"],
Cell[250839, 7784, 326, 7, 70, "Output",ExpressionUUID->"f5af5350-500c-cc48-9646-a02c0d11d1a0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[251214, 7797, 90, 0, 70, "Subsubsection",ExpressionUUID->"3f682212-ff75-4532-bd34-f2716295d7b2"],
Cell[CellGroupData[{
Cell[251329, 7801, 575, 17, 70, "Input",ExpressionUUID->"0dd6ad8e-fed1-49aa-816e-42eda9398fde",
 Evaluatable->False],
Cell[251907, 7820, 266, 4, 70, "Output",ExpressionUUID->"665637c2-e5ac-0c48-adc8-6ec5c9eb85cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252210, 7829, 601, 16, 70, "Input",ExpressionUUID->"eef288cf-55d3-45a7-8670-aa80a1ff639b"],
Cell[252814, 7847, 489, 11, 70, "Output",ExpressionUUID->"213f78c2-8138-704c-9c6d-6c0be15c1943"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[253352, 7864, 90, 0, 70, "Subsubsection",ExpressionUUID->"082e983b-79ed-4e0b-8618-77feba0e9db9"],
Cell[CellGroupData[{
Cell[253467, 7868, 949, 27, 70, "Input",ExpressionUUID->"f2c15716-658a-4d07-8c7e-f59e5e1fc383",
 Evaluatable->False],
Cell[254419, 7897, 269, 4, 70, "Output",ExpressionUUID->"ff260e48-8fcf-2d40-8ddf-615342136b0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254725, 7906, 752, 21, 70, "Input",ExpressionUUID->"6f4e4d4f-004d-4177-b166-99eab51d5bd6"],
Cell[255480, 7929, 470, 11, 70, "Output",ExpressionUUID->"fd056894-e542-5846-86a9-d9cdd842bf81"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[255999, 7946, 90, 0, 70, "Subsubsection",ExpressionUUID->"e349d89a-68fb-4a9b-a91c-78de56bd72c8"],
Cell[CellGroupData[{
Cell[256114, 7950, 1354, 38, 70, "Input",ExpressionUUID->"54024f59-7763-46d8-8173-46ffd85da5be",
 Evaluatable->False],
Cell[257471, 7990, 250, 4, 70, "Output",ExpressionUUID->"b03d16b6-4604-334d-8771-1cde4ec20d23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257758, 7999, 970, 26, 70, "Input",ExpressionUUID->"ca3b6fc7-1423-433b-93ec-dfd3458d1d1e"],
Cell[258731, 8027, 486, 10, 70, "Output",ExpressionUUID->"3764b570-cbd3-7344-9395-bfab4834e3f5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[259266, 8043, 90, 0, 70, "Subsubsection",ExpressionUUID->"f506decc-04e4-43e3-b6f8-87e3cacb4621"],
Cell[CellGroupData[{
Cell[259381, 8047, 1000, 28, 70, "Input",ExpressionUUID->"ff891986-ffc8-4bec-8efd-a8ef96167cb2",
 Evaluatable->False],
Cell[260384, 8077, 252, 4, 70, "Output",ExpressionUUID->"57e922cb-34f7-2c48-9c08-55986662238a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260673, 8086, 776, 22, 70, "Input",ExpressionUUID->"3f3e2464-6003-4d39-a55a-eef66ed17215"],
Cell[261452, 8110, 460, 10, 70, "Output",ExpressionUUID->"d6444b27-289a-a144-8fed-c4bfb048aafc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[261961, 8126, 90, 0, 70, "Subsubsection",ExpressionUUID->"a3daf0ea-4534-4733-8183-6803de75053e"],
Cell[CellGroupData[{
Cell[262076, 8130, 1700, 47, 70, "Input",ExpressionUUID->"a0767269-b11f-4d36-9a0f-140401154f73",
 Evaluatable->False],
Cell[263779, 8179, 252, 4, 70, "Output",ExpressionUUID->"016f3c89-6df3-de43-9e24-8868d4625554"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264068, 8188, 1109, 29, 70, "Input",ExpressionUUID->"6bb2c2cc-76ae-4442-9216-41456f98827b"],
Cell[265180, 8219, 452, 10, 70, "Output",ExpressionUUID->"d90cee54-e29d-b644-a71c-4d13bf103174"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[265681, 8235, 90, 0, 70, "Subsubsection",ExpressionUUID->"d120905e-411c-461f-aae7-355dcc03b2b4"],
Cell[CellGroupData[{
Cell[265796, 8239, 1560, 44, 70, "Input",ExpressionUUID->"adba2392-e8d4-4bf3-927f-4976cf2a8967",
 Evaluatable->False],
Cell[267359, 8285, 269, 4, 70, "Output",ExpressionUUID->"1bebd085-173a-fb47-844e-5ed0e1e97f8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267665, 8294, 1117, 31, 70, "Input",ExpressionUUID->"bcab1515-68a5-4b42-8634-002e3f64b722"],
Cell[268785, 8327, 255, 4, 70, "Output",ExpressionUUID->"862ebf88-fccb-e741-9734-4f5b8946bd12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269077, 8336, 1187, 32, 70, "Input",ExpressionUUID->"3a68aee9-d6e4-dd46-8c13-c77b1f5e31c6"],
Cell[270267, 8370, 468, 10, 70, "Output",ExpressionUUID->"5e02d8f9-7a17-6c45-8974-a183071ef9ac"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[270784, 8386, 90, 0, 70, "Subsubsection",ExpressionUUID->"0e81a4a1-0f32-4cbc-8556-3ba44169611b"],
Cell[CellGroupData[{
Cell[270899, 8390, 1072, 29, 70, "Input",ExpressionUUID->"9c86757c-c72d-4164-a607-90fe018f986e",
 Evaluatable->False],
Cell[271974, 8421, 172, 2, 70, "Output",ExpressionUUID->"970d0cdc-a695-8246-9826-dcf5d0adbcc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272183, 8428, 1074, 30, 70, "Input",ExpressionUUID->"61ecbae4-e6ad-43fd-a096-f527aa9d1514"],
Cell[273260, 8460, 319, 7, 70, "Output",ExpressionUUID->"4cedde61-c327-6a47-b906-43deef337453"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[273628, 8473, 90, 0, 70, "Subsubsection",ExpressionUUID->"7de8474f-439a-4c3e-87bc-ff14f77d620a"],
Cell[CellGroupData[{
Cell[273743, 8477, 1936, 55, 70, "Input",ExpressionUUID->"542bae1f-6914-4277-8f3f-2adc3daab64c",
 Evaluatable->False],
Cell[275682, 8534, 251, 4, 70, "Output",ExpressionUUID->"539fa71a-2a53-744d-b08a-ea5ce156a92c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275970, 8543, 1569, 43, 70, "Input",ExpressionUUID->"44087615-68ff-4951-957d-0146ba86a8e2"],
Cell[277542, 8588, 465, 10, 70, "Output",ExpressionUUID->"a973905f-5601-ad43-9166-69205d22f3c6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[278056, 8604, 90, 0, 70, "Subsubsection",ExpressionUUID->"d0d3de2f-603f-4d94-bd28-ebcd2589b109"],
Cell[CellGroupData[{
Cell[278171, 8608, 2328, 66, 70, "Input",ExpressionUUID->"2ff289c3-74e6-437d-af8f-d61a4491a655",
 Evaluatable->False],
Cell[280502, 8676, 251, 4, 70, "Output",ExpressionUUID->"6e75dfd9-6829-5440-8e97-6a097133068f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280790, 8685, 1813, 49, 70, "Input",ExpressionUUID->"75989e13-a787-4a20-ad8e-dccf9e41a862"],
Cell[282606, 8736, 457, 10, 70, "Output",ExpressionUUID->"603a4ae7-1ff5-d444-9347-d13e102f34cb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[283112, 8752, 90, 0, 70, "Subsubsection",ExpressionUUID->"166ac7fc-eb6f-411c-8c63-7da5ae99d55a"],
Cell[CellGroupData[{
Cell[283227, 8756, 1929, 55, 70, "Input",ExpressionUUID->"368154a0-c893-4496-9159-81111d7e2744",
 Evaluatable->False],
Cell[285159, 8813, 251, 4, 70, "Output",ExpressionUUID->"74b72eef-2154-f34d-8dd6-0463661c5611"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285447, 8822, 1474, 43, 70, "Input",ExpressionUUID->"a616788a-d544-2a48-8f5a-87f4c91eea62"],
Cell[286924, 8867, 462, 10, 70, "Output",ExpressionUUID->"2a2bc802-7e91-1246-994f-a698a8b841c4"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[287447, 8884, 98, 0, 52, "Section",ExpressionUUID->"15940c29-083a-7141-91fa-0acd95ea6181"],
Cell[CellGroupData[{
Cell[287570, 8888, 89, 0, 70, "Subsubsection",ExpressionUUID->"a1c9ed1c-5e48-8743-bd7d-7ba1f71e5a25"],
Cell[CellGroupData[{
Cell[287684, 8892, 567, 18, 70, "Input",ExpressionUUID->"2e6ca28f-f75e-984f-b595-bcbee298badd",
 Evaluatable->False],
Cell[288254, 8912, 175, 3, 70, "Output",ExpressionUUID->"5800a90a-bb01-344a-946a-ca80fff342b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288466, 8920, 521, 14, 70, "Input",ExpressionUUID->"6badbf9c-4f0a-5b4c-a78e-569da218392e"],
Cell[288990, 8936, 350, 7, 70, "Output",ExpressionUUID->"5f597f1c-9736-e54f-b720-cdb294445e7b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[289389, 8949, 89, 0, 70, "Subsubsection",ExpressionUUID->"e5a20df1-fdad-2b4a-968d-006af7529dfd"],
Cell[CellGroupData[{
Cell[289503, 8953, 955, 29, 70, "Input",ExpressionUUID->"b4269cd0-c461-9b43-890c-43f99b604d17",
 Evaluatable->False],
Cell[290461, 8984, 175, 3, 70, "Output",ExpressionUUID->"b0f8e845-420a-694d-9e29-5bacf8502df1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290673, 8992, 734, 21, 70, "Input",ExpressionUUID->"8da71085-9f60-d846-8e62-dff7beb32447"],
Cell[291410, 9015, 348, 7, 70, "Output",ExpressionUUID->"0351fdd5-f5e3-2b45-906f-81d66a9d680a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[291807, 9028, 89, 0, 70, "Subsubsection",ExpressionUUID->"6f573e13-1ec1-f149-9915-e275f4437d5f"],
Cell[CellGroupData[{
Cell[291921, 9032, 1383, 41, 70, "Input",ExpressionUUID->"cbf22285-23de-a74b-9622-fd66bf05fab1",
 Evaluatable->False],
Cell[293307, 9075, 192, 4, 70, "Output",ExpressionUUID->"6f54b85c-5b73-5141-bb2c-7bae66b13c14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293536, 9084, 928, 25, 70, "Input",ExpressionUUID->"723e6f67-2780-ca49-96d5-957e1d7e59a1"],
Cell[294467, 9111, 469, 11, 70, "Output",ExpressionUUID->"a7ee7311-146f-184a-b771-e11a0f121479"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[294985, 9128, 89, 0, 70, "Subsubsection",ExpressionUUID->"4b4c08cc-9304-ef42-a5a6-78cbd941a930"],
Cell[CellGroupData[{
Cell[295099, 9132, 1353, 40, 70, "Input",ExpressionUUID->"157eb0a7-4f69-6b44-abd7-c483cab9de70",
 Evaluatable->False],
Cell[296455, 9174, 175, 3, 70, "Output",ExpressionUUID->"0370d719-4c9e-8d4d-889f-8cad63a48f86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[296667, 9182, 928, 25, 70, "Input",ExpressionUUID->"29c1e6b3-79f1-bf4c-b01c-9d8cc0f32689"],
Cell[297598, 9209, 440, 9, 70, "Output",ExpressionUUID->"3127479a-abe8-9b40-9a27-08f203a04a90"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[298087, 9224, 89, 0, 70, "Subsubsection",ExpressionUUID->"aafe1dad-d50d-a749-905b-6c5cccf36ef7"],
Cell[CellGroupData[{
Cell[298201, 9228, 1031, 31, 70, "Input",ExpressionUUID->"cc664861-444f-0641-9799-ba5b8000f613",
 Evaluatable->False],
Cell[299235, 9261, 174, 3, 70, "Output",ExpressionUUID->"4ad4179c-9c59-2549-ad5c-6bbff92a85a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299446, 9269, 783, 23, 70, "Input",ExpressionUUID->"2b86b169-fbb2-2342-bfa0-d4f38065afca"],
Cell[300232, 9294, 440, 9, 70, "Output",ExpressionUUID->"4443bd00-8524-3045-86de-e28a7860fbb5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[300721, 9309, 89, 0, 70, "Subsubsection",ExpressionUUID->"b884742a-3730-0649-bf70-8a0235644c45"],
Cell[CellGroupData[{
Cell[300835, 9313, 1730, 51, 70, "Input",ExpressionUUID->"b3415ef2-0dab-1b49-ac0f-8447a8f71e8f",
 Evaluatable->False],
Cell[302568, 9366, 174, 3, 70, "Output",ExpressionUUID->"b4ab9a1a-94be-d44c-b091-897291102c47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302779, 9374, 1121, 31, 70, "Input",ExpressionUUID->"10fb5af7-4b08-b64d-8f45-91638afd4fd1"],
Cell[303903, 9407, 441, 9, 70, "Output",ExpressionUUID->"1799e243-4481-4741-a69c-e0f1b1af6e87"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[304393, 9422, 89, 0, 70, "Subsubsection",ExpressionUUID->"cc76c187-ce86-6f45-aca7-7269de608687"],
Cell[CellGroupData[{
Cell[304507, 9426, 1408, 42, 70, "Input",ExpressionUUID->"5ad6020f-601b-8149-8fca-6b5a093cedaa",
 Evaluatable->False],
Cell[305918, 9470, 192, 4, 70, "Output",ExpressionUUID->"d625aa76-df42-2d47-8111-2f2b6dd27a09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306147, 9479, 937, 26, 70, "Input",ExpressionUUID->"933df9e6-45b8-3c45-8b20-0b5c71bbdd6f"],
Cell[307087, 9507, 462, 10, 70, "Output",ExpressionUUID->"6170ebcc-8c83-934e-9a13-9c786d8bc187"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[307598, 9523, 89, 0, 70, "Subsubsection",ExpressionUUID->"f6fc2f50-414b-1e41-8bda-bc6e0998dfa7"],
Cell[CellGroupData[{
Cell[307712, 9527, 1001, 30, 70, "Input",ExpressionUUID->"ebe475bf-0ec1-8d44-aef7-bf0608e8d538",
 Evaluatable->False],
Cell[308716, 9559, 192, 4, 70, "Output",ExpressionUUID->"4e2b5130-07e6-3e49-97af-5171bcb72bf4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308945, 9568, 783, 23, 70, "Input",ExpressionUUID->"2224d5ca-7fca-b54c-8a0e-01224252457c"],
Cell[309731, 9593, 465, 11, 70, "Output",ExpressionUUID->"f0157fd2-0df6-6e44-9320-986691770bfa"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[310245, 9610, 89, 0, 70, "Subsubsection",ExpressionUUID->"c642c855-09d5-cf4f-a492-799a616a0976"],
Cell[CellGroupData[{
Cell[310359, 9614, 1705, 50, 70, "Input",ExpressionUUID->"36e45856-6865-aa47-8c71-efb98f9accd3",
 Evaluatable->False],
Cell[312067, 9666, 178, 3, 70, "Output",ExpressionUUID->"86b44e4f-77ae-1045-9a86-86c6f4597cb1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312282, 9674, 1096, 30, 70, "Input",ExpressionUUID->"e246f16c-18fe-7a4b-a166-fe3e2a181578"],
Cell[313381, 9706, 434, 9, 70, "Output",ExpressionUUID->"4bc6e349-668a-5e47-8ae4-d4ee533e2c1f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[313864, 9721, 90, 0, 70, "Subsubsection",ExpressionUUID->"7ca4447c-9c70-f446-8f1c-807e226367ac"],
Cell[CellGroupData[{
Cell[313979, 9725, 1378, 41, 70, "Input",ExpressionUUID->"3c852423-4708-1f44-a544-0b3e58308692",
 Evaluatable->False],
Cell[315360, 9768, 174, 3, 70, "Output",ExpressionUUID->"f36654da-e25d-5f45-a9ab-67ff4a42210a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315571, 9776, 937, 26, 70, "Input",ExpressionUUID->"22a3c56f-2a4f-8144-bb45-11547d8bef19"],
Cell[316511, 9804, 444, 9, 70, "Output",ExpressionUUID->"567d8fb6-0c7b-7e45-beeb-ba60c556f05e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[317004, 9819, 90, 0, 70, "Subsubsection",ExpressionUUID->"9fa196c6-1f55-4f01-9746-0b58515e0030"],
Cell[CellGroupData[{
Cell[317119, 9823, 733, 23, 70, "Input",ExpressionUUID->"56525997-a3f9-4dd3-a67d-e461fe831210",
 Evaluatable->False],
Cell[317855, 9848, 265, 4, 70, "Output",ExpressionUUID->"ed214c4e-fb0c-ce4e-9e32-6baa382d7134"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318157, 9857, 682, 20, 70, "Input",ExpressionUUID->"877778e3-00e3-46e9-9522-09def4367b76"],
Cell[318842, 9879, 462, 10, 70, "Output",ExpressionUUID->"6ffe1479-4ca8-cf45-acde-04c25e8b1566"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[319353, 9895, 90, 0, 70, "Subsubsection",ExpressionUUID->"65544bbf-577f-4280-9f25-753ef914009b"],
Cell[CellGroupData[{
Cell[319468, 9899, 1251, 38, 70, "Input",ExpressionUUID->"4bd72ca3-fa35-4aa5-a61c-f923b96c738f",
 Evaluatable->False],
Cell[320722, 9939, 271, 4, 70, "Output",ExpressionUUID->"96c4aba7-54e0-9f48-a3c2-a1aa7ac734f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[321030, 9948, 994, 29, 70, "Input",ExpressionUUID->"950afc2e-250d-4664-99a8-deaa92d9cfce"],
Cell[322027, 9979, 471, 11, 70, "Output",ExpressionUUID->"725e80ca-b0dc-6c43-892f-b8bc6f628e8f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[322547, 9996, 90, 0, 70, "Subsubsection",ExpressionUUID->"d94b5156-94de-4464-9f70-aad30f606df3"],
Cell[CellGroupData[{
Cell[322662, 10000, 1909, 58, 70, "Input",ExpressionUUID->"f5e5d274-a17c-4b63-aae9-1702b0a60afc",
 Evaluatable->False],
Cell[324574, 10060, 253, 4, 70, "Output",ExpressionUUID->"81474b7a-5929-c94a-bb1c-e91d78be72ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324864, 10069, 1358, 38, 70, "Input",ExpressionUUID->"6632c5ce-a067-4b32-908d-0002fafaa9d1"],
Cell[326225, 10109, 457, 10, 70, "Output",ExpressionUUID->"cdc719e6-46cb-3a4f-aadd-bb215b6ff73f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[326731, 10125, 90, 0, 70, "Subsubsection",ExpressionUUID->"a6d9b377-cfe0-4f65-8adb-0b085816e378"],
Cell[CellGroupData[{
Cell[326846, 10129, 1381, 42, 70, "Input",ExpressionUUID->"5eb70b54-3561-4b92-ba9c-8c8007795e05",
 Evaluatable->False],
Cell[328230, 10173, 267, 5, 70, "Output",ExpressionUUID->"a8826a2b-1464-a34f-8417-811277787f17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328534, 10183, 1097, 33, 70, "Input",ExpressionUUID->"56ae93b3-93ad-4b7a-aea2-c0213168773b"],
Cell[329634, 10218, 481, 11, 70, "Output",ExpressionUUID->"5b10f049-ca00-3742-9335-4bf12ea13feb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[330164, 10235, 90, 0, 70, "Subsubsection",ExpressionUUID->"600a309f-33ff-4a6d-935f-ec5977220341"],
Cell[CellGroupData[{
Cell[330279, 10239, 2376, 70, 70, "Input",ExpressionUUID->"ee01cb3b-1c80-4b73-bbc2-cb517d9cb3a0",
 Evaluatable->False],
Cell[332658, 10311, 250, 4, 70, "Output",ExpressionUUID->"e4e3f0f0-23ec-0643-b3bc-5a313da6d4ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[332945, 10320, 1623, 45, 70, "Input",ExpressionUUID->"62a48ff1-8ccc-47be-a962-b02c00b25811"],
Cell[334571, 10367, 492, 12, 70, "Output",ExpressionUUID->"16055094-4c79-1e4f-9d6f-52f99f12bf46"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[335112, 10385, 90, 0, 70, "Subsubsection",ExpressionUUID->"c6f8f026-ea16-490c-befd-592525ff6418"],
Cell[CellGroupData[{
Cell[335227, 10389, 1955, 58, 70, "Input",ExpressionUUID->"c7143b59-2ae3-4f2c-a5e9-bcee8753c629",
 Evaluatable->False],
Cell[337185, 10449, 269, 5, 70, "Output",ExpressionUUID->"19f6ab03-ce31-ef43-8dd2-23b52ded717e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337491, 10459, 1430, 41, 70, "Input",ExpressionUUID->"2243e10c-4387-4d78-b508-0823d715100d"],
Cell[338924, 10502, 491, 12, 70, "Output",ExpressionUUID->"def51a33-f994-8d4c-ab5c-3d975eff80b4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[339464, 10520, 90, 0, 70, "Subsubsection",ExpressionUUID->"7668e3d6-ff4c-45ec-8922-f87e95d640c3"],
Cell[CellGroupData[{
Cell[339579, 10524, 1305, 38, 70, "Input",ExpressionUUID->"a47d55b3-d8a3-4bc7-92d6-5fc2f8bc3317",
 Evaluatable->False],
Cell[340887, 10564, 187, 3, 70, "Output",ExpressionUUID->"982fe311-3329-e141-a3a4-899a089c28f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341111, 10572, 1235, 35, 70, "Input",ExpressionUUID->"de49b775-06e2-48bd-81d7-c1ba2d79840d"],
Cell[342349, 10609, 340, 8, 70, "Output",ExpressionUUID->"43483fb7-6a8c-e446-ad1b-fb81c3ea0021"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[342738, 10623, 90, 0, 70, "Subsubsection",ExpressionUUID->"d7745300-1794-4410-83d5-fb2dd066537b"],
Cell[CellGroupData[{
Cell[342853, 10627, 2243, 65, 70, "Input",ExpressionUUID->"cc83446a-eaad-46f5-adff-50822879072f",
 Evaluatable->False],
Cell[345099, 10694, 270, 5, 70, "Output",ExpressionUUID->"5e9aff7f-1699-0846-8f0f-9e4f0bd24b7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345406, 10704, 1783, 50, 70, "Input",ExpressionUUID->"22f67c54-8972-48f9-82da-82234dba1706"],
Cell[347192, 10756, 477, 11, 70, "Output",ExpressionUUID->"d6ec0eaa-d238-6e4e-a395-0b23dccc7338"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[347718, 10773, 90, 0, 70, "Subsubsection",ExpressionUUID->"7eed2a9f-1cb2-4db7-a304-3309c0d8ea55"],
Cell[CellGroupData[{
Cell[347833, 10777, 2904, 86, 70, "Input",ExpressionUUID->"d42032e2-85e6-4d4e-9875-8c109df5f906",
 Evaluatable->False],
Cell[350740, 10865, 251, 4, 70, "Output",ExpressionUUID->"e056648e-d866-a943-b30f-a35d0f3b79e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351028, 10874, 2250, 63, 70, "Input",ExpressionUUID->"8a495846-5f96-4c88-96cb-ba46c705641e"],
Cell[353281, 10939, 492, 11, 70, "Output",ExpressionUUID->"3f46ebfe-33f4-c04c-a347-7ece1c4201c7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[353822, 10956, 90, 0, 70, "Subsubsection",ExpressionUUID->"9792d195-8033-4d92-99b5-b498d32460b0"],
Cell[CellGroupData[{
Cell[353937, 10960, 2334, 69, 70, "Input",ExpressionUUID->"592afd8c-f0ac-4bac-85e1-d4bde7f5b12a",
 Evaluatable->False],
Cell[356274, 11031, 250, 4, 70, "Output",ExpressionUUID->"9457ec43-3ac0-a04c-8813-8f76b0fc1bda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356561, 11040, 1751, 52, 70, "Input",ExpressionUUID->"1004fa6c-c0f7-3942-8ad5-d39871149d79"],
Cell[358315, 11094, 454, 10, 70, "Output",ExpressionUUID->"96ea6d01-38ec-ce42-a3f6-5c24579b75c8"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[358830, 11111, 88, 0, 52, "Section",ExpressionUUID->"2b659118-129e-4a0b-be4d-afc6c6a17424"],
Cell[CellGroupData[{
Cell[358943, 11115, 89, 0, 70, "Subsubsection",ExpressionUUID->"39f1deda-4c80-417b-bbaf-17193bcdaf14"],
Cell[CellGroupData[{
Cell[359057, 11119, 435, 13, 70, "Input",ExpressionUUID->"8db898bf-5f67-4c6a-8819-f29c71e8f921",
 Evaluatable->False],
Cell[359495, 11134, 289, 4, 70, "Output",ExpressionUUID->"e47ccf1f-aa6a-ed45-97f3-f0c3e6aeefdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[359821, 11143, 387, 11, 70, "Input",ExpressionUUID->"2b4d957c-6c2a-47de-90af-11e6ec23c2f1"],
Cell[360211, 11156, 549, 13, 70, "Output",ExpressionUUID->"4a954150-50f3-664d-b3c0-f70e9fb93e03"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[360809, 11175, 89, 0, 70, "Subsubsection",ExpressionUUID->"af6b4b9b-ccb9-4480-959d-5759c5c28cf9"],
Cell[CellGroupData[{
Cell[360923, 11179, 673, 19, 70, "Input",ExpressionUUID->"b853db94-885e-4f44-b25e-2891b3f8d3b7",
 Evaluatable->False],
Cell[361599, 11200, 285, 4, 70, "Output",ExpressionUUID->"d65a90f0-fa12-644d-8ce7-457897676e2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361921, 11209, 491, 14, 70, "Input",ExpressionUUID->"52fcdc80-b4fb-42e3-9841-c1f9c1af08d4"],
Cell[362415, 11225, 554, 12, 70, "Output",ExpressionUUID->"f7289d48-07f1-f24d-909c-0ad5bd7d0fca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[363018, 11243, 89, 0, 70, "Subsubsection",ExpressionUUID->"6b3a4f03-20e3-4086-9f8c-e0211ca74d1f"],
Cell[CellGroupData[{
Cell[363132, 11247, 894, 25, 70, "Input",ExpressionUUID->"d103f523-9861-4768-bf7d-cac2505caca6",
 Evaluatable->False],
Cell[364029, 11274, 287, 4, 70, "Output",ExpressionUUID->"9b95eb63-1baa-0e42-8f66-a723e08ee261"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364353, 11283, 575, 16, 70, "Input",ExpressionUUID->"cf199490-b0eb-44cc-b8a1-944b6fc0f11e"],
Cell[364931, 11301, 512, 11, 70, "Output",ExpressionUUID->"e1c8dfb1-4cc5-734c-b795-ecf8cb7ed417"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[365492, 11318, 89, 0, 70, "Subsubsection",ExpressionUUID->"d81463fa-da90-4e36-86c5-9c0b05b7f22b"],
Cell[CellGroupData[{
Cell[365606, 11322, 673, 19, 70, "Input",ExpressionUUID->"e7831ce2-be9a-4224-9c19-6579427ef7a1",
 Evaluatable->False],
Cell[366282, 11343, 287, 4, 70, "Output",ExpressionUUID->"ef651be9-8b88-c149-91c2-4a6f392800ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[366606, 11352, 491, 14, 70, "Input",ExpressionUUID->"942c3bda-7f05-428e-9953-8e540fe6d47d"],
Cell[367100, 11368, 524, 12, 70, "Output",ExpressionUUID->"75d0bde1-37eb-944e-a7c3-72d3bec21cbc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[367673, 11386, 89, 0, 70, "Subsubsection",ExpressionUUID->"375dd350-f26c-4559-ade4-8400318bd899"],
Cell[CellGroupData[{
Cell[367787, 11390, 1116, 31, 70, "Input",ExpressionUUID->"87116183-5b5b-40f8-8ee2-73b1692b8cff",
 Evaluatable->False],
Cell[368906, 11423, 266, 4, 70, "Output",ExpressionUUID->"affcf994-5c44-2c4e-bb22-c63611872e4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369209, 11432, 660, 18, 70, "Input",ExpressionUUID->"1544eaf9-ec8f-4564-a73a-27009fe8129f"],
Cell[369872, 11452, 496, 11, 70, "Output",ExpressionUUID->"a687f319-69dd-7e4a-bb39-90b334288ed7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[370417, 11469, 89, 0, 70, "Subsubsection",ExpressionUUID->"8ef1fc0f-d72b-4098-9a83-277b1fb169da"],
Cell[CellGroupData[{
Cell[370531, 11473, 435, 13, 70, "Input",ExpressionUUID->"aa1e8a38-5a91-4951-8b33-d49aa19045d9",
 Evaluatable->False],
Cell[370969, 11488, 265, 4, 70, "Output",ExpressionUUID->"62bcfb02-4d93-0940-9461-61a58c0ac7ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371271, 11497, 387, 11, 70, "Input",ExpressionUUID->"b3791a23-948f-438c-981d-875de5475d2b"],
Cell[371661, 11510, 491, 10, 70, "Output",ExpressionUUID->"2060f768-4706-7449-a96a-b3362f24bc84"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[372201, 11526, 89, 0, 70, "Subsubsection",ExpressionUUID->"ebab0178-c97a-4d4a-9b92-0e44ab8483ea"],
Cell[CellGroupData[{
Cell[372315, 11530, 673, 19, 70, "Input",ExpressionUUID->"48e53b36-c9ee-4d0e-8fea-3eb6c54b8c97",
 Evaluatable->False],
Cell[372991, 11551, 263, 4, 70, "Output",ExpressionUUID->"5a4673ef-d167-aa44-a51b-800dfa0e17cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373291, 11560, 491, 14, 70, "Input",ExpressionUUID->"08a964a3-f876-457c-ae7d-4956198cb73c"],
Cell[373785, 11576, 489, 10, 70, "Output",ExpressionUUID->"038af3b2-3e55-3643-928f-00944a680125"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[374323, 11592, 89, 0, 70, "Subsubsection",ExpressionUUID->"f53bf957-4eb4-4620-8acd-5b9a39dc36f4"],
Cell[CellGroupData[{
Cell[374437, 11596, 895, 25, 70, "Input",ExpressionUUID->"3a201a7a-e2fd-4218-9205-087548f32f0c",
 Evaluatable->False],
Cell[375335, 11623, 264, 4, 70, "Output",ExpressionUUID->"c6e63f26-21f4-1e4e-8660-9693a98ef7e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375636, 11632, 576, 16, 70, "Input",ExpressionUUID->"3160f334-6790-4716-9fd5-ec8a90784c6c"],
Cell[376215, 11650, 492, 10, 70, "Output",ExpressionUUID->"ab534629-970d-6b42-abb6-dc7f3033605c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[376756, 11666, 89, 0, 70, "Subsubsection",ExpressionUUID->"ea01741d-0f56-4ac1-b73e-3e21f40b3679"],
Cell[CellGroupData[{
Cell[376870, 11670, 674, 19, 70, "Input",ExpressionUUID->"2c3a1d9a-5185-4601-89a3-57376ea108e2",
 Evaluatable->False],
Cell[377547, 11691, 263, 4, 70, "Output",ExpressionUUID->"7feb640d-562d-694d-b1c3-4ec844839aa1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377847, 11700, 492, 14, 70, "Input",ExpressionUUID->"76406d9f-74cb-4664-8dfd-8a362766f8ca"],
Cell[378342, 11716, 489, 10, 70, "Output",ExpressionUUID->"f8481e69-9ddb-b147-b09d-4b35cd4eb01c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[378880, 11732, 90, 0, 70, "Subsubsection",ExpressionUUID->"0b6b1a72-c954-4a8e-a577-b9e5e341c997"],
Cell[CellGroupData[{
Cell[378995, 11736, 894, 25, 70, "Input",ExpressionUUID->"7e9ff133-4ce3-46b5-8a47-32babf3c40fb",
 Evaluatable->False],
Cell[379892, 11763, 264, 4, 70, "Output",ExpressionUUID->"256b39a5-8e24-0c45-8a7e-abeb2de0a5ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380193, 11772, 575, 16, 70, "Input",ExpressionUUID->"9c66a22d-80fe-44f0-a166-05b47296f486"],
Cell[380771, 11790, 494, 10, 70, "Output",ExpressionUUID->"2abc63f2-4ab8-ef49-a1da-cb4df25b59ef"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[381314, 11806, 90, 0, 70, "Subsubsection",ExpressionUUID->"09a77b37-70c5-456b-8e47-950d58517bfa"],
Cell[CellGroupData[{
Cell[381429, 11810, 436, 13, 70, "Input",ExpressionUUID->"ee825939-29bd-429b-a1f8-932ca7755767",
 Evaluatable->False],
Cell[381868, 11825, 267, 4, 70, "Output",ExpressionUUID->"839b7468-c799-4243-969c-085aeb112f1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[382172, 11834, 388, 11, 70, "Input",ExpressionUUID->"1bc5129d-cdac-4e13-bfff-5a4640b9467b"],
Cell[382563, 11847, 487, 10, 70, "Output",ExpressionUUID->"e26e6b93-a945-2a43-8b70-44d6d28b0632"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[383099, 11863, 90, 0, 70, "Subsubsection",ExpressionUUID->"f1405a9d-8871-47b3-8ffa-72bb995549c8"],
Cell[CellGroupData[{
Cell[383214, 11867, 894, 25, 70, "Input",ExpressionUUID->"1b53ec5b-c5dc-4034-a4be-81d76de7bb93",
 Evaluatable->False],
Cell[384111, 11894, 264, 4, 70, "Output",ExpressionUUID->"c9d72969-8d93-ce47-9016-e40eb0b15d00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[384412, 11903, 575, 16, 70, "Input",ExpressionUUID->"f3744574-f936-476b-8c8f-bb8b9152c658"],
Cell[384990, 11921, 494, 11, 70, "Output",ExpressionUUID->"d51f7373-08ac-0447-8e1a-dbade10ade44"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[385533, 11938, 90, 0, 70, "Subsubsection",ExpressionUUID->"f65d6d7e-6d81-4965-90ad-e01b09bf9a43"],
Cell[CellGroupData[{
Cell[385648, 11942, 1115, 31, 70, "Input",ExpressionUUID->"df31122e-a0f0-4ecf-8b8b-b3f019a91488",
 Evaluatable->False],
Cell[386766, 11975, 265, 4, 70, "Output",ExpressionUUID->"34ffdcab-755d-c44b-8dd8-a4a285874c33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[387068, 11984, 659, 18, 70, "Input",ExpressionUUID->"04cb729e-ca0f-47b2-91d6-1666caf0e35c"],
Cell[387730, 12004, 492, 11, 70, "Output",ExpressionUUID->"4541a52d-3137-aa43-bc1f-ff3ba39291bc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[388271, 12021, 90, 0, 70, "Subsubsection",ExpressionUUID->"172995a6-faae-4f8c-96ac-c2ccf7cf8a74"],
Cell[CellGroupData[{
Cell[388386, 12025, 673, 19, 70, "Input",ExpressionUUID->"22ee484e-ba13-47d3-8ceb-bcdb255fc229",
 Evaluatable->False],
Cell[389062, 12046, 266, 4, 70, "Output",ExpressionUUID->"3c8885cd-68b8-9741-b590-87f24bc6e4b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389365, 12055, 491, 14, 70, "Input",ExpressionUUID->"1891eaf1-1a1b-4c61-8516-4d5726bb561a"],
Cell[389859, 12071, 492, 10, 70, "Output",ExpressionUUID->"5c33851c-9590-594e-880d-517f865d61d8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[390400, 12087, 90, 0, 70, "Subsubsection",ExpressionUUID->"5e458432-2121-42cc-afb6-5066fad83754"],
Cell[CellGroupData[{
Cell[390515, 12091, 894, 25, 70, "Input",ExpressionUUID->"97e63c0e-e9be-48ff-b08b-628722415bf5",
 Evaluatable->False],
Cell[391412, 12118, 262, 4, 70, "Output",ExpressionUUID->"4df31287-703f-5344-b3cb-8f9ecc92878f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391711, 12127, 575, 16, 70, "Input",ExpressionUUID->"5b9a50da-27be-4b13-987e-0f6a5e658d35"],
Cell[392289, 12145, 492, 11, 70, "Output",ExpressionUUID->"216af3b1-62a8-4e4a-bdf1-f3433ca981a2"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[392842, 12163, 91, 0, 52, "Section",ExpressionUUID->"362bb683-4f31-496f-9687-d8b3a1b71246"],
Cell[CellGroupData[{
Cell[392958, 12167, 89, 0, 70, "Subsubsection",ExpressionUUID->"3db12b9c-f10b-4656-9a43-7fe7a01a525b"],
Cell[CellGroupData[{
Cell[393072, 12171, 622, 21, 70, "Input",ExpressionUUID->"0eea2ee1-dac5-42a3-9398-45e8c45eeddb",
 Evaluatable->False],
Cell[393697, 12194, 292, 5, 70, "Output",ExpressionUUID->"2d40ef4c-cd27-e442-978f-1b5f546b5f43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[394026, 12204, 534, 16, 70, "Input",ExpressionUUID->"ed3ea3a5-695f-432e-b877-9a2843f5adc9"],
Cell[394563, 12222, 516, 12, 70, "Output",ExpressionUUID->"43ef2a4b-c878-da4b-b354-4fb41977ac1a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[395128, 12240, 89, 0, 70, "Subsubsection",ExpressionUUID->"5b4b6ecf-2be7-48b7-85f9-8ead18702bba"],
Cell[CellGroupData[{
Cell[395242, 12244, 1083, 35, 70, "Input",ExpressionUUID->"cfcc85d0-1879-4501-83a4-26f6dce75d30",
 Evaluatable->False],
Cell[396328, 12281, 269, 6, 70, "Output",ExpressionUUID->"b082a78f-5460-624f-b820-cc4aa54b0782"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396634, 12292, 802, 24, 70, "Input",ExpressionUUID->"7ca2c83f-01ce-4b77-8036-26008f5a3104"],
Cell[397439, 12318, 517, 12, 70, "Output",ExpressionUUID->"0e2ee059-246c-3c4e-9435-ae7e3f1c4601"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[398005, 12336, 89, 0, 70, "Subsubsection",ExpressionUUID->"537117c7-83e5-41ea-824a-5a7f20d4e65e"],
Cell[CellGroupData[{
Cell[398119, 12340, 1399, 44, 70, "Input",ExpressionUUID->"96d606b2-12b0-480f-a263-812b1e7a0047",
 Evaluatable->False],
Cell[399521, 12386, 271, 5, 70, "Output",ExpressionUUID->"4a8c5450-90f5-d94c-a561-007f382a2aa1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[399829, 12396, 930, 27, 70, "Input",ExpressionUUID->"60c9e74a-f319-4653-9f59-de2d6e0d11b1"],
Cell[400762, 12425, 489, 10, 70, "Output",ExpressionUUID->"adcbdf29-e45f-b24f-a4a5-728ab025bc09"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[401300, 12441, 89, 0, 70, "Subsubsection",ExpressionUUID->"229f095a-10fa-45ab-9131-ba8765676575"],
Cell[CellGroupData[{
Cell[401414, 12445, 1083, 35, 70, "Input",ExpressionUUID->"a52b0672-501e-48f7-8826-5c7c50df4be0",
 Evaluatable->False],
Cell[402500, 12482, 267, 6, 70, "Output",ExpressionUUID->"1ce59afd-9ef6-f44c-8a7a-90de66df5fa3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[402804, 12493, 810, 25, 70, "Input",ExpressionUUID->"b5011a99-a9f3-445a-8acd-58644ae39a0d"],
Cell[403617, 12520, 516, 12, 70, "Output",ExpressionUUID->"469ea08e-6f18-0549-801a-da125eeb5b47"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[404182, 12538, 89, 0, 70, "Subsubsection",ExpressionUUID->"866f328a-e458-4b9a-b696-d46510454470"],
Cell[CellGroupData[{
Cell[404296, 12542, 1820, 56, 70, "Input",ExpressionUUID->"c9aae630-c7c3-4d10-9944-8565ee2cc8d7",
 Evaluatable->False],
Cell[406119, 12600, 273, 6, 70, "Output",ExpressionUUID->"ebdebccc-1580-f645-946c-98ad04bbcaeb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406429, 12611, 1171, 34, 70, "Input",ExpressionUUID->"85334b06-fefc-4c10-807b-cb29088e4962"],
Cell[407603, 12647, 519, 12, 70, "Output",ExpressionUUID->"8e2751c8-02dd-a642-af1f-f343ac19d17f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[408171, 12665, 89, 0, 70, "Subsubsection",ExpressionUUID->"0adb6663-066f-42c4-a778-c5b42309e259"],
Cell[CellGroupData[{
Cell[408285, 12669, 678, 23, 70, "Input",ExpressionUUID->"f181805b-5431-460d-9c7c-41c33c1c5c4a",
 Evaluatable->False],
Cell[408966, 12694, 267, 6, 70, "Output",ExpressionUUID->"63d5ba14-d170-7046-ae2f-d41952faff63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[409270, 12705, 588, 17, 70, "Input",ExpressionUUID->"f0296bfb-8883-4930-9412-1a4713520164"],
Cell[409861, 12724, 517, 12, 70, "Output",ExpressionUUID->"ad36e462-63b3-4643-ae5e-893864f38967"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[410427, 12742, 89, 0, 70, "Subsubsection",ExpressionUUID->"09044712-a2c3-4bd8-8f89-782130349bdb"],
Cell[CellGroupData[{
Cell[410541, 12746, 977, 31, 70, "Input",ExpressionUUID->"6abd6b29-6d2f-47b8-b9c3-1ca2e95dd3c2",
 Evaluatable->False],
Cell[411521, 12779, 270, 5, 70, "Output",ExpressionUUID->"ac60adbb-fbb1-164b-bb4b-ebc1dbc519e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[411828, 12789, 698, 20, 70, "Input",ExpressionUUID->"51651296-61df-436b-bdb2-62b25450629a"],
Cell[412529, 12811, 492, 10, 70, "Output",ExpressionUUID->"f54f1bd4-16c1-1441-bd75-1304e6827226"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[413070, 12827, 89, 0, 70, "Subsubsection",ExpressionUUID->"24c038e2-5665-43d1-b03a-b915a852adac"],
Cell[CellGroupData[{
Cell[413184, 12831, 1479, 47, 70, "Input",ExpressionUUID->"be7c9e8f-b101-493e-a4c7-594d579899c3",
 Evaluatable->False],
Cell[414666, 12880, 267, 6, 70, "Output",ExpressionUUID->"673110f2-ad46-0840-9819-7468bc6b7188"]
}, Open  ]],
Cell[CellGroupData[{
Cell[414970, 12891, 1010, 30, 70, "Input",ExpressionUUID->"5ed9f59a-4e27-4b2d-98dc-96a991714010"],
Cell[415983, 12923, 521, 13, 70, "Output",ExpressionUUID->"58104375-1557-544f-ad09-4613e6db6d7d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[416553, 12942, 89, 0, 70, "Subsubsection",ExpressionUUID->"01069322-eaa6-4a1a-9f69-d9fca9c9006e"],
Cell[CellGroupData[{
Cell[416667, 12946, 1011, 32, 70, "Input",ExpressionUUID->"7ceb8248-d11f-4d85-9e9a-cd8145e59ce5",
 Evaluatable->False],
Cell[417681, 12980, 269, 6, 70, "Output",ExpressionUUID->"d121b4bc-d93e-e743-8dab-bcf9d8f48ab9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[417987, 12991, 734, 21, 70, "Input",ExpressionUUID->"46ddc6fd-744c-4695-8e95-f921ed240610"],
Cell[418724, 13014, 515, 13, 70, "Output",ExpressionUUID->"f5dcb8ca-126a-3848-af24-7c723a17d931"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[419288, 13033, 90, 0, 70, "Subsubsection",ExpressionUUID->"01dad14e-f401-412d-9a17-7e2e4716b5c4"],
Cell[CellGroupData[{
Cell[419403, 13037, 1478, 47, 70, "Input",ExpressionUUID->"3754d6ba-9338-4a4c-baef-f9b30c1fc545",
 Evaluatable->False],
Cell[420884, 13086, 270, 6, 70, "Output",ExpressionUUID->"ca9878b5-7f29-7c4a-b1a1-cd65002556d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[421191, 13097, 1009, 30, 70, "Input",ExpressionUUID->"6371211c-a219-4d57-a9a7-a92878ef3a68"],
Cell[422203, 13129, 514, 12, 70, "Output",ExpressionUUID->"4d450554-00a1-e24a-879d-bbd4671b02eb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[422766, 13147, 90, 0, 70, "Subsubsection",ExpressionUUID->"ce9b7f72-446a-4f91-ac0a-b912c0622a89"],
Cell[CellGroupData[{
Cell[422881, 13151, 624, 21, 70, "Input",ExpressionUUID->"f8d828ea-3aff-4f2e-bcc2-b7e172cdd938",
 Evaluatable->False],
Cell[423508, 13174, 269, 5, 70, "Output",ExpressionUUID->"177fac87-d4cf-d24f-8fae-718b07658012"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423814, 13184, 536, 16, 70, "Input",ExpressionUUID->"ceea318e-90a4-44b2-9760-855861579cf6"],
Cell[424353, 13202, 495, 11, 70, "Output",ExpressionUUID->"1ddf0a78-aa42-dd4b-a603-2c19a98f9244"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[424897, 13219, 90, 0, 70, "Subsubsection",ExpressionUUID->"cb0224c4-a7da-4761-a750-05669d107107"],
Cell[CellGroupData[{
Cell[425012, 13223, 1399, 44, 70, "Input",ExpressionUUID->"f5d9707f-1ccb-41e2-b83b-ba6ecba5f13b",
 Evaluatable->False],
Cell[426414, 13269, 275, 5, 70, "Output",ExpressionUUID->"9713a803-5f80-4741-8396-de501d56f0ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426726, 13279, 933, 27, 70, "Input",ExpressionUUID->"18c720d0-687c-402d-a7c5-ae5152608bd7"],
Cell[427662, 13308, 486, 10, 70, "Output",ExpressionUUID->"e96fe75f-5f0a-1e47-bed5-b8e69856f05b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[428197, 13324, 90, 0, 70, "Subsubsection",ExpressionUUID->"ae7ff74c-d022-485f-8b47-7f3589d044e5"],
Cell[CellGroupData[{
Cell[428312, 13328, 1826, 57, 70, "Input",ExpressionUUID->"cc5cac30-d9aa-4a37-b9f7-a2024a15b77b",
 Evaluatable->False],
Cell[430141, 13387, 270, 6, 70, "Output",ExpressionUUID->"9c651f35-065d-d942-9054-60c8389d4c66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[430448, 13398, 1165, 33, 70, "Input",ExpressionUUID->"47e038a0-661c-49d0-8238-ebe77df900c8"],
Cell[431616, 13433, 511, 12, 70, "Output",ExpressionUUID->"a9d87ec3-9ac4-ab46-a168-1b515598829c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[432176, 13451, 90, 0, 70, "Subsubsection",ExpressionUUID->"fcee1a76-093a-4af0-baee-867ef03e1652"],
Cell[CellGroupData[{
Cell[432291, 13455, 1083, 35, 70, "Input",ExpressionUUID->"029f0a5b-bb2d-42ad-9dac-5f57985d4709",
 Evaluatable->False],
Cell[433377, 13492, 266, 6, 70, "Output",ExpressionUUID->"dfc28e3c-734e-dd4b-b4bf-2e51c5693729"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433680, 13503, 810, 25, 70, "Input",ExpressionUUID->"ca0dda5b-2b81-4919-8897-ab7ea8db88d8"],
Cell[434493, 13530, 516, 12, 70, "Output",ExpressionUUID->"b3730557-b049-5e48-a9fd-c18c52d20220"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[435058, 13548, 90, 0, 70, "Subsubsection",ExpressionUUID->"7b9708d3-35d9-4de4-945f-816ebbef5247"],
Cell[CellGroupData[{
Cell[435173, 13552, 1399, 44, 70, "Input",ExpressionUUID->"3ef3a718-4fbb-43da-a1fb-43fa98e1a804",
 Evaluatable->False],
Cell[436575, 13598, 271, 5, 70, "Output",ExpressionUUID->"3619dde4-53c9-084b-89bd-aab3eca65e5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[436883, 13608, 930, 27, 70, "Input",ExpressionUUID->"eda55009-03a1-44cd-8be4-238a46d3f6a6"],
Cell[437816, 13637, 492, 10, 70, "Output",ExpressionUUID->"6460266e-a638-b449-87d6-d20033711d73"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[438369, 13654, 270, 4, 52, "Section",ExpressionUUID->"a867e5a9-c274-46c6-b0bb-f9284581fcac"],
Cell[CellGroupData[{
Cell[438664, 13662, 89, 0, 70, "Subsubsection",ExpressionUUID->"67a68491-d816-4aec-af46-19007b6fb2b6"],
Cell[CellGroupData[{
Cell[438778, 13666, 558, 18, 70, "Input",ExpressionUUID->"61c98037-1c2a-416c-9d77-fe65f15ffe03",
 Evaluatable->False],
Cell[439339, 13686, 268, 5, 70, "Output",ExpressionUUID->"8823e035-cdfd-d94a-bca4-2cedcfd6bf0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439644, 13696, 497, 14, 70, "Input",ExpressionUUID->"114d67a5-40e9-47fc-825b-150eff635574"],
Cell[440144, 13712, 520, 12, 70, "Output",ExpressionUUID->"447718ff-bccf-c349-bbcb-d94c05470d18"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[440713, 13730, 89, 0, 70, "Subsubsection",ExpressionUUID->"8228f639-ba09-45f7-ad50-5c697af73785"],
Cell[CellGroupData[{
Cell[440827, 13734, 826, 25, 70, "Input",ExpressionUUID->"92dec763-6fc4-4e66-a636-7bcaef11de00",
 Evaluatable->False],
Cell[441656, 13761, 272, 5, 70, "Output",ExpressionUUID->"bee10b6c-c13d-ae4d-b4e3-84607c3fcac5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441965, 13771, 701, 20, 70, "Input",ExpressionUUID->"3ebe6e7f-fa75-4eef-b1c6-67e6a1f6b02e"],
Cell[442669, 13793, 306, 5, 70, "Output",ExpressionUUID->"8b6ef831-2365-134a-ab89-ab06c90a3de4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[443012, 13803, 834, 22, 70, "Input",ExpressionUUID->"5402c4b8-7a04-7e46-a25a-3c8fcb77b91d"],
Cell[443849, 13827, 254, 4, 70, "Output",ExpressionUUID->"f3ce6e02-cff6-fc4c-a5bc-87b46bd70867"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444140, 13836, 822, 22, 70, "Input",ExpressionUUID->"244448a6-a1cf-374c-b84f-479d134d3017"],
Cell[444965, 13860, 284, 5, 70, "Output",ExpressionUUID->"145cb1c3-1041-394a-9da7-3d4a3ec812c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[445286, 13870, 832, 22, 70, "Input",ExpressionUUID->"ec034e02-166e-e443-94ad-0de8eff5e727"],
Cell[446121, 13894, 491, 10, 70, "Output",ExpressionUUID->"988fa616-628b-0442-9197-8c9e37c67478"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[446661, 13910, 89, 0, 70, "Subsubsection",ExpressionUUID->"904dd921-fb97-4dc8-a409-da7325e31586"],
Cell[CellGroupData[{
Cell[446775, 13914, 1114, 33, 70, "Input",ExpressionUUID->"f3622dab-739c-4052-a527-f7904983498a",
 Evaluatable->False],
Cell[447892, 13949, 274, 5, 70, "Output",ExpressionUUID->"640b94a5-d599-7643-8078-5ce224a8a1f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[448203, 13959, 952, 26, 70, "Input",ExpressionUUID->"c87bef65-7781-4c2a-8000-647ad02eb8d0"],
Cell[449158, 13987, 620, 13, 70, "Output",ExpressionUUID->"b6169c80-3fbf-2844-89a5-501743284bfb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[449827, 14006, 89, 0, 70, "Subsubsection",ExpressionUUID->"f54702c2-2861-4bc5-aacf-5725efe80b65"],
Cell[CellGroupData[{
Cell[449941, 14010, 896, 27, 70, "Input",ExpressionUUID->"3a1489ce-5978-41ab-8a8a-24f76f2798db",
 Evaluatable->False],
Cell[450840, 14039, 275, 5, 70, "Output",ExpressionUUID->"d39ddb88-cb3a-6349-b692-d2af166d59a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451152, 14049, 763, 21, 70, "Input",ExpressionUUID->"5295720f-a0dd-46e0-b14c-b57ff455868a"],
Cell[451918, 14072, 565, 11, 70, "Output",ExpressionUUID->"97747f9b-00f3-fa41-b0b0-f19994ae6246"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[452532, 14089, 89, 0, 70, "Subsubsection",ExpressionUUID->"e767eced-631b-455d-875b-0ecddc57f13a"],
Cell[CellGroupData[{
Cell[452646, 14093, 1429, 41, 70, "Input",ExpressionUUID->"150923a8-7063-4895-bb00-7e0111a5df11",
 Evaluatable->False],
Cell[454078, 14136, 271, 4, 70, "Output",ExpressionUUID->"9b6792cf-9a02-ab4c-9f5e-25e591046c22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[454386, 14145, 1070, 29, 70, "Input",ExpressionUUID->"e152a95c-7965-4a45-a54a-4f916ed9501e"],
Cell[455459, 14176, 537, 11, 70, "Output",ExpressionUUID->"53c857d1-52db-d742-8eb5-cf8bbd8169ab"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[456045, 14193, 89, 0, 70, "Subsubsection",ExpressionUUID->"16f68c9c-d468-4225-8dde-890fa9b4d28d"],
Cell[CellGroupData[{
Cell[456159, 14197, 529, 17, 70, "Input",ExpressionUUID->"4713a830-a22e-4578-910b-a20ca7125a67",
 Evaluatable->False],
Cell[456691, 14216, 272, 5, 70, "Output",ExpressionUUID->"809deed6-a1df-4c4e-911a-1218e36f1ab4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457000, 14226, 497, 14, 70, "Input",ExpressionUUID->"94cd5d50-9050-4561-9321-66f4a4c94e73"],
Cell[457500, 14242, 517, 11, 70, "Output",ExpressionUUID->"96043302-4067-bf40-b1b3-22af392eb174"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[458066, 14259, 89, 0, 70, "Subsubsection",ExpressionUUID->"7185c350-ef7b-4196-b862-b9a28531da49"],
Cell[CellGroupData[{
Cell[458180, 14263, 896, 27, 70, "Input",ExpressionUUID->"a5ac0fe5-7763-4b74-9f97-003790197632",
 Evaluatable->False],
Cell[459079, 14292, 273, 5, 70, "Output",ExpressionUUID->"28768ef8-1306-3743-918d-97de87522b23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[459389, 14302, 745, 21, 70, "Input",ExpressionUUID->"b18c38f8-8b4a-48ae-99e5-a1f671f6c3b9"],
Cell[460137, 14325, 543, 12, 70, "Output",ExpressionUUID->"6420f2d5-03b9-304a-93e0-884687918dad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[460729, 14343, 89, 0, 70, "Subsubsection",ExpressionUUID->"14473e51-4350-4b20-8b19-5e06c355d927"],
Cell[CellGroupData[{
Cell[460843, 14347, 1145, 34, 70, "Input",ExpressionUUID->"61d54ec1-ec46-4e10-bdab-ef6fd38ee0fe",
 Evaluatable->False],
Cell[461991, 14383, 276, 5, 70, "Output",ExpressionUUID->"6c530059-93a6-f24e-b71e-7d14be96c2f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462304, 14393, 907, 25, 70, "Input",ExpressionUUID->"5bc09725-23b7-46d0-8adf-d834e9a60e08"],
Cell[463214, 14420, 282, 5, 70, "Output",ExpressionUUID->"46e1f404-ecfa-4c4c-baf6-9e441ca1463e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[463533, 14430, 998, 26, 70, "Input",ExpressionUUID->"c56590fb-7387-4e4c-a681-c2cbe635dbd2"],
Cell[464534, 14458, 252, 4, 70, "Output",ExpressionUUID->"368e71ed-f9d4-fe47-bdea-3f2e036df05d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[464823, 14467, 904, 25, 70, "Input",ExpressionUUID->"95230f64-b8a4-0c47-b5f0-e84894384a6a"],
Cell[465730, 14494, 472, 11, 70, "Output",ExpressionUUID->"675633b9-5973-8a43-9253-73893a9d6e55"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[466251, 14511, 89, 0, 70, "Subsubsection",ExpressionUUID->"b13b82cf-a6ab-44d0-ab3d-2c22caa3db9f"],
Cell[CellGroupData[{
Cell[466365, 14515, 867, 26, 70, "Input",ExpressionUUID->"7555a536-fbf6-438d-8a57-eda234dde094",
 Evaluatable->False],
Cell[467235, 14543, 270, 5, 70, "Output",ExpressionUUID->"0d15868c-e42f-da48-b849-061577b226b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467542, 14553, 744, 21, 70, "Input",ExpressionUUID->"aebef6ad-d9db-438c-8726-505f55df8b93"],
Cell[468289, 14576, 516, 11, 70, "Output",ExpressionUUID->"4c850eda-510e-de4b-b569-62202b4c4367"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[468854, 14593, 90, 0, 70, "Subsubsection",ExpressionUUID->"f29e4f3d-e3f4-4ea5-920f-c9bb5ff71ab2"],
Cell[CellGroupData[{
Cell[468969, 14597, 1144, 34, 70, "Input",ExpressionUUID->"2cd8eb1e-0696-4556-b80d-a404fb1a4775",
 Evaluatable->False],
Cell[470116, 14633, 274, 5, 70, "Output",ExpressionUUID->"1e3388a7-d7c6-e141-9e3b-77a6912572cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[470427, 14643, 930, 25, 70, "Input",ExpressionUUID->"2f52a83f-4413-436d-a41c-b0e5b90a7f7f"],
Cell[471360, 14670, 548, 12, 70, "Output",ExpressionUUID->"de9f665a-b08e-5e45-9704-04b5fce03dba"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[471957, 14688, 90, 0, 70, "Subsubsection",ExpressionUUID->"52777e2e-69b0-4f9e-8d91-d0f64d31d2bd"],
Cell[CellGroupData[{
Cell[472072, 14692, 520, 17, 70, "Input",ExpressionUUID->"7c26511d-bbaf-43cd-9d95-e2cb5c67eba6",
 Evaluatable->False],
Cell[472595, 14711, 275, 5, 70, "Output",ExpressionUUID->"16e4e3a9-485a-7446-9ae6-f5ca626254ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[472907, 14721, 498, 14, 70, "Input",ExpressionUUID->"21a36b26-1382-4aec-8222-d0d456b3464d"],
Cell[473408, 14737, 517, 11, 70, "Output",ExpressionUUID->"2daba8ea-cdb7-4645-8046-ec3ab5303bde"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[473974, 14754, 90, 0, 70, "Subsubsection",ExpressionUUID->"438a30de-3a7e-44bf-b517-5adc59a16fa3"],
Cell[CellGroupData[{
Cell[474089, 14758, 1184, 35, 70, "Input",ExpressionUUID->"adc61f94-f872-4d78-a85d-ff1396b9e10b",
 Evaluatable->False],
Cell[475276, 14795, 273, 5, 70, "Output",ExpressionUUID->"a48e0da1-8e21-7543-a5e0-0fb7bdac7c69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[475586, 14805, 906, 25, 70, "Input",ExpressionUUID->"70c08c89-a2ea-465e-9411-48804733584e"],
Cell[476495, 14832, 284, 5, 70, "Output",ExpressionUUID->"df08689e-db19-6541-ac32-747849172196"]
}, Open  ]],
Cell[CellGroupData[{
Cell[476816, 14842, 995, 26, 70, "Input",ExpressionUUID->"7e9855bc-90e8-af44-9af2-1619ea061e70"],
Cell[477814, 14870, 257, 4, 70, "Output",ExpressionUUID->"32dc45f5-5fdd-ea45-a00d-07ce1c6f5630"]
}, Open  ]],
Cell[CellGroupData[{
Cell[478108, 14879, 990, 26, 70, "Input",ExpressionUUID->"564910f5-5467-4e41-9af2-d74ae505fae1"],
Cell[479101, 14907, 621, 13, 70, "Message",ExpressionUUID->"cd1e18c9-7fc0-e741-bafa-322ec87bb623"],
Cell[479725, 14922, 303, 6, 70, "Output",ExpressionUUID->"fb18ff46-485e-1049-b321-45bc0e05a41a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480065, 14933, 906, 25, 70, "Input",ExpressionUUID->"b1684a9e-b309-7642-938e-1f804bd281c3"],
Cell[480974, 14960, 448, 10, 70, "Output",ExpressionUUID->"66305d43-1f8f-454f-ba5c-399178b0f2d8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[481471, 14976, 90, 0, 70, "Subsubsection",ExpressionUUID->"2e815825-a473-4303-8e49-c07d6855ec77"],
Cell[CellGroupData[{
Cell[481586, 14980, 1432, 42, 70, "Input",ExpressionUUID->"4ccffe10-1466-4a58-9865-bf72c8c5e97f",
 Evaluatable->False],
Cell[483021, 15024, 275, 5, 70, "Output",ExpressionUUID->"1ccb784c-2342-ee4b-9439-41b426468ffa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[483333, 15034, 1071, 29, 70, "Input",ExpressionUUID->"0e30b088-ae06-4f3d-921a-81ca18eaef01"],
Cell[484407, 15065, 305, 5, 70, "Output",ExpressionUUID->"d95bc332-e304-a942-bfd6-37ee7339ca2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[484749, 15075, 1155, 30, 70, "Input",ExpressionUUID->"5c0315cf-4425-8445-9778-c17d9cb01959"],
Cell[485907, 15107, 257, 4, 70, "Output",ExpressionUUID->"40f60b0b-c52d-bb4e-8f27-3e666f9de0f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[486201, 15116, 1069, 29, 70, "Input",ExpressionUUID->"61c3cdf5-fc03-bd4a-821c-f57f9293b729"],
Cell[487273, 15147, 484, 10, 70, "Output",ExpressionUUID->"ef8a3608-235a-4740-83ec-63c7d5a14f7b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[487806, 15163, 90, 0, 70, "Subsubsection",ExpressionUUID->"2bcfb909-6e50-4436-81cd-5365e4c09bae"],
Cell[CellGroupData[{
Cell[487921, 15167, 851, 25, 70, "Input",ExpressionUUID->"574a971b-384f-4cde-ba35-a079501762c1",
 Evaluatable->False],
Cell[488775, 15194, 271, 4, 70, "Output",ExpressionUUID->"61269c37-eac7-dc48-bb81-51941eb582cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[489083, 15203, 743, 21, 70, "Input",ExpressionUUID->"9718ea7b-f5a1-4be7-8111-c8c31500f020"],
Cell[489829, 15226, 516, 11, 70, "Output",ExpressionUUID->"cda00849-d7bd-4c49-93ee-0dfbf811dafe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[490394, 15243, 90, 0, 70, "Subsubsection",ExpressionUUID->"386b2c6b-813b-48d1-9554-a40c6edc2b5d"],
Cell[CellGroupData[{
Cell[490509, 15247, 1149, 33, 70, "Input",ExpressionUUID->"806f1af1-495a-45b5-9dab-87bc45a866f3",
 Evaluatable->False],
Cell[491661, 15282, 273, 4, 70, "Output",ExpressionUUID->"7fd90f40-48c2-974d-abc3-752b953d60e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491971, 15291, 906, 25, 70, "Input",ExpressionUUID->"f1496046-ea91-4e55-85d1-1a28f9607fae"],
Cell[492880, 15318, 280, 5, 70, "Output",ExpressionUUID->"ec4514a0-6792-a145-8d2d-d53450c0adcd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[493197, 15328, 1194, 30, 70, "Input",ExpressionUUID->"e9b6cc8b-5f5d-7840-9c50-84a5952bddd2"],
Cell[494394, 15360, 462, 10, 70, "Output",ExpressionUUID->"0ddfe22b-af7d-8f46-94e8-bf981d48b545"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[494905, 15376, 90, 0, 70, "Subsubsection",ExpressionUUID->"5bb597ef-52d0-41a4-a67a-900d7ebc4d4e"],
Cell[CellGroupData[{
Cell[495020, 15380, 1285, 37, 70, "Input",ExpressionUUID->"9874e9fa-64d1-4745-a67e-a03ecc349a82",
 Evaluatable->False],
Cell[496308, 15419, 269, 4, 70, "Output",ExpressionUUID->"442c5733-1af5-5a49-9d14-66c84e88c5c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[496614, 15428, 1011, 29, 70, "Input",ExpressionUUID->"9a45b28c-1d1b-4ec0-87db-99692ad12a67"],
Cell[497628, 15459, 284, 5, 70, "Output",ExpressionUUID->"5c03e378-0846-3d46-b8fb-21edebe1448f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497949, 15469, 1079, 30, 70, "Input",ExpressionUUID->"2811b7fc-88e2-de4e-9f41-d1aa534e9cdd"],
Cell[499031, 15501, 230, 4, 70, "Output",ExpressionUUID->"024b9bc8-3d0c-3f46-aed2-488b68efe853"]
}, Open  ]],
Cell[CellGroupData[{
Cell[499298, 15510, 1139, 30, 70, "Input",ExpressionUUID->"371f383c-f9a0-964b-bafd-405ccdc4d382"],
Cell[500440, 15542, 235, 4, 70, "Output",ExpressionUUID->"42c6e6d3-577e-8c4b-9a3b-8777b4e1fb16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[500712, 15551, 1054, 30, 70, "Input",ExpressionUUID->"b21292be-ec3c-664f-8efc-5012062615b8"],
Cell[501769, 15583, 429, 10, 70, "Output",ExpressionUUID->"3581df30-18aa-104c-904e-62ffa1435f6b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[502247, 15599, 90, 0, 70, "Subsubsection",ExpressionUUID->"b372e0d8-33f7-4bb4-a1d8-764f5619007e"],
Cell[CellGroupData[{
Cell[502362, 15603, 857, 25, 70, "Input",ExpressionUUID->"686565c2-6ecd-4a3b-9109-15d7aa2a591c",
 Evaluatable->False],
Cell[503222, 15630, 174, 2, 70, "Output",ExpressionUUID->"0aee9736-a764-7b4c-8775-038e4cd19521"]
}, Open  ]],
Cell[CellGroupData[{
Cell[503433, 15637, 982, 29, 70, "Input",ExpressionUUID->"f7fb620b-4705-42b0-8872-aa9b20bd55c2"],
Cell[504418, 15668, 322, 7, 70, "Output",ExpressionUUID->"7d00dfa7-1461-fa46-a0cf-e7b5e81cdfe6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[504789, 15681, 90, 0, 70, "Subsubsection",ExpressionUUID->"3e9dae46-4def-484f-b960-6b05af1eed83"],
Cell[CellGroupData[{
Cell[504904, 15685, 1637, 48, 70, "Input",ExpressionUUID->"0ea91519-44c6-4ffa-ba25-21d42cbaac3b",
 Evaluatable->False],
Cell[506544, 15735, 273, 4, 70, "Output",ExpressionUUID->"91aa5958-9bfa-6f44-81cf-5b36096ac575"]
}, Open  ]],
Cell[CellGroupData[{
Cell[506854, 15744, 1444, 41, 70, "Input",ExpressionUUID->"bd4c2a3d-b2eb-466c-a34f-9b6e240f9d5b"],
Cell[508301, 15787, 465, 10, 70, "Output",ExpressionUUID->"4e16974d-9fad-0242-8829-b6376f8f004f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[508815, 15803, 90, 0, 70, "Subsubsection",ExpressionUUID->"035ff869-4430-43e4-b8ee-671af9dcddea"],
Cell[CellGroupData[{
Cell[508930, 15807, 2077, 61, 70, "Input",ExpressionUUID->"ad30582a-b95b-4423-a5cd-63a5290d5510",
 Evaluatable->False],
Cell[511010, 15870, 250, 4, 70, "Output",ExpressionUUID->"bd3b5a23-f03c-f146-b534-f628e7e437ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[511297, 15879, 1750, 49, 70, "Input",ExpressionUUID->"c469ae51-9f14-4eae-a871-3860b497ee62"],
Cell[513050, 15930, 259, 4, 70, "Output",ExpressionUUID->"dda2fe87-a60e-2f41-a81f-3782535bd800"]
}, Open  ]],
Cell[CellGroupData[{
Cell[513346, 15939, 1818, 50, 70, "Input",ExpressionUUID->"54373706-21f6-4c4d-b212-613bea35c409"],
Cell[515167, 15991, 253, 4, 70, "Output",ExpressionUUID->"7185ed96-e412-2d4c-8c03-ec215983e76f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515457, 16000, 1884, 51, 70, "Input",ExpressionUUID->"b11ab1bb-4478-a340-bf8c-fb27dbcf535c"],
Cell[517344, 16053, 231, 4, 70, "Output",ExpressionUUID->"3dac2824-1d49-3c40-ba2a-ca2aadd3f9f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[517612, 16062, 1791, 50, 70, "Input",ExpressionUUID->"4fe129d3-14d6-7f48-99ef-21a48f31dfaa"],
Cell[519406, 16114, 465, 10, 70, "Output",ExpressionUUID->"63d15db5-e84d-df4e-89ce-65a015072bd0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[519920, 16130, 90, 0, 70, "Subsubsection",ExpressionUUID->"0f645e7f-554d-4347-8a64-6bc2cd2d663c"],
Cell[CellGroupData[{
Cell[520035, 16134, 1730, 50, 70, "Input",ExpressionUUID->"6ba2907c-1206-4af9-9fed-7532a866443d",
 Evaluatable->False],
Cell[521768, 16186, 270, 4, 70, "Output",ExpressionUUID->"97169e99-e436-9e49-81d0-998c2c6ff70c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[522075, 16195, 1437, 43, 70, "Input",ExpressionUUID->"6d9a3be1-e3b1-8941-b002-8e2aa632c6bf"],
Cell[523515, 16240, 469, 11, 70, "Output",ExpressionUUID->"581cff39-b89f-8a4e-9fb1-0995de1e3abe"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[524045, 16258, 97, 0, 70, "Section",ExpressionUUID->"d0f32071-bb4e-44ca-b2e3-76955b52b556"],
Cell[CellGroupData[{
Cell[524167, 16262, 89, 0, 70, "Subsubsection",ExpressionUUID->"20a1946d-12a2-4da6-bf7c-8e69bcac42d4"],
Cell[CellGroupData[{
Cell[524281, 16266, 711, 23, 70, "Input",ExpressionUUID->"4f41a770-abca-492b-a4b4-f19a8297369d",
 Evaluatable->False],
Cell[524995, 16291, 265, 4, 70, "Output",ExpressionUUID->"12f077ba-fc76-994e-b896-591bbd7c93f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[525297, 16300, 646, 19, 70, "Input",ExpressionUUID->"604ced23-aef8-4123-a678-58721dbb6c48"],
Cell[525946, 16321, 495, 11, 70, "Output",ExpressionUUID->"6bb1b6aa-896b-ea48-9f57-4be3db6a5cb5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[526490, 16338, 89, 0, 70, "Subsubsection",ExpressionUUID->"b23f4410-9353-4541-a2d2-f06d7acaa7ac"],
Cell[CellGroupData[{
Cell[526604, 16342, 1202, 38, 70, "Input",ExpressionUUID->"c237d3e3-18c3-4090-842d-9223f39628d1",
 Evaluatable->False],
Cell[527809, 16382, 268, 5, 70, "Output",ExpressionUUID->"fdb45dde-27d9-1844-b9a8-98cadb722040"]
}, Open  ]],
Cell[CellGroupData[{
Cell[528114, 16392, 1014, 30, 70, "Input",ExpressionUUID->"1fce4407-2364-435e-8cd4-f9a1bb95b083"],
Cell[529131, 16424, 515, 12, 70, "Output",ExpressionUUID->"fcc61c9d-e681-fc4f-85de-f5ae3538bb26"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[529695, 16442, 89, 0, 70, "Subsubsection",ExpressionUUID->"1a9ae4e5-0aa1-43e2-8094-0304c1b77a92"],
Cell[CellGroupData[{
Cell[529809, 16446, 1586, 49, 70, "Input",ExpressionUUID->"b6a25d1a-b7f9-4c43-97d3-fd77659af4c8",
 Evaluatable->False],
Cell[531398, 16497, 272, 4, 70, "Output",ExpressionUUID->"2773d1be-5568-cd4d-91df-601db61e4618"]
}, Open  ]],
Cell[CellGroupData[{
Cell[531707, 16506, 1221, 35, 70, "Input",ExpressionUUID->"55a2abc0-5f76-4578-98af-c220f320f456"],
Cell[532931, 16543, 490, 10, 70, "Output",ExpressionUUID->"3fc7cb16-7a56-cc42-b5b0-8d4b58839504"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[533470, 16559, 89, 0, 70, "Subsubsection",ExpressionUUID->"9acf081b-13ef-4726-a502-d8cb97b96927"],
Cell[CellGroupData[{
Cell[533584, 16563, 1273, 40, 70, "Input",ExpressionUUID->"6e08adb7-1b1c-4e83-bc98-f56d9ac05b93",
 Evaluatable->False],
Cell[534860, 16605, 267, 5, 70, "Output",ExpressionUUID->"d4bfd1df-b188-0349-a954-9f1b13260bb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[535164, 16615, 1022, 31, 70, "Input",ExpressionUUID->"e87917c1-263b-4321-b6b8-953a5c4e095c"],
Cell[536189, 16648, 513, 12, 70, "Output",ExpressionUUID->"d2025db7-a11f-1b44-b349-45dd21df4402"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[536751, 16666, 89, 0, 70, "Subsubsection",ExpressionUUID->"ab4da18d-7fd8-46d1-8a6f-73af826dd0e0"],
Cell[CellGroupData[{
Cell[536865, 16670, 2104, 64, 70, "Input",ExpressionUUID->"05db6009-405b-4b44-8061-49cc76de288c",
 Evaluatable->False],
Cell[538972, 16736, 270, 5, 70, "Output",ExpressionUUID->"49c9a4fc-f458-2b48-b53a-d1c7e2e0d7cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[539279, 16746, 1541, 44, 70, "Input",ExpressionUUID->"af4df8be-1c71-4eb2-b481-4f04b1ad52d0"],
Cell[540823, 16792, 506, 12, 70, "Output",ExpressionUUID->"22dddafc-1a87-e947-9469-23555b41ae03"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[541378, 16810, 89, 0, 70, "Subsubsection",ExpressionUUID->"024696be-6d90-4ce6-b9af-d93bb2a7d0f8"],
Cell[CellGroupData[{
Cell[541492, 16814, 739, 24, 70, "Input",ExpressionUUID->"4126b25d-9318-46b6-9e4a-603b7150c681",
 Evaluatable->False],
Cell[542234, 16840, 268, 5, 70, "Output",ExpressionUUID->"be4db93a-f44f-b845-b6ba-1b79ee1db0fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[542539, 16850, 696, 20, 70, "Input",ExpressionUUID->"a2371b97-4c89-4a4c-8dc8-2dc1fd1cb8a0"],
Cell[543238, 16872, 517, 12, 70, "Output",ExpressionUUID->"25073f6c-3db5-f74f-abd3-68a906ebf907"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[543804, 16890, 89, 0, 70, "Subsubsection",ExpressionUUID->"c340028d-a560-475b-b9a6-4cd470742ea2"],
Cell[CellGroupData[{
Cell[543918, 16894, 1167, 36, 70, "Input",ExpressionUUID->"81d7b137-5b56-48bd-a5b3-85f4ec1303a4",
 Evaluatable->False],
Cell[545088, 16932, 272, 4, 70, "Output",ExpressionUUID->"67213a3b-4610-354f-a00b-c4f4ad3b455f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[545397, 16941, 908, 26, 70, "Input",ExpressionUUID->"46c13fcd-806c-4c80-9e6f-b3d01d231460"],
Cell[546308, 16969, 496, 11, 70, "Output",ExpressionUUID->"344e97d9-bc83-0148-9526-0652370361c2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[546853, 16986, 89, 0, 70, "Subsubsection",ExpressionUUID->"b2627cbe-14c7-4250-9dd4-22847000139d"],
Cell[CellGroupData[{
Cell[546967, 16990, 1696, 53, 70, "Input",ExpressionUUID->"2c6511bc-b305-4bf4-b834-896218483ae5",
 Evaluatable->False],
Cell[548666, 17045, 268, 5, 70, "Output",ExpressionUUID->"5fc0cf00-5dec-f14b-a8f2-33ddc9b9ef1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[548971, 17055, 1301, 38, 70, "Input",ExpressionUUID->"8d229ede-7c0c-4bc3-859b-e843b12f3e34"],
Cell[550275, 17095, 509, 12, 70, "Output",ExpressionUUID->"5b7af3bd-07e8-3b4a-8616-30bf212aa156"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[550833, 17113, 89, 0, 70, "Subsubsection",ExpressionUUID->"23b9b163-d165-4ba5-8b9f-a900fac4b4e8"],
Cell[CellGroupData[{
Cell[550947, 17117, 1171, 36, 70, "Input",ExpressionUUID->"632aafcb-8838-435c-a04f-d5373a3f9497",
 Evaluatable->False],
Cell[552121, 17155, 268, 5, 70, "Output",ExpressionUUID->"5100bb93-d94b-fd4d-958b-34d4322c4bff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[552426, 17165, 942, 27, 70, "Input",ExpressionUUID->"d32a8e0f-a1ce-4475-9fd9-7f2d9e299dd8"],
Cell[553371, 17194, 522, 13, 70, "Output",ExpressionUUID->"a690419d-0f2b-9247-8e8a-9da91640ece3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[553942, 17213, 90, 0, 70, "Subsubsection",ExpressionUUID->"e66b1790-1147-4c67-89fc-0cba7df35ee4"],
Cell[CellGroupData[{
Cell[554057, 17217, 1695, 53, 70, "Input",ExpressionUUID->"7a343076-1930-45ea-8cfe-772c8aea31d4",
 Evaluatable->False],
Cell[555755, 17272, 267, 5, 70, "Output",ExpressionUUID->"aada5cb3-b4fa-0546-ae93-d9d6939ead9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[556059, 17282, 1300, 38, 70, "Input",ExpressionUUID->"6d2e4af0-eb79-40e2-8de6-b38c897e8f9d"],
Cell[557362, 17322, 512, 12, 70, "Output",ExpressionUUID->"8953d8f2-17b1-6f4e-95de-69d69bf43271"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[557923, 17340, 90, 0, 70, "Subsubsection",ExpressionUUID->"f0301c9c-eca1-45df-a40e-1f662935d11f"],
Cell[CellGroupData[{
Cell[558038, 17344, 675, 22, 70, "Input",ExpressionUUID->"b4204452-2833-4adb-a68e-e11aa0c30fb4",
 Evaluatable->False],
Cell[558716, 17368, 271, 4, 70, "Output",ExpressionUUID->"59dcc89d-5d2a-c74c-bb25-3c2f4529c4bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559024, 17377, 648, 19, 70, "Input",ExpressionUUID->"031e0977-f1c7-4ca6-bd59-a9bb4ec24c13"],
Cell[559675, 17398, 489, 10, 70, "Output",ExpressionUUID->"20bd78b8-49da-a845-85f0-ab7ac9876a16"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[560213, 17414, 90, 0, 70, "Subsubsection",ExpressionUUID->"874e7baa-ef53-43cb-8043-5c26b90043b9"],
Cell[CellGroupData[{
Cell[560328, 17418, 1656, 51, 70, "Input",ExpressionUUID->"b6017665-0a77-413a-92ef-219414b6227a",
 Evaluatable->False],
Cell[561987, 17471, 270, 5, 70, "Output",ExpressionUUID->"34536007-1dc3-fa47-80e1-54578daaa610"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562294, 17481, 1222, 35, 70, "Input",ExpressionUUID->"7434fc6a-4e5d-4d9e-a249-5cbcc740af60"],
Cell[563519, 17518, 512, 12, 70, "Output",ExpressionUUID->"07d9d4c1-0d44-cd49-9f21-1a94133ea1bc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[564080, 17536, 90, 0, 70, "Subsubsection",ExpressionUUID->"0610e7cf-1fe4-4c41-8608-f0a4ca3a2352"],
Cell[CellGroupData[{
Cell[564195, 17540, 2110, 65, 70, "Input",ExpressionUUID->"46f36c65-1bec-413f-b2fa-ec55d9dcc80a",
 Evaluatable->False],
Cell[566308, 17607, 249, 4, 70, "Output",ExpressionUUID->"f6c229f0-fd50-6944-b4dc-fd48c7c5c7d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566594, 17616, 1533, 43, 70, "Input",ExpressionUUID->"afdba510-4833-42f9-a8f1-218bc4094f48"],
Cell[568130, 17661, 482, 10, 70, "Output",ExpressionUUID->"61c7e453-4fd0-bc4f-9215-f240d44be7ba"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[568661, 17677, 90, 0, 70, "Subsubsection",ExpressionUUID->"a04ec452-9f91-49fd-8d47-3d30694f0af3"],
Cell[CellGroupData[{
Cell[568776, 17681, 1233, 39, 70, "Input",ExpressionUUID->"cbc716ea-66f1-442a-b742-3c5e9645adbf",
 Evaluatable->False],
Cell[570012, 17722, 269, 5, 70, "Output",ExpressionUUID->"ac8e843f-12f7-d34a-a49e-3c8577f9b93e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570318, 17732, 1022, 31, 70, "Input",ExpressionUUID->"36c4ebd1-ec04-4fd3-b39a-324a979ce0b1"],
Cell[571343, 17765, 514, 12, 70, "Output",ExpressionUUID->"bd4a1ad4-07be-6e46-a581-4b26ea3cd58e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[571906, 17783, 90, 0, 70, "Subsubsection",ExpressionUUID->"cffbdb50-c962-4585-872a-93854a06211f"],
Cell[CellGroupData[{
Cell[572021, 17787, 1626, 50, 70, "Input",ExpressionUUID->"2f0c3760-8895-4901-ac28-e49750e3faf4",
 Evaluatable->False],
Cell[573650, 17839, 270, 5, 70, "Output",ExpressionUUID->"cfa1667c-9798-4c40-83a7-196c054c877b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[573957, 17849, 1221, 35, 70, "Input",ExpressionUUID->"0a211876-4367-48f1-9e66-c219dd2c18bf"],
Cell[575181, 17886, 508, 12, 70, "Output",ExpressionUUID->"7101a150-b4b4-9942-9cbc-77d5b4fe39d6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[575738, 17904, 90, 0, 70, "Subsubsection",ExpressionUUID->"db561491-720b-4394-8a2b-996a76651af6"],
Cell[CellGroupData[{
Cell[575853, 17908, 1674, 51, 70, "Input",ExpressionUUID->"0743137d-f633-4355-b947-36e046574803",
 Evaluatable->False],
Cell[577530, 17961, 269, 5, 70, "Output",ExpressionUUID->"f158dffe-cf28-4d44-b96c-289c57847222"]
}, Open  ]],
Cell[CellGroupData[{
Cell[577836, 17971, 1324, 39, 70, "Input",ExpressionUUID->"d2b2d349-10d6-4107-b660-68218d262962"],
Cell[579163, 18012, 494, 12, 70, "Output",ExpressionUUID->"ae05129b-17a5-ab4c-bfc8-ec0da60d7f6e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[579706, 18030, 90, 0, 70, "Subsubsection",ExpressionUUID->"4e3e0ca1-fe78-42a8-86fe-f951b2622ef8"],
Cell[CellGroupData[{
Cell[579821, 18034, 1082, 33, 70, "Input",ExpressionUUID->"8d8b3995-f59b-4232-a926-b44573f799f5",
 Evaluatable->False],
Cell[580906, 18069, 184, 3, 70, "Output",ExpressionUUID->"3cf84317-7e91-5d43-a801-2930313695c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[581127, 18077, 1143, 34, 70, "Input",ExpressionUUID->"d33619d6-a484-4978-ba92-2af18aa66cc3"],
Cell[582273, 18113, 344, 8, 70, "Output",ExpressionUUID->"74050ee1-e69a-9546-b484-197c29263797"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[582666, 18127, 90, 0, 70, "Subsubsection",ExpressionUUID->"0b802695-32ef-4c79-bea0-2ea1308fe617"],
Cell[CellGroupData[{
Cell[582781, 18131, 1938, 58, 70, "Input",ExpressionUUID->"b0ad0a82-3bfb-44d3-a0d2-9f68552e8ee9",
 Evaluatable->False],
Cell[584722, 18191, 249, 4, 70, "Output",ExpressionUUID->"f07da9b0-35cf-2544-b2c9-3312f42c9b18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[585008, 18200, 1658, 48, 70, "Input",ExpressionUUID->"7b8e87f6-be8d-47dd-833d-2c3ab9d480d6"],
Cell[586669, 18250, 459, 10, 70, "Output",ExpressionUUID->"95cc187c-542d-f849-9ff5-ce348b30caa7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[587177, 18266, 90, 0, 70, "Subsubsection",ExpressionUUID->"433ff67e-9ac1-4d80-863f-5f584ac7219b"],
Cell[CellGroupData[{
Cell[587292, 18270, 2576, 78, 70, "Input",ExpressionUUID->"e6978622-bf40-4c25-ade0-38199fae1243",
 Evaluatable->False],
Cell[589871, 18350, 269, 5, 70, "Output",ExpressionUUID->"9fe70e45-a481-624b-93a9-d073024b1e73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[590177, 18360, 2115, 61, 70, "Input",ExpressionUUID->"fefed61b-7e14-4277-ad93-3bf8f881599a"],
Cell[592295, 18423, 479, 11, 70, "Output",ExpressionUUID->"855f8437-fec7-ea40-81b2-7bdd7c3bd161"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[592823, 18440, 90, 0, 70, "Subsubsection",ExpressionUUID->"d6a6b3e7-3cbc-4a5e-a7cc-995cdf630d8e"],
Cell[CellGroupData[{
Cell[592938, 18444, 2131, 64, 70, "Input",ExpressionUUID->"c045d838-073c-4e97-af57-b99569cdf285",
 Evaluatable->False],
Cell[595072, 18510, 268, 5, 70, "Output",ExpressionUUID->"6e3a4884-4346-9c41-b292-a30354394519"]
}, Open  ]],
Cell[CellGroupData[{
Cell[595377, 18520, 1842, 54, 70, "Input",ExpressionUUID->"b1423652-6434-4720-b8d8-2e436d40a6d1"],
Cell[597222, 18576, 489, 12, 70, "Output",ExpressionUUID->"c38018aa-44d7-b048-aa80-ef89cdc55bb7"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[597772, 18595, 194, 3, 70, "Section",ExpressionUUID->"db4c0254-e91b-402f-a948-da4b9c4e8c01"],
Cell[CellGroupData[{
Cell[597991, 18602, 89, 0, 70, "Subsubsection",ExpressionUUID->"7ba77516-da60-4587-9c6b-ac5bd846d19c"],
Cell[CellGroupData[{
Cell[598105, 18606, 575, 17, 70, "Input",ExpressionUUID->"1454ab03-e852-4eea-ac9d-1cb00b4d2696",
 Evaluatable->False],
Cell[598683, 18625, 264, 4, 70, "Output",ExpressionUUID->"7b77242d-e62d-744a-9a71-be85bd27189c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[598984, 18634, 516, 14, 70, "Input",ExpressionUUID->"ff6a4dbc-5ff8-4276-b0dd-409f698251c6"],
Cell[599503, 18650, 517, 11, 70, "Output",ExpressionUUID->"4ed90e40-1f4f-2e4a-b14d-438afd336d04"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[600069, 18667, 89, 0, 70, "Subsubsection",ExpressionUUID->"76c119bf-10f3-4386-999b-d56d4dc62869"],
Cell[CellGroupData[{
Cell[600183, 18671, 913, 26, 70, "Input",ExpressionUUID->"1bd35fb2-cf53-40e6-b94c-63ef0f8fd997",
 Evaluatable->False],
Cell[601099, 18699, 268, 4, 70, "Output",ExpressionUUID->"a8b72c3d-fc09-4041-ad03-35469d9cf518"]
}, Open  ]],
Cell[CellGroupData[{
Cell[601404, 18708, 737, 21, 70, "Input",ExpressionUUID->"956a55fe-4acf-4ebe-a261-3acb14cbebab"],
Cell[602144, 18731, 485, 10, 70, "Output",ExpressionUUID->"5495baaf-218e-ad4a-bb84-81464a79fe22"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[602678, 18747, 89, 0, 70, "Subsubsection",ExpressionUUID->"f7ebb31e-1182-469a-8704-4c256ccfd452"],
Cell[CellGroupData[{
Cell[602792, 18751, 1282, 36, 70, "Input",ExpressionUUID->"68b93e5b-0dda-4860-89b9-ec9f685ab598",
 Evaluatable->False],
Cell[604077, 18789, 271, 4, 70, "Output",ExpressionUUID->"82d3cc74-9c3a-fa45-a8f3-a774024ffbf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[604385, 18798, 915, 25, 70, "Input",ExpressionUUID->"212c56b4-0bfa-4d83-a130-ca90ea5d9541"],
Cell[605303, 18825, 258, 4, 70, "Output",ExpressionUUID->"1e3f070c-b508-2147-93a9-445d994b03e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[605598, 18834, 981, 26, 70, "Input",ExpressionUUID->"312c9bcc-5ccf-5446-9e96-173816d1ea8c"],
Cell[606582, 18862, 464, 10, 70, "Output",ExpressionUUID->"e82823cb-d327-c146-a7e6-014e1c170988"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[607095, 18878, 89, 0, 70, "Subsubsection",ExpressionUUID->"14fc20d5-175f-4f67-9fa1-3968cb5a6e39"],
Cell[CellGroupData[{
Cell[607209, 18882, 964, 27, 70, "Input",ExpressionUUID->"c98b3973-8c92-4b9f-9af2-7ebe516ad25e",
 Evaluatable->False],
Cell[608176, 18911, 273, 4, 70, "Output",ExpressionUUID->"9b5e2f55-f8db-da4b-94ab-e123587925b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[608486, 18920, 761, 22, 70, "Input",ExpressionUUID->"595af9fc-8cc4-46e2-a41f-83875aade0f3"],
Cell[609250, 18944, 491, 10, 70, "Output",ExpressionUUID->"f970f7be-874a-6c42-9932-e8f232e73f06"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[609790, 18960, 89, 0, 70, "Subsubsection",ExpressionUUID->"14a4e4af-1fee-49c3-83da-3bc1baa65dd3"],
Cell[CellGroupData[{
Cell[609904, 18964, 1592, 44, 70, "Input",ExpressionUUID->"c2ff7d95-7d50-46ca-a1e7-c672be8771e0",
 Evaluatable->False],
Cell[611499, 19010, 272, 4, 70, "Output",ExpressionUUID->"c71ecfde-e460-fe42-8cca-6f28e404abff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[611808, 19019, 1094, 29, 70, "Input",ExpressionUUID->"c94a7f54-ab57-45bb-98a1-8d6008fa594e"],
Cell[612905, 19050, 487, 10, 70, "Output",ExpressionUUID->"a0b38ef3-01e8-974f-9fad-442ab8422390"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[613441, 19066, 89, 0, 70, "Subsubsection",ExpressionUUID->"eb7c95e7-81d4-4859-ba86-4f83ffc48935"],
Cell[CellGroupData[{
Cell[613555, 19070, 554, 17, 70, "Input",ExpressionUUID->"93c0c728-ae01-48a6-8e29-8754c53edd39",
 Evaluatable->False],
Cell[614112, 19089, 269, 4, 70, "Output",ExpressionUUID->"f310a048-f855-614e-a213-60f6c74914d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[614418, 19098, 516, 14, 70, "Input",ExpressionUUID->"580f946b-94dd-4776-9921-900263c0f62e"],
Cell[614937, 19114, 495, 11, 70, "Output",ExpressionUUID->"d74fd384-2a8e-4e40-a5dc-c214224be1b9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[615481, 19131, 89, 0, 70, "Subsubsection",ExpressionUUID->"4bb52968-41a1-42ad-b5e5-49927473f291"],
Cell[CellGroupData[{
Cell[615595, 19135, 943, 27, 70, "Input",ExpressionUUID->"d42ea63f-90c3-49e6-83bf-371ca9d6291d",
 Evaluatable->False],
Cell[616541, 19164, 272, 4, 70, "Output",ExpressionUUID->"82ddc98b-bf6d-5248-bac3-bf6710be25d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[616850, 19173, 737, 21, 70, "Input",ExpressionUUID->"37a94546-de45-477f-9353-172739b05a3d"],
Cell[617590, 19196, 259, 4, 70, "Output",ExpressionUUID->"233aa57b-1e42-0d44-8840-54b1a011892e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[617886, 19205, 807, 22, 70, "Input",ExpressionUUID->"bab88dec-abf9-134e-b6a0-7cdaeb54d7b8"],
Cell[618696, 19229, 469, 10, 70, "Output",ExpressionUUID->"23d6158c-9254-934a-9271-8dd0bea2c862"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[619214, 19245, 89, 0, 70, "Subsubsection",ExpressionUUID->"1e0b77b1-ddf7-499d-8197-263e9af61962"],
Cell[CellGroupData[{
Cell[619328, 19249, 1315, 37, 70, "Input",ExpressionUUID->"82965c18-597a-42a6-82ea-b1aaeaa39a67",
 Evaluatable->False],
Cell[620646, 19288, 270, 4, 70, "Output",ExpressionUUID->"3a8a7725-8f76-af48-bbee-d44d61abdb78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[620953, 19297, 916, 25, 70, "Input",ExpressionUUID->"14f4213b-e49b-494c-a999-8151f70ef62a"],
Cell[621872, 19324, 497, 11, 70, "Output",ExpressionUUID->"f856f23b-6643-7b42-86f8-dc6d10977b4d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[622418, 19341, 89, 0, 70, "Subsubsection",ExpressionUUID->"f22975d2-62f7-4c6a-b378-e475a6c4cda3"],
Cell[CellGroupData[{
Cell[622532, 19345, 914, 26, 70, "Input",ExpressionUUID->"baec48d5-740a-4541-9463-0fdcf46366ae",
 Evaluatable->False],
Cell[623449, 19373, 265, 4, 70, "Output",ExpressionUUID->"ce3dace4-4af4-6f46-9b41-529e4b5b0b87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[623751, 19382, 738, 21, 70, "Input",ExpressionUUID->"2e2dab9d-fa12-4860-9c51-7a716898a3ab"],
Cell[624492, 19405, 257, 4, 70, "Output",ExpressionUUID->"513c8492-4371-314b-937d-b978cecc1877"]
}, Open  ]],
Cell[CellGroupData[{
Cell[624786, 19414, 806, 22, 70, "Input",ExpressionUUID->"c06c2383-b65d-9246-96ee-28be26f9c466"],
Cell[625595, 19438, 463, 10, 70, "Output",ExpressionUUID->"7c6fe642-6b76-3e45-9400-9275c29ec917"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[626107, 19454, 90, 0, 70, "Subsubsection",ExpressionUUID->"b72eb094-fac8-4d2a-a525-b78834983e3c"],
Cell[CellGroupData[{
Cell[626222, 19458, 1282, 36, 70, "Input",ExpressionUUID->"a762643f-4b2a-481e-9128-b1bd3bae0f5f",
 Evaluatable->False],
Cell[627507, 19496, 250, 4, 70, "Output",ExpressionUUID->"61760081-b166-dd45-8ccf-3ec4d32e1b11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[627794, 19505, 915, 25, 70, "Input",ExpressionUUID->"7df3bb1b-9a82-4e36-90b9-8db650fef128"],
Cell[628712, 19532, 487, 10, 70, "Output",ExpressionUUID->"37b4ec22-208b-ce48-beee-a8ce473b42e8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[629248, 19548, 90, 0, 70, "Subsubsection",ExpressionUUID->"5d56ea07-878b-4ee5-82fe-c68d81220eec"],
Cell[CellGroupData[{
Cell[629363, 19552, 576, 17, 70, "Input",ExpressionUUID->"10f44102-cfb0-4ebe-874a-a867b9c078ce",
 Evaluatable->False],
Cell[629942, 19571, 270, 4, 70, "Output",ExpressionUUID->"6a069f30-9071-3e46-9de5-e31c00abff75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[630249, 19580, 517, 14, 70, "Input",ExpressionUUID->"5d29e6eb-af2b-49e7-9ead-5818c8f6dca0"],
Cell[630769, 19596, 488, 10, 70, "Output",ExpressionUUID->"63997d2c-6bd3-714a-8ebd-9a2eb8a53642"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[631306, 19612, 90, 0, 70, "Subsubsection",ExpressionUUID->"c11f7944-a764-4de7-8175-e1c473b53f50"],
Cell[CellGroupData[{
Cell[631421, 19616, 1252, 35, 70, "Input",ExpressionUUID->"c5d284c5-2773-41d9-b636-669c34fce0fa",
 Evaluatable->False],
Cell[632676, 19653, 270, 4, 70, "Output",ExpressionUUID->"06041cfe-3244-0c4d-88dd-148ddb23801e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[632983, 19662, 915, 25, 70, "Input",ExpressionUUID->"d0d1d9dd-4c73-4211-b37a-0e7ad3b4bed3"],
Cell[633901, 19689, 286, 5, 70, "Output",ExpressionUUID->"c2f7f94e-7ef0-3141-860a-9fa78398efea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[634224, 19699, 983, 26, 70, "Input",ExpressionUUID->"cf8393d4-27dc-b640-87f1-84f7398e12c8"],
Cell[635210, 19727, 466, 10, 70, "Output",ExpressionUUID->"26a2e450-8963-2444-a7c7-755844594219"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[635725, 19743, 90, 0, 70, "Subsubsection",ExpressionUUID->"397894c5-c527-4acc-9b1f-010915c6bb25"],
Cell[CellGroupData[{
Cell[635840, 19747, 1570, 44, 70, "Input",ExpressionUUID->"95f6365a-034e-4877-8dce-bfa224a228b1",
 Evaluatable->False],
Cell[637413, 19793, 272, 4, 70, "Output",ExpressionUUID->"43d78ed6-e02e-3447-93c8-e62875ef2035"]
}, Open  ]],
Cell[CellGroupData[{
Cell[637722, 19802, 1093, 29, 70, "Input",ExpressionUUID->"ae8f62d4-022a-4709-b9ef-541cd2b47029"],
Cell[638818, 19833, 493, 11, 70, "Output",ExpressionUUID->"7d424683-19cf-3a41-8415-42bb3b7d6ad2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[639360, 19850, 90, 0, 70, "Subsubsection",ExpressionUUID->"32aa73e0-bb13-4c51-b400-630189601541"],
Cell[CellGroupData[{
Cell[639475, 19854, 913, 26, 70, "Input",ExpressionUUID->"77eba036-a4e0-470c-839b-c641b72270f0",
 Evaluatable->False],
Cell[640391, 19882, 269, 4, 70, "Output",ExpressionUUID->"b998808c-6601-0140-9ecd-a9675b432fab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[640697, 19891, 761, 22, 70, "Input",ExpressionUUID->"1e6c1608-04c6-44a7-baae-8adc9d73b985"],
Cell[641461, 19915, 491, 10, 70, "Output",ExpressionUUID->"4cc80e1c-2fe2-f54e-9026-9b67ca10aa5e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[642001, 19931, 90, 0, 70, "Subsubsection",ExpressionUUID->"bf5f1328-3757-47ee-9226-3821bc1414ad"],
Cell[CellGroupData[{
Cell[642116, 19935, 1303, 36, 70, "Input",ExpressionUUID->"dce14241-df50-44fd-bb64-a5796b9a0299",
 Evaluatable->False],
Cell[643422, 19973, 251, 4, 70, "Output",ExpressionUUID->"78b485db-5c9e-1b4c-8870-604a364eaf9d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[643710, 19982, 915, 25, 70, "Input",ExpressionUUID->"95e1c127-c332-4b1e-9e3e-0dcbd1da6ff4"],
Cell[644628, 20009, 286, 5, 70, "Output",ExpressionUUID->"40e2575b-fb3c-4241-9048-252ef19e4fbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[644951, 20019, 985, 26, 70, "Input",ExpressionUUID->"fbd3a26b-8350-cc41-a5f9-128fd73ea4eb"],
Cell[645939, 20047, 490, 10, 70, "Output",ExpressionUUID->"caba394c-c48d-1d4a-a770-c536f30d74c8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[646478, 20063, 90, 0, 70, "Subsubsection",ExpressionUUID->"43710e0e-ca1b-4e7c-be78-94ea354e08af"],
Cell[CellGroupData[{
Cell[646593, 20067, 1524, 43, 70, "Input",ExpressionUUID->"f6dc3b6e-9494-4bcf-8af6-5e83d37071ca",
 Evaluatable->False],
Cell[648120, 20112, 270, 4, 70, "Output",ExpressionUUID->"0e859ee4-d9fa-eb4d-b72f-eb7c27db4479"]
}, Open  ]],
Cell[CellGroupData[{
Cell[648427, 20121, 1058, 31, 70, "Input",ExpressionUUID->"6ec535da-1f3d-ff4f-ba09-efa5ddd5f77b"],
Cell[649488, 20154, 256, 4, 70, "Output",ExpressionUUID->"f2673d27-6c6d-cd4f-b5a5-ca788bc4e0d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[649781, 20163, 1056, 31, 70, "Input",ExpressionUUID->"3f55cf5f-5d7d-f943-a172-1f3906d1eb87"],
Cell[650840, 20196, 468, 10, 70, "Output",ExpressionUUID->"f356b24d-a82e-e740-ab38-d9be63c4d1b5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[651357, 20212, 90, 0, 70, "Subsubsection",ExpressionUUID->"e473c45a-5ccb-47a4-a056-39eeb9273d2c"],
Cell[CellGroupData[{
Cell[651472, 20216, 1036, 28, 70, "Input",ExpressionUUID->"0ef70622-9344-4430-9155-10db05c281ec",
 Evaluatable->False],
Cell[652511, 20246, 172, 2, 70, "Output",ExpressionUUID->"17cb0186-7749-6b42-8158-4dfcaa47e7b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[652720, 20253, 1075, 30, 70, "Input",ExpressionUUID->"bbda4e07-21b6-461e-8ac1-acf2d7de5d32"],
Cell[653798, 20285, 330, 7, 70, "Output",ExpressionUUID->"e1ca878c-80b4-034d-b39c-64c1fe64df6a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[654177, 20298, 90, 0, 70, "Subsubsection",ExpressionUUID->"79f29146-ea32-4448-95fc-9385ef584946"],
Cell[CellGroupData[{
Cell[654292, 20302, 1900, 54, 70, "Input",ExpressionUUID->"9b6570bb-46b3-4e9b-bd35-6077691b91d9",
 Evaluatable->False],
Cell[656195, 20358, 271, 4, 70, "Output",ExpressionUUID->"7202a924-117e-ae4b-8773-c8a0afd781fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[656503, 20367, 1467, 43, 70, "Input",ExpressionUUID->"e8380a4f-5793-2d49-98ce-ae6ef45f2a42"],
Cell[657973, 20412, 464, 10, 70, "Output",ExpressionUUID->"f5fe167d-833d-5b43-8a68-9889b019cbe8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[658486, 20428, 90, 0, 70, "Subsubsection",ExpressionUUID->"7b10a79f-71af-4e56-bc14-573ba6c3213b"],
Cell[CellGroupData[{
Cell[658601, 20432, 2256, 64, 70, "Input",ExpressionUUID->"a27fb441-b4f9-400f-bc93-23336a1866a5",
 Evaluatable->False],
Cell[660860, 20498, 249, 4, 70, "Output",ExpressionUUID->"95668c74-a9b4-7245-be2e-0afe673967b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[661146, 20507, 1680, 49, 70, "Input",ExpressionUUID->"cf597020-7471-7d47-82f4-5fe9247ba3b6"],
Cell[662829, 20558, 459, 10, 70, "Output",ExpressionUUID->"541cd535-b179-5b48-9440-5ad839c5f0f5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[663337, 20574, 90, 0, 70, "Subsubsection",ExpressionUUID->"a2d56f95-af9f-400b-a364-62220cf68fa9"],
Cell[CellGroupData[{
Cell[663452, 20578, 1893, 54, 70, "Input",ExpressionUUID->"5e45b3c8-3534-4f99-a9dc-621ae3df4d75",
 Evaluatable->False],
Cell[665348, 20634, 270, 4, 70, "Output",ExpressionUUID->"81b3ef7a-66ab-f24d-a438-c68beb3bc27e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[665655, 20643, 1475, 43, 70, "Input",ExpressionUUID->"f3bcbcd3-a759-7f4f-9a99-94ef439e43b3"],
Cell[667133, 20688, 465, 10, 70, "Output",ExpressionUUID->"bbc00dfe-337c-4a4a-91dd-bfe0cf075cbf"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[667659, 20705, 99, 0, 70, "Section",ExpressionUUID->"42e6b0e4-0cea-4c08-8898-1a492a81d8c3"],
Cell[CellGroupData[{
Cell[667783, 20709, 89, 0, 70, "Subsubsection",ExpressionUUID->"dd06d3bb-9cfe-420e-8bce-2ce14269328d"],
Cell[CellGroupData[{
Cell[667897, 20713, 733, 23, 70, "Input",ExpressionUUID->"50555674-e3b5-4017-8dfd-85059e65a32b",
 Evaluatable->False],
Cell[668633, 20738, 267, 4, 70, "Output",ExpressionUUID->"2c68bd5a-9a88-8c47-a655-1f0771e32a46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[668937, 20747, 665, 19, 70, "Input",ExpressionUUID->"b9c59950-4bc5-4544-b404-dbbdba992b17"],
Cell[669605, 20768, 489, 10, 70, "Output",ExpressionUUID->"e8d0adfa-e942-2448-96cc-51780050b0f1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[670143, 20784, 89, 0, 70, "Subsubsection",ExpressionUUID->"6faf7c59-739d-41bf-bb42-c83964169db3"],
Cell[CellGroupData[{
Cell[670257, 20788, 1294, 40, 70, "Input",ExpressionUUID->"d83e6b01-bd9f-431a-a93e-1306adaca816",
 Evaluatable->False],
Cell[671554, 20830, 270, 5, 70, "Output",ExpressionUUID->"3296f002-7ed8-404b-b1cf-58cbf5d92010"]
}, Open  ]],
Cell[CellGroupData[{
Cell[671861, 20840, 1050, 31, 70, "Input",ExpressionUUID->"983c7b11-c569-4faf-9c31-da2c35b5eb9c"],
Cell[672914, 20873, 513, 12, 70, "Output",ExpressionUUID->"3ccd60e5-da19-3344-ad3d-e6f786f10e0b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[673476, 20891, 89, 0, 70, "Subsubsection",ExpressionUUID->"435337d7-f982-400a-a926-7fd4456ada61"],
Cell[CellGroupData[{
Cell[673590, 20895, 1758, 53, 70, "Input",ExpressionUUID->"e34b8c8a-ad2d-4e1e-8e72-d8a5dad54f09",
 Evaluatable->False],
Cell[675351, 20950, 248, 4, 70, "Output",ExpressionUUID->"0c83bbcb-101b-344b-b036-eb0d3ba5924e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[675636, 20959, 1272, 36, 70, "Input",ExpressionUUID->"38968806-af4a-46e8-9d1f-057de4f4afed"],
Cell[676911, 20997, 483, 10, 70, "Output",ExpressionUUID->"52e5a180-a2e5-4949-9e9f-2c82e3d25a89"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[677443, 21013, 89, 0, 70, "Subsubsection",ExpressionUUID->"5ba0bc20-43b9-413f-aaeb-3b04fd69acaa"],
Cell[CellGroupData[{
Cell[677557, 21017, 1345, 41, 70, "Input",ExpressionUUID->"680aaaf7-6bbe-4c49-b389-974ea9f4302d",
 Evaluatable->False],
Cell[678905, 21060, 269, 5, 70, "Output",ExpressionUUID->"396feee1-0e4c-5d47-bbc7-8eeca0070cb9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[679211, 21070, 1082, 33, 70, "Input",ExpressionUUID->"d54c8aba-bb5b-4fcb-bedc-d0cab9714bb3"],
Cell[680296, 21105, 513, 12, 70, "Output",ExpressionUUID->"58583b15-d075-e849-8d3d-8a98b300acaf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[680858, 21123, 89, 0, 70, "Subsubsection",ExpressionUUID->"de93d244-c037-47d2-a004-3ded619e4e0b"],
Cell[CellGroupData[{
Cell[680972, 21127, 2267, 67, 70, "Input",ExpressionUUID->"70a7cd98-c9dc-4b02-bada-a281774839b6",
 Evaluatable->False],
Cell[683242, 21196, 270, 5, 70, "Output",ExpressionUUID->"39189539-1893-dd4a-b64e-c1101983a9d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[683549, 21206, 1607, 45, 70, "Input",ExpressionUUID->"b0ddd2ca-b03e-4759-b2db-23a3ce52c9cf"],
Cell[685159, 21253, 509, 12, 70, "Output",ExpressionUUID->"3a4aa90e-e12c-7a40-8b84-c06a2181b0e3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[685717, 21271, 89, 0, 70, "Subsubsection",ExpressionUUID->"19095403-8d11-43e3-94f8-5126e4b17b66"],
Cell[CellGroupData[{
Cell[685831, 21275, 768, 25, 70, "Input",ExpressionUUID->"b00b1cc4-ab67-4572-8e39-0fd497573eb3",
 Evaluatable->False],
Cell[686602, 21302, 269, 5, 70, "Output",ExpressionUUID->"754f0d93-8b57-b24b-aae4-d274239040bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[686908, 21312, 715, 20, 70, "Input",ExpressionUUID->"cbc61f56-8472-4ec9-8a49-8d04aace3266"],
Cell[687626, 21334, 515, 13, 70, "Output",ExpressionUUID->"1fe7d2c1-90b1-b945-95e4-2d354cc66c5e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[688190, 21353, 89, 0, 70, "Subsubsection",ExpressionUUID->"e3d41f70-8c76-4341-8a67-0a691e9a54b9"],
Cell[CellGroupData[{
Cell[688304, 21357, 1218, 37, 70, "Input",ExpressionUUID->"fa1e5420-fc2d-4cec-8d33-b451aa6ce771",
 Evaluatable->False],
Cell[689525, 21396, 273, 4, 70, "Output",ExpressionUUID->"8fcd049e-d412-7146-8590-801c27022908"]
}, Open  ]],
Cell[CellGroupData[{
Cell[689835, 21405, 944, 27, 70, "Input",ExpressionUUID->"4a822751-d0ff-4ead-9e88-92fd49f187b8"],
Cell[690782, 21434, 492, 10, 70, "Output",ExpressionUUID->"a6b08367-856d-ed4e-b495-c233a2750280"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[691323, 21450, 89, 0, 70, "Subsubsection",ExpressionUUID->"6933b33d-0fda-4866-b2fe-0bcef5bff1f7"],
Cell[CellGroupData[{
Cell[691437, 21454, 1870, 57, 70, "Input",ExpressionUUID->"4ecdbbdb-e26f-4512-bab3-64f694b3f87b",
 Evaluatable->False],
Cell[693310, 21513, 266, 5, 70, "Output",ExpressionUUID->"07b4ab50-2b0c-fb4b-8dd8-165a051b66cd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[693613, 21523, 1352, 39, 70, "Input",ExpressionUUID->"ca0488e3-1ea6-4b26-962c-26ecc272cc48"],
Cell[694968, 21564, 513, 12, 70, "Output",ExpressionUUID->"9074166d-e7e3-7443-84ce-7e8cf8b669da"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[695530, 21582, 89, 0, 70, "Subsubsection",ExpressionUUID->"c2df40e1-1bfb-4f41-8264-0f12c176d8b9"],
Cell[CellGroupData[{
Cell[695644, 21586, 1222, 37, 70, "Input",ExpressionUUID->"31b40a6c-5a54-47ae-a4d5-e84ea58c8762",
 Evaluatable->False],
Cell[696869, 21625, 268, 5, 70, "Output",ExpressionUUID->"550970ba-55ee-a144-b90e-caa4cf128e65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[697174, 21635, 978, 28, 70, "Input",ExpressionUUID->"204ba20c-a025-4f9a-94cb-63bc7634eba9"],
Cell[698155, 21665, 513, 12, 70, "Output",ExpressionUUID->"fea43eec-d531-6246-a049-b9eafdd3b01f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[698717, 21683, 90, 0, 70, "Subsubsection",ExpressionUUID->"b4e31a32-1fb0-4307-9c68-774f3389be91"],
Cell[CellGroupData[{
Cell[698832, 21687, 1837, 56, 70, "Input",ExpressionUUID->"eff18f58-d8bd-4c08-9767-f24f5ee86224",
 Evaluatable->False],
Cell[700672, 21745, 269, 5, 70, "Output",ExpressionUUID->"3f3ed207-365e-c64f-aa3d-b301f25e61c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[700978, 21755, 1351, 39, 70, "Input",ExpressionUUID->"27d36e8c-a321-4241-ba3e-7fe534c6cfd9"],
Cell[702332, 21796, 496, 11, 70, "Output",ExpressionUUID->"1bf52f63-f74f-6d41-8dde-f86cf5eaa300"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[702877, 21813, 90, 0, 70, "Subsubsection",ExpressionUUID->"36ec61b0-5a84-44a8-80d7-bda7f6404b5c"],
Cell[CellGroupData[{
Cell[702992, 21817, 735, 23, 70, "Input",ExpressionUUID->"f2712254-fd9b-4e4d-9e8c-d0eec82b5e5c",
 Evaluatable->False],
Cell[703730, 21842, 271, 4, 70, "Output",ExpressionUUID->"e6c69613-b1bb-334d-adb3-9802316f3cd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[704038, 21851, 667, 19, 70, "Input",ExpressionUUID->"fab3798f-e4ad-482b-a21e-32f6694ced0e"],
Cell[704708, 21872, 488, 10, 70, "Output",ExpressionUUID->"e28da8ac-b4da-3348-8bf1-4e5c88d8a718"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[705245, 21888, 90, 0, 70, "Subsubsection",ExpressionUUID->"e51fce65-e042-420a-98f9-9b48b05ad4ef"],
Cell[CellGroupData[{
Cell[705360, 21892, 1728, 52, 70, "Input",ExpressionUUID->"1345a725-2f3c-41de-bff3-e2982f06f29f",
 Evaluatable->False],
Cell[707091, 21946, 270, 5, 70, "Output",ExpressionUUID->"59c88e4c-210f-0940-9aa9-aafee20881e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[707398, 21956, 1273, 36, 70, "Input",ExpressionUUID->"a5ad93f3-10e2-458d-8916-103dd4f863a2"],
Cell[708674, 21994, 513, 12, 70, "Output",ExpressionUUID->"a2170c43-54ce-8e46-aef0-d82f91b07fbe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[709236, 22012, 90, 0, 70, "Subsubsection",ExpressionUUID->"feedbf30-1eeb-4c9f-b4b3-6f9de0b0f418"],
Cell[CellGroupData[{
Cell[709351, 22016, 2252, 68, 70, "Input",ExpressionUUID->"f1802fe3-eecb-42be-982e-e4a9b804e77c",
 Evaluatable->False],
Cell[711606, 22086, 269, 5, 70, "Output",ExpressionUUID->"048965b0-8a6f-434c-8ba5-872fd1bf4f92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[711912, 22096, 1599, 44, 70, "Input",ExpressionUUID->"e664efc3-8340-44d8-9764-d495611468b4"],
Cell[713514, 22142, 499, 11, 70, "Output",ExpressionUUID->"1412ea39-888d-1c4b-b7ef-f5b9ac1b8dd3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[714062, 22159, 90, 0, 70, "Subsubsection",ExpressionUUID->"6301a89c-7219-4827-a295-232794e22c53"],
Cell[CellGroupData[{
Cell[714177, 22163, 1294, 40, 70, "Input",ExpressionUUID->"4d966194-6e18-426d-890b-ed44a0228d1a",
 Evaluatable->False],
Cell[715474, 22205, 266, 5, 70, "Output",ExpressionUUID->"efdec403-0f7e-c748-bf9b-d0542931fad5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[715777, 22215, 1082, 33, 70, "Input",ExpressionUUID->"e3546e24-cee8-4ab0-8c7c-45bb81cddf76"],
Cell[716862, 22250, 507, 12, 70, "Output",ExpressionUUID->"6b9a6203-bb35-354f-8a23-239f3675fde2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[717418, 22268, 90, 0, 70, "Subsubsection",ExpressionUUID->"8eb2715b-82ca-4fe3-be2d-bfbb2baf0b0c"],
Cell[CellGroupData[{
Cell[717533, 22272, 1830, 55, 70, "Input",ExpressionUUID->"e9fabfe7-a259-49f9-a350-791b4edfad02",
 Evaluatable->False],
Cell[719366, 22329, 267, 5, 70, "Output",ExpressionUUID->"530f58d3-350e-c748-af45-19e601dca6d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[719670, 22339, 1272, 36, 70, "Input",ExpressionUUID->"474ddb24-875e-4567-a839-424117f02856"],
Cell[720945, 22377, 510, 12, 70, "Output",ExpressionUUID->"136aed22-33d1-cd4f-8934-0b87cf1df381"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[721504, 22395, 90, 0, 70, "Subsubsection",ExpressionUUID->"a04c95af-3157-4b1e-b80c-565b216e4ba7"],
Cell[CellGroupData[{
Cell[721619, 22399, 1919, 57, 70, "Input",ExpressionUUID->"d62a2f0a-49da-4251-b0b9-98f1fae21de4",
 Evaluatable->False],
Cell[723541, 22458, 266, 5, 70, "Output",ExpressionUUID->"fd569335-e386-4345-aaab-43e264bb61e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[723844, 22468, 1333, 40, 70, "Input",ExpressionUUID->"fc0fc1d0-3c55-3845-938b-5f48715be541"],
Cell[725180, 22510, 494, 13, 70, "Output",ExpressionUUID->"bf936fcc-dc82-5e4a-af52-f1fa7d9d71ac"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[725723, 22529, 90, 0, 70, "Subsubsection",ExpressionUUID->"85109cd7-6230-483f-a106-8b66ef9453a6"],
Cell[CellGroupData[{
Cell[725838, 22533, 1269, 37, 70, "Input",ExpressionUUID->"20eaed93-71ae-466d-88e0-7b8a330fdd0d",
 Evaluatable->False],
Cell[727110, 22572, 187, 3, 70, "Output",ExpressionUUID->"0b6b78e9-d1fb-6c4c-99c4-7fbebf2b9eb8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[727334, 22580, 1181, 35, 70, "Input",ExpressionUUID->"a449f395-5f34-444b-8957-a42c1412748c"],
Cell[728518, 22617, 344, 8, 70, "Output",ExpressionUUID->"e109d724-26f6-ad45-976e-893cf7321585"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[728911, 22631, 90, 0, 70, "Subsubsection",ExpressionUUID->"73e9eef7-b877-406d-8b28-ef42289e415a"],
Cell[CellGroupData[{
Cell[729026, 22635, 2207, 64, 70, "Input",ExpressionUUID->"2331dfba-57c6-49a8-8f9a-bc620b2aa1ce",
 Evaluatable->False],
Cell[731236, 22701, 250, 4, 70, "Output",ExpressionUUID->"bce89e2f-8723-0f4b-bb26-96ef815c86a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[731523, 22710, 1658, 49, 70, "Input",ExpressionUUID->"21799b08-f4f7-cc44-9ff6-aa3906729e70"],
Cell[733184, 22761, 462, 10, 70, "Output",ExpressionUUID->"aa53a33a-c55c-e541-991e-0de1d84e4add"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[733695, 22777, 90, 0, 70, "Subsubsection",ExpressionUUID->"0ee63d59-3d82-4404-8594-9c8b9e85e9a0"],
Cell[CellGroupData[{
Cell[733810, 22781, 2832, 84, 70, "Input",ExpressionUUID->"9122ebb0-2635-45f4-a36c-88085f8b352e",
 Evaluatable->False],
Cell[736645, 22867, 266, 5, 70, "Output",ExpressionUUID->"72e0128d-6682-a841-9c17-c9f5dde94771"]
}, Open  ]],
Cell[CellGroupData[{
Cell[736948, 22877, 2060, 61, 70, "Input",ExpressionUUID->"b69095c3-07f0-9a4d-8871-1524e18d1724"],
Cell[739011, 22940, 478, 11, 70, "Output",ExpressionUUID->"ad1a978b-8dc6-1c45-b534-339681acf86e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[739538, 22957, 90, 0, 70, "Subsubsection",ExpressionUUID->"3cb212ee-332b-4f01-be99-b70364805a6f"],
Cell[CellGroupData[{
Cell[739653, 22961, 2298, 68, 70, "Input",ExpressionUUID->"52f31da6-8bbe-402d-babe-59e349d89fab",
 Evaluatable->False],
Cell[741954, 23031, 268, 5, 70, "Output",ExpressionUUID->"1b0132fc-6a69-c248-83ed-60620bf4482f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[742259, 23041, 1750, 52, 70, "Input",ExpressionUUID->"4544f1e3-d32c-8f4d-bf00-0b0f2d27dc2b"],
Cell[744012, 23095, 482, 12, 70, "Output",ExpressionUUID->"816d2dfc-113c-9449-8c1c-8b79e318be64"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[744555, 23114, 160, 3, 70, "Section",ExpressionUUID->"6c38dd34-e457-a144-80bc-d5ef9e3e660b"],
Cell[CellGroupData[{
Cell[744740, 23121, 422, 11, 70, "Input",ExpressionUUID->"d9992797-26b9-ec43-8559-6eaa12a94522"],
Cell[745165, 23134, 633, 14, 70, "Message",ExpressionUUID->"82ab85e6-f05b-b54f-be96-0ef5aa670692"],
Cell[745801, 23150, 334, 7, 70, "Output",ExpressionUUID->"623dfe06-6a62-5b4e-bc9e-5d610a307589"]
}, Open  ]],
Cell[CellGroupData[{
Cell[746172, 23162, 650, 19, 70, "Input",ExpressionUUID->"0017fbb1-cf48-1046-a9da-78053f518c33"],
Cell[746825, 23183, 641, 14, 70, "Message",ExpressionUUID->"c7e82e49-ee1b-5e46-bcee-deb629c8cf90"],
Cell[747469, 23199, 377, 7, 70, "Output",ExpressionUUID->"76f418ad-f5e0-894a-b1ff-d3f5e516955d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[747895, 23212, 151, 3, 70, "Section",ExpressionUUID->"f801979a-f0bf-e046-ab6f-de0c958308ef"],
Cell[748049, 23217, 282, 7, 70, "Text",ExpressionUUID->"b9f80515-c52a-e44f-b3db-50f2e60f51b9"],
Cell[CellGroupData[{
Cell[748356, 23228, 1399, 44, 70, "Input",ExpressionUUID->"b453422f-2007-9a49-85e2-b05f7ef6dbb7",
 Evaluatable->False],
Cell[749758, 23274, 271, 5, 70, "Output",ExpressionUUID->"971b00ad-9b85-f449-9118-1d1a6295afa1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[750066, 23284, 930, 27, 70, "Input",ExpressionUUID->"32235a59-f901-044f-8ff1-58024e43b5b5"],
Cell[750999, 23313, 445, 10, 70, "Output",ExpressionUUID->"ab870287-f2f6-954d-8a0e-3234b46194f0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


